Surfaces with canonical map of maximum degree

We use the Borisov-Keum equations of a fake projective plane and the Borisov-Yeung equations of the Cartwright-Steger surface to show the existence of a regular surface with canonical map of degree 36 and of an irregular surface with canonical map of degree 27. As a by-product, we get equations (over a finite field) for the $\mathbb Z/3$-invariant fibres of the Albanese fibration of the Cartwright-Steger surface and show that they are smooth.

==> anc/CS_surface/Computations_with_fundamental_group_CS_surface.txt <==

/*
Magma V2.24-1

The groups G and Pi below were taken from the webpage of Donald Cartwright:
http://www.maths.usyd.edu.au/u/donaldc/cs-surface/cs-surface-presentations_magma.txt

Pi is the fundamental group of the Cartwright-Steger surface S.
*/

G<u,v,b> := Group< u,v,b | u^3,v^4,(u*v)^2*(v*u)^(-2),b^3,b*v*b^-1*v^-1,(b*u*v)^3,(b*u*v*u)^2*v >;
j:=(u*v)^2;
Pi := sub< G | v*u*v^-1*j^4*b*u*v*j^2, v^2*u*b*u*v^-1*u*v^2*j, u^-1*v^2*u*j^9*b*v^-1*u*v^-1*j^8 >; Pi:=Rewrite(G,Pi);

L:=LowIndexSubgroups(Pi,<3,3>);

[AbelianQuotient(q):q in L];

/*
[
    Abelian Group isomorphic to Z + Z
    Defined on 2 generators (free),

    Abelian Group isomorphic to Z + Z
    Defined on 2 generators (free),

    Abelian Group isomorphic to Z + Z
    Defined on 2 generators (free),

    Abelian Group isomorphic to Z/7 + Z + Z
    Defined on 3 generators
    Relations:
        7*$.1 = 0
]
*/



==> anc/CS_surface/Equations_of_K2_K3.txt <==

// K:=Rationals();
// R<r>:=PolynomialRing(K);
// K<r>:=ext<K|r^2+3>;
// load "The_CS_surface_by_Borisov_Yeung.txt";
// PrimeComponents(Scheme(S,U7 - 2*U8 - 4*U9));

eqsK2:=[
        U3^3*U8 + 1/926644961920709605756*(2985342094720876374879*r - 1060601182968768209154)*U1*U6*U8^2 + 1/1853289923841419211512*(59388813439055281239*r - 2576150595721342104741)*U2*U6*U8^2 + 
            1/1853289923841419211512*(1238217054311032844001*r - 2855033075198185187211)*U3*U6*U8^2 + 1/20365823338916694632*(-2930370088155585387*r + 8523095993904617775)*U8^4 + 
            1/5418301189*(-1724272247*r - 11071983051)*U1*U3^2*U9 + 1/10836602378*(-2259818993*r + 3601969949)*U2*U3^2*U9 + 1/10836602378*(-2171646745*r + 20640684179)*U3^3*U9 + 
            1/8091291451528719025474721384*(63369660059845023807329743815*r + 31998668375540080806126720030)*U1*U6*U8*U9 + 1/2022822862882179756368680346*(1831852150917782449997868315*r - 
            1123701940491911936330411022)*U2*U6*U8*U9 + 1/4045645725764359512737360692*(-2840356922463693539722442868*r - 14934125428626464702501273469)*U3*U6*U8*U9 + 
            1/177830581352279539021422448*(-241550024820009927933760335*r + 222922549063426898677289535)*U8^3*U9 + 1/56150006061982264446014137956*(6760899638186566757398053987*r + 
            33966864454119641229377128270)*U2*U5*U9^2 + 1/56150006061982264446014137956*(-10110840545477690406578689260*r + 13307465516943456011851236499)*U3*U5*U9^2 + 
            1/121658346467628239633030632238*(-174233047494926804723675919313*r + 59562027611411721125385227671)*U0*U6*U9^2 + 1/262033361622583900748065977128*(910249098846044597372959266407*r - 
            462922245556655757048602808950)*U1*U6*U9^2 + 1/3406433701093590709724857702664*(5091580150674048300657618418449*r + 5974110179093020135420528543205)*U2*U6*U9^2 + 
            1/3406433701093590709724857702664*(-12662609685943971255465379972209*r - 12775576200046740499013954000263)*U3*U6*U9^2 + 1/74866674749309685928018850608*(-241672000990926197245286116530*r - 
            7356791735152677607381525211)*U8^2*U9^2 + 1/74866674749309685928018850608*(-201187978017462246900287603638*r - 270705021328736330643882456977)*U8*U9^3 + 
            1/10695239249901383704002692944*(-6043269626037753602391848009*r - 39495727097822667731530188607)*U9^4,
        U3^2*U6*U8 + 1/30320813453644*(18277159014811*r + 9689077000457)*U0*U8^3 + 1/2759194024281604*(-1340507721019030*r + 1296495215786273)*U1*U8^3 + 1/2759194024281604*(-140392718593273*r - 
            192680527913333)*U2*U8^3 + 1/1379597012140802*(-44816008296811*r + 859451742999641)*U3*U8^3 + 1/5418301189*(-1724272247*r - 11071983051)*U1*U3*U6*U9 + 1/10836602378*(-2259818993*r + 
            3601969949)*U2*U3*U6*U9 + 1/10836602378*(-2171646745*r + 20640684179)*U3^2*U6*U9 + 1/394170574897372*(2195138453315529*r + 950301383906800)*U0*U8^2*U9 + 
            1/5518388048563208*(-16176303684254891*r + 6370526343894275)*U1*U8^2*U9 + 1/5518388048563208*(-1882525309375239*r - 3939059085566347)*U2*U8^2*U9 + 1/112620164256392*(-43842263114773*r + 
            327768199101177)*U3*U8^2*U9 + 1/112620164256392*(1630313786603579*r + 870506955756133)*U0*U8*U9^2 + 1/2759194024281604*(-13815957988187590*r + 3247269371803841)*U1*U8*U9^2 + 
            1/2759194024281604*(367118871071711*r - 6671861080757076)*U2*U8*U9^2 + 1/5518388048563208*(-5352611775608863*r + 27555182772510373)*U3*U8*U9^2 + 1/788341149794744*(8954755845386021*r + 
            6382818138358905)*U0*U9^3 + 1/424491388351016*(-970915059553051*r + 531610011177027)*U1*U9^3 + 1/2759194024281604*(3100480450993241*r - 5666749049492403)*U2*U9^3 + 
            1/82364000724824*(-62798417691155*r + 267292939442433)*U3*U9^3,
        U0*U3^2 - 11*U1*U3^2 - 5/2*r*U2*U3^2 - 1/2*r*U3^3 + 1/12215807786*(23730210885*r + 103874098131)*U1*U6*U8 + 1/48863231144*(58382781867*r + 126720959121)*U2*U6*U8 + 1/48863231144*(-89255074485*r - 
            253125614811)*U3*U6*U8 + 1/536958584*(-245829297*r - 659349711)*U8^3 + 1/4408161495348*(-3251961108979*r + 5038518468400)*U2*U5*U9 + 1/8816322990696*(-5678444599715*r - 1929799145731)*U3*U5*U9
            + 1/734693582558*(-3414389023400*r - 895761167249)*U0*U6*U9 + 1/41142840623248*(791084626369811*r - 131884509482599)*U1*U6*U9 + 1/10285710155812*(23702604665849*r + 30725391307780)*U2*U6*U9 + 
            1/20571420311624*(-61177691568383*r - 260609738927947)*U3*U6*U9 + 1/226059563864*(-292611180215*r - 1052885464402)*U8^2*U9 + 1/11755097320928*(2039123403023*r - 83273102884027)*U8*U9^2 + 
            1/5877548660464*(16921753874699*r - 29526510360517)*U9^3,
        U2*U3*U5 + 1/4*(15*r + 3)*U1*U3*U6 + 1/8*(43*r - 3)*U2*U3*U6 + 1/8*(-7*r - 9)*U3^2*U6 + 1/5596*(-60854*r - 43515)*U0*U8^2 + 1/2036944*(9720031*r - 7615281)*U1*U8^2 + 1/2036944*(3261071*r + 
            3033195)*U2*U8^2 + 1/2036944*(-1585729*r - 5118333)*U3*U8^2 + 1/145496*(-5614627*r - 5805336)*U0*U8*U9 + 1/36374*(435167*r - 438525)*U1*U8*U9 + 1/2036944*(1874459*r + 17210205)*U2*U8*U9 + 
            1/2036944*(-3865201*r - 23720397)*U3*U8*U9 + 1/145496*(-4817632*r - 7026441)*U0*U9^2 + 1/156688*(1056607*r - 1537377)*U1*U9^2 + 1/1018472*(-2423825*r + 7917501)*U2*U9^2 + 1/1018472*(-493944*r 
            - 13106043)*U3*U9^2,
        U3^2*U5 + 1/4*(-159*r + 411)*U1*U3*U6 + 1/8*(149*r + 165)*U2*U3*U6 + 1/8*(31*r - 9)*U3^2*U6 + 1/11192*(-302003*r - 997425)*U0*U8^2 + 1/1018472*(14531470*r + 44759355)*U1*U8^2 + 
            1/1018472*(5667665*r + 9038112)*U2*U8^2 + 1/1018472*(6018827*r - 11669526)*U3*U8^2 + 1/290992*(-21603037*r - 102374343)*U0*U8*U9 + 1/127309*(5301740*r + 14807883)*U1*U8*U9 + 
            1/156688*(-905519*r + 1707729)*U2*U8*U9 + 1/1018472*(30597044*r - 37687317)*U3*U8*U9 + 1/290992*(-12409525*r - 98926803)*U0*U9^2 + 1/78344*(1694026*r + 4117263)*U1*U9^2 + 
            1/1018472*(-24518857*r - 15249813)*U2*U9^2 + 1/2036944*(74039529*r - 52588857)*U3*U9^2,
        U0*U3*U6 - 11*U1*U3*U6 - 5/2*r*U2*U3*U6 - 1/2*r*U3^2*U6 + 1/2798*(14106*r + 16449)*U0*U8^2 + 1/1018472*(-2384917*r - 1723539)*U1*U8^2 + 1/1018472*(-828395*r - 543363)*U2*U8^2 + 
            1/1018472*(-245883*r + 1531017)*U3*U8^2 + 1/145496*(2627061*r + 4012745)*U0*U8*U9 + 1/254618*(-1617219*r - 1225585)*U1*U8*U9 + 1/254618*(-39545*r - 659250)*U2*U8*U9 + 1/1018472*(-1567961*r + 
            5434451)*U3*U8*U9 + 1/145496*(2295701*r + 4589589)*U0*U9^2 + 1/78344*(-266081*r - 71751)*U1*U9^2 + 1/254618*(604433*r - 360541)*U2*U9^2 + 1/1018472*(-2295807*r + 4824037)*U3*U9^2,
        U0*U3*U8 + 1/186758827027782*(2889604385515*r - 25491976546629)*U3^2*U8 + 1/435770596398158*(44745493939393*r - 50044990048896)*U4*U8^2 + 1/2614623578388948*(-11465902076171*r - 
            25111696662501)*U5*U8^2 + 1/435770596398158*(56528651144402*r - 40629118248993)*U6*U8^2 + 1/16290785722806396078*(-2404241570281946911*r + 31266982550306583945)*U0*U3*U9 + 
            1/16290785722806396078*(-11324849507611023655*r + 27132347793590607087)*U1*U3*U9 + 1/32581571445612792156*(9085491792473521907*r + 13331069811395882397)*U2*U3*U9 + 
            1/32581571445612792156*(1033105625482203217*r - 7459533362259373149)*U3^2*U9 + 1/38011833353214924182*(3389783900498396788*r - 31028699199494098833)*U4*U8*U9 + 
            1/114035500059644772546*(-1832648229443865955*r - 7012764171549337548)*U5*U8*U9 + 1/38011833353214924182*(13513026991496179619*r - 17925180690734305332)*U6*U8*U9 + 
            1/38011833353214924182*(-3247448204470616371*r - 48976459004918497929)*U4*U9^2 + 1/76023666706429848364*(-2072796288285711909*r - 6893393144314850447)*U5*U9^2 + 
            1/38011833353214924182*(11775877473806513559*r - 24792434933630181471)*U6*U9^2,
        U1*U3*U8 + 1/93379413513891*(15693244229407*r - 4152273064704)*U3^2*U8 + 1/871541192796316*(54049451858317*r - 151731407810103)*U4*U8^2 + 1/2614623578388948*(-30590246658817*r - 
            61641790783389)*U5*U8^2 + 1/871541192796316*(107421366311135*r - 76669219765365)*U6*U8^2 + 1/8145392861403198039*(-256856271478123861*r + 451644759312769227)*U0*U3*U9 + 
            1/8145392861403198039*(-4463460344006207272*r + 9753796001074258290)*U1*U3*U9 + 1/16290785722806396078*(-1667602506388282087*r - 1305330470903243226)*U2*U3*U9 + 
            1/16290785722806396078*(4846805521595668885*r - 197561763648926274)*U3^2*U9 + 1/76023666706429848364*(16949080046628277603*r - 65484180709338677505)*U4*U8*U9 + 
            1/57017750029822386273*(-1296038646029076934*r - 4253937511636403223)*U5*U8*U9 + 1/76023666706429848364*(42147358173962487875*r - 27464105114573295885)*U6*U8*U9 + 
            1/38011833353214924182*(10015914379014052219*r - 37255153403923951173)*U4*U9^2 + 1/19005916676607462091*(-80030169768520387*r - 1553089347239920251)*U5*U9^2 + 
            1/19005916676607462091*(11208217651965472386*r - 11645422538712328941)*U6*U9^2,
        U2*U3*U8 + 1/31126471171297*(-9548662440648*r - 16806142010520)*U3^2*U8 + 1/871541192796316*(-281262127882257*r - 759304165462893)*U4*U8^2 + 1/871541192796316*(1482352196653*r + 
            11194032655965)*U5*U8^2 + 1/871541192796316*(-293522951322075*r - 912867761542875)*U6*U8^2 + 1/2715130953801066013*(269581112500369557*r + 397319980686062696)*U0*U3*U9 + 
            1/2715130953801066013*(-2567093945643505576*r + 3165383324983898009)*U1*U3*U9 + 1/5430261907602132026*(-2300107667945667649*r + 13311046090566699740)*U2*U3*U9 + 
            1/5430261907602132026*(-2791093422499192089*r - 5725869277245687178)*U3^2*U9 + 1/76023666706429848364*(-68976260371512814401*r - 223947332056076283705)*U4*U8*U9 + 
            1/76023666706429848364*(279900498868304089*r - 1143785555491764831)*U5*U8*U9 + 1/76023666706429848364*(-97706202040731591621*r - 276044556614684183289)*U6*U8*U9 + 
            1/38011833353214924182*(-22463650976127359535*r - 92873313652718639757)*U4*U9^2 + 1/76023666706429848364*(-2957630204950998835*r - 4949559561359317959)*U5*U9^2 + 
            1/19005916676607462091*(-34743206002621047381*r - 53116361533231436514)*U6*U9^2,
        U2*U5*U8 + 1/122245396*(-1220770011*r - 1433858319)*U1*U6*U8 + 1/61122698*(-57851151*r + 138479871)*U2*U6*U8 + 1/30561349*(23259960*r - 83051655)*U3*U6*U8 + 1/1343356*(972885*r - 1845969)*U8^3 + 
            1/11028281082*(-3779933971*r + 13192888341)*U2*U5*U9 + 1/11028281082*(1625197751*r - 1108694583)*U3*U5*U9 + 1/1838046847*(570908246*r - 1210477578)*U0*U6*U9 + 1/51465311716*(-583952558281*r - 
            1330064702493)*U1*U6*U9 + 1/25732655858*(-93025364707*r - 5887678689)*U2*U6*U9 + 1/12866327929*(30491822065*r - 65948938668)*U3*U6*U9 + 1/1131105752*(4792423487*r - 6179525097)*U8^2*U9 + 
            1/14704374776*(106954558259*r - 87883831365)*U8*U9^2 + 1/525156242*(1888686466*r - 1238036655)*U9^3,
        U3*U5*U8 + 1/122245396*(1558141209*r - 4131645759)*U1*U6*U8 + 1/61122698*(-177790965*r - 477092739)*U2*U6*U8 + 1/30561349*(39511191*r - 63435108)*U3*U6*U8 + 1/1343356*(309891*r + 5141565)*U8^3 + 
            1/11028281082*(952545247*r + 7690224765)*U2*U5*U9 + 1/11028281082*(-4460314967*r + 22367912253)*U3*U5*U9 + 1/1838046847*(-1341218342*r - 1438007694)*U0*U6*U9 + 1/51465311716*(1505064211411*r -
            2757997480137)*U1*U6*U9 + 1/25732655858*(-24410441801*r - 323950697043)*U2*U6*U9 + 1/12866327929*(45896849834*r - 32971993293)*U3*U6*U9 + 1/1131105752*(-2119035965*r + 18355405095)*U8^2*U9 + 
            1/14704374776*(-96628971629*r + 242777989515)*U8*U9^2 + 1/525156242*(-1699843810*r + 677979717)*U9^3,
        U0*U6*U8 + 1/122245396*(-27005581*r - 10623461)*U1*U6*U8 + 1/122245396*(7207041*r + 15051005)*U2*U6*U8 + 1/122245396*(-17261487*r - 22944547)*U3*U6*U8 + 1/1343356*(-19765*r - 120219)*U8^3 + 
            1/22056562164*(348730365*r + 395023679)*U2*U5*U9 + 1/11028281082*(-25433809*r - 78951716)*U3*U5*U9 + 1/3676093694*(-433261645*r + 7133975111)*U0*U6*U9 + 1/102930623432*(-84205912187*r + 
            5970416897)*U1*U6*U9 + 1/51465311716*(10064741145*r + 24685549323)*U2*U6*U9 + 1/25732655858*(-8354298851*r - 8467698378)*U3*U6*U9 + 1/565552876*(-12642055*r - 193881868)*U8^2*U9 + 
            1/29408749552*(478599857*r - 13224268755)*U8*U9^2 + 1/1050312484*(5825120*r - 202604999)*U9^3,
        U0^2 + 1/47365347*(-49412866*r + 58154485)*U0*U3 + 1/47365347*(-158215779*r - 639699335)*U1*U3 + 1/94730694*(-290772425*r + 95594807)*U2*U3 + 1/94730694*(-58154485*r - 121284837)*U3^2 + 
            1/221038286*(524915201*r - 172235905)*U4*U8 + 1/1326229716*(265399227*r + 272985815)*U5*U8 + 1/221038286*(403514337*r - 329831911)*U6*U8 + 1/110519143*(456248069*r + 178615410)*U4*U9 + 
            1/1326229716*(379396127*r + 156900439)*U5*U9 + 1/110519143*(81674193*r - 329096721)*U6*U9,
        U0*U1 + 1/47365347*(2446100*r - 3430138)*U0*U3 + 1/47365347*(482806*r + 37731518)*U1*U3 + 1/47365347*(8575345*r + 2557301)*U2*U3 + 1/47365347*(1715069*r + 2884089)*U3^2 + 1/110519143*(-11320123*r 
            - 2086405)*U4*U8 + 1/663114858*(-6482967*r - 11221555)*U5*U8 + 1/110519143*(-7627187*r + 8723972)*U6*U8 + 1/110519143*(-19023120*r - 26396574)*U4*U9 + 1/663114858*(-9013367*r - 15250919)*U5*U9
            + 1/110519143*(1563640*r + 24181782)*U6*U9,
        U1^2 + 1/94730694*(1070472*r + 9108629)*U0*U3 + 1/94730694*(-50068723*r - 100194919)*U1*U3 + 1/189461388*(-45543145*r + 31845529)*U2*U3 + 1/189461388*(-9108629*r + 6613347)*U3^2 + 
            1/442076572*(116065255*r - 12965495)*U4*U8 + 1/2652459432*(77285037*r + 22777525)*U5*U8 + 1/442076572*(71944303*r - 8517053)*U6*U8 + 1/221038286*(119958095*r + 16355538)*U4*U9 + 
            1/2652459432*(121217685*r + 33548825)*U5*U9 + 1/221038286*(20183321*r + 7601847)*U6*U9,
        U0*U2 + 1/47365347*(-16369252*r - 23653353)*U0*U3 + 1/47365347*(180061772*r - 36827862)*U1*U3 + 1/47365347*(3873811*r - 122769390)*U2*U3 + 1/47365347*(13614871*r - 24553878)*U3^2 + 
            1/110519143*(-17442205*r + 175193829)*U4*U8 + 1/663114858*(-56845039*r + 102809919)*U5*U8 + 1/110519143*(18779209*r + 147633243)*U6*U8 + 1/110519143*(-118417697*r + 285779979)*U4*U9 + 
            1/221038286*(-18991703*r + 45285507)*U5*U9 + 1/110519143*(62949857*r - 17481321)*U6*U9,
        U1*U2 + 1/47365347*(5418961*r - 5973564)*U0*U3 + 1/47365347*(-59608571*r + 170384004)*U1*U3 + 1/94730694*(45656269*r + 81284415)*U2*U3 + 1/94730694*(8677663*r + 16256883)*U3^2 + 
            1/221038286*(-64827079*r - 239751369)*U4*U8 + 1/1326229716*(-30810307*r - 108941391)*U5*U8 + 1/221038286*(-44308799*r - 149253915)*U6*U8 + 1/110519143*(-40951228*r - 252249969)*U4*U9 + 
            1/442076572*(-21776835*r - 53585811)*U5*U9 + 1/110519143*(-2534414*r - 60521400)*U6*U9,
        U2^2 + 1/15788449*(-2236772*r - 6749586)*U0*U3 + 1/15788449*(88979494*r + 74245446)*U1*U3 + 1/15788449*(16873965*r - 32564239)*U2*U3 + 1/15788449*(3374793*r - 5099738)*U3^2 + 
            1/110519143*(-200217996*r + 243943716)*U4*U8 + 1/221038286*(-30763141*r + 29357399)*U5*U8 + 1/110519143*(-155429472*r + 311550522)*U6*U8 + 1/110519143*(-416593293*r + 325643163)*U4*U9 + 
            1/221038286*(-52066443*r + 67041929)*U5*U9 + 1/110519143*(-217443813*r + 383886225)*U6*U9,
        U0*U4 + 1/49257*(7897*r + 14342)*U2*U5 + 1/98514*(1665*r + 19429)*U3*U5 + 1/32838*(66445*r + 87101)*U0*U6 + 1/65676*(-228667*r - 294377)*U1*U6 + 1/16419*(-1714*r - 9229)*U2*U6 + 1/16419*(-11211*r 
            - 12970)*U3*U6 + 1/5052*(-743*r - 151)*U8^2 + 1/131352*(-38283*r - 80105)*U8*U9 + 1/65676*(-25785*r - 85517)*U9^2,
        U1*U4 + 1/98514*(-5171*r + 2699)*U2*U5 + 1/197028*(-1215*r + 2389)*U3*U5 + 1/16419*(-4319*r + 2267)*U0*U6 + 1/131352*(6521*r - 134273)*U1*U6 + 1/32838*(-4666*r + 6143)*U2*U6 + 1/65676*(-57*r - 
            20861)*U3*U6 + 1/5052*(584*r - 53)*U8^2 + 1/262704*(110475*r + 47509)*U8*U9 + 1/131352*(46329*r + 31933)*U9^2,
        U2*U4 + 1/98514*(11806*r - 13155)*U2*U5 + 1/98514*(5809*r - 8958)*U3*U5 + 1/32838*(33575*r + 28533)*U0*U6 + 1/65676*(-261683*r + 488121)*U1*U6 + 1/16419*(1439*r + 24477)*U2*U6 + 1/16419*(-8830*r +
            25290)*U3*U6 + 1/1263*(-61*r - 396)*U8^2 + 1/131352*(-8051*r - 90963)*U8*U9 + 1/32838*(-9406*r + 5463)*U9^2,
        U3*U4 + 1/98514*(6722*r + 100887)*U2*U5 + 1/98514*(-6436*r + 64083)*U3*U5 + 1/32838*(-70085*r + 212445)*U0*U6 + 1/32838*(-80504*r - 956115)*U1*U6 + 1/16419*(-21374*r - 23388)*U2*U6 + 
            1/32838*(14063*r - 119751)*U3*U6 + 1/2526*(1124*r + 195)*U8^2 + 1/65676*(55639*r - 6936)*U8*U9 + 1/65676*(26747*r - 170583)*U9^2,
        U4^2 + 1/3*(-7*r + 1)*U0*U8 + 1/546*(335*r - 499)*U1*U8 + 1/1092*(389*r + 267)*U2*U8 + 1/1092*(-3*r + 463)*U3*U8 + 1/78*(-391*r - 32)*U0*U9 + 1/21*(10*r - 22)*U1*U9 + 1/546*(25*r + 631)*U2*U9 + 
            1/546*(-139*r + 219)*U3*U9,
        U0*U5 + 1/16419*(-10754*r - 15283)*U2*U5 + 1/32838*(-16829*r - 19757)*U3*U5 + 1/5473*(20351*r - 49709)*U0*U6 + 1/21892*(577361*r + 692779)*U1*U6 + 1/5473*(22840*r - 27229)*U2*U6 + 1/10946*(25589*r
            + 104425)*U3*U6 + 1/842*(-1480*r + 1207)*U8^2 + 1/43784*(-155897*r + 60469)*U8*U9 + 1/21892*(3539*r + 64267)*U9^2,
        U1*U5 + 1/32838*(2182*r - 15367)*U2*U5 + 1/32838*(1718*r + 131)*U3*U5 + 1/5473*(1705*r - 5875)*U0*U6 + 1/10946*(47453*r + 206422)*U1*U6 + 1/5473*(6413*r - 3560)*U2*U6 + 1/5473*(5216*r + 
            1672)*U3*U6 + 1/1684*(-997*r - 461)*U8^2 + 1/21892*(-46889*r - 33422)*U8*U9 + 1/21892*(-35333*r - 41671)*U9^2,
        U4*U5 + (3*r + 19)*U0*U8 + 1/91*(-51*r - 1775)*U1*U8 + 1/364*(-411*r - 633)*U2*U8 + 1/364*(-999*r - 1249)*U3*U8 + 1/13*(35*r + 483)*U0*U9 + 1/14*(-25*r - 267)*U1*U9 + 1/182*(499*r + 641)*U2*U9 + 
            1/91*(-439*r - 710)*U3*U9,
        U5^2 + (-6*r + 24)*U0*U8 + 1/91*(-657*r - 5619)*U1*U8 + 1/182*(171*r + 2001)*U2*U8 + 1/182*(-2685*r + 1245)*U3*U8 + 1/13*(-219*r + 519)*U0*U9 + 1/7*(-6*r + 366)*U1*U9 + 1/91*(1263*r + 3093)*U2*U9 
            + 1/91*(-2283*r - 9)*U3*U9,
        U4*U6 + 1/6*(5*r - 13)*U0*U8 + 1/1092*(-179*r + 811)*U1*U8 + 1/1092*(-97*r + 107)*U2*U8 + 1/1092*(99*r - 173)*U3*U8 + 1/156*(313*r - 579)*U0*U9 + 1/28*(r + 23)*U1*U9 + 1/546*(-97*r - 348)*U2*U9 + 
            1/1092*(347*r + 15)*U3*U9,
        U5*U6 + 1/2*(-7*r - 7)*U0*U8 + 1/26*(19*r + 257)*U1*U8 + 1/52*(41*r - 1)*U2*U8 + 1/52*(71*r + 49)*U3*U8 + 1/13*(-84*r - 101)*U0*U9 + 4*U1*U9 + 1/13*(-12*r + 6)*U2*U9 + 1/26*(57*r + 43)*U3*U9,
        U6^2 + 1/6*(r + 7)*U0*U8 + 1/273*(59*r - 127)*U1*U8 + 1/546*(-54*r + 53)*U2*U8 + 1/546*(-19*r - 10)*U3*U8 + 1/78*(9*r + 184)*U0*U9 + 1/21*(3*r - 1)*U1*U9 + 1/546*(-17*r + 106)*U2*U9 + 1/546*(-62*r
            - 47)*U3*U9,
        U7 - 2*U8 - 4*U9
    ];

eqsK3:=[
        U3^3*U8 + 1/926644961920709605756*(-2985342094720876374879*r - 1060601182968768209154)*U1*U6*U8^2 + 1/1853289923841419211512*(-59388813439055281239*r - 2576150595721342104741)*U2*U6*U8^2 + 
            1/1853289923841419211512*(-1238217054311032844001*r - 2855033075198185187211)*U3*U6*U8^2 + 1/20365823338916694632*(2930370088155585387*r + 8523095993904617775)*U8^4 + 
            1/5418301189*(1724272247*r - 11071983051)*U1*U3^2*U9 + 1/10836602378*(2259818993*r + 3601969949)*U2*U3^2*U9 + 1/10836602378*(2171646745*r + 20640684179)*U3^3*U9 + 
            1/8091291451528719025474721384*(-63369660059845023807329743815*r + 31998668375540080806126720030)*U1*U6*U8*U9 + 1/2022822862882179756368680346*(-1831852150917782449997868315*r - 
            1123701940491911936330411022)*U2*U6*U8*U9 + 1/4045645725764359512737360692*(2840356922463693539722442868*r - 14934125428626464702501273469)*U3*U6*U8*U9 + 
            1/177830581352279539021422448*(241550024820009927933760335*r + 222922549063426898677289535)*U8^3*U9 + 1/56150006061982264446014137956*(-6760899638186566757398053987*r + 
            33966864454119641229377128270)*U2*U5*U9^2 + 1/56150006061982264446014137956*(10110840545477690406578689260*r + 13307465516943456011851236499)*U3*U5*U9^2 + 
            1/121658346467628239633030632238*(174233047494926804723675919313*r + 59562027611411721125385227671)*U0*U6*U9^2 + 1/262033361622583900748065977128*(-910249098846044597372959266407*r - 
            462922245556655757048602808950)*U1*U6*U9^2 + 1/3406433701093590709724857702664*(-5091580150674048300657618418449*r + 5974110179093020135420528543205)*U2*U6*U9^2 + 
            1/3406433701093590709724857702664*(12662609685943971255465379972209*r - 12775576200046740499013954000263)*U3*U6*U9^2 + 1/74866674749309685928018850608*(241672000990926197245286116530*r - 
            7356791735152677607381525211)*U8^2*U9^2 + 1/74866674749309685928018850608*(201187978017462246900287603638*r - 270705021328736330643882456977)*U8*U9^3 + 
            1/10695239249901383704002692944*(6043269626037753602391848009*r - 39495727097822667731530188607)*U9^4,
        U3^2*U6*U8 + 1/30320813453644*(-18277159014811*r + 9689077000457)*U0*U8^3 + 1/2759194024281604*(1340507721019030*r + 1296495215786273)*U1*U8^3 + 1/2759194024281604*(140392718593273*r - 
            192680527913333)*U2*U8^3 + 1/1379597012140802*(44816008296811*r + 859451742999641)*U3*U8^3 + 1/5418301189*(1724272247*r - 11071983051)*U1*U3*U6*U9 + 1/10836602378*(2259818993*r + 
            3601969949)*U2*U3*U6*U9 + 1/10836602378*(2171646745*r + 20640684179)*U3^2*U6*U9 + 1/394170574897372*(-2195138453315529*r + 950301383906800)*U0*U8^2*U9 + 1/5518388048563208*(16176303684254891*r
            + 6370526343894275)*U1*U8^2*U9 + 1/5518388048563208*(1882525309375239*r - 3939059085566347)*U2*U8^2*U9 + 1/112620164256392*(43842263114773*r + 327768199101177)*U3*U8^2*U9 + 
            1/112620164256392*(-1630313786603579*r + 870506955756133)*U0*U8*U9^2 + 1/2759194024281604*(13815957988187590*r + 3247269371803841)*U1*U8*U9^2 + 1/2759194024281604*(-367118871071711*r - 
            6671861080757076)*U2*U8*U9^2 + 1/5518388048563208*(5352611775608863*r + 27555182772510373)*U3*U8*U9^2 + 1/788341149794744*(-8954755845386021*r + 6382818138358905)*U0*U9^3 + 
            1/424491388351016*(970915059553051*r + 531610011177027)*U1*U9^3 + 1/2759194024281604*(-3100480450993241*r - 5666749049492403)*U2*U9^3 + 1/82364000724824*(62798417691155*r + 
            267292939442433)*U3*U9^3,
        U0*U3^2 - 11*U1*U3^2 + 5/2*r*U2*U3^2 + 1/2*r*U3^3 + 1/12215807786*(-23730210885*r + 103874098131)*U1*U6*U8 + 1/48863231144*(-58382781867*r + 126720959121)*U2*U6*U8 + 1/48863231144*(89255074485*r -
            253125614811)*U3*U6*U8 + 1/536958584*(245829297*r - 659349711)*U8^3 + 1/4408161495348*(3251961108979*r + 5038518468400)*U2*U5*U9 + 1/8816322990696*(5678444599715*r - 1929799145731)*U3*U5*U9 + 
            1/734693582558*(3414389023400*r - 895761167249)*U0*U6*U9 + 1/41142840623248*(-791084626369811*r - 131884509482599)*U1*U6*U9 + 1/10285710155812*(-23702604665849*r + 30725391307780)*U2*U6*U9 + 
            1/20571420311624*(61177691568383*r - 260609738927947)*U3*U6*U9 + 1/226059563864*(292611180215*r - 1052885464402)*U8^2*U9 + 1/11755097320928*(-2039123403023*r - 83273102884027)*U8*U9^2 + 
            1/5877548660464*(-16921753874699*r - 29526510360517)*U9^3,
        U2*U3*U5 + 1/4*(-15*r + 3)*U1*U3*U6 + 1/8*(-43*r - 3)*U2*U3*U6 + 1/8*(7*r - 9)*U3^2*U6 + 1/5596*(60854*r - 43515)*U0*U8^2 + 1/2036944*(-9720031*r - 7615281)*U1*U8^2 + 1/2036944*(-3261071*r + 
            3033195)*U2*U8^2 + 1/2036944*(1585729*r - 5118333)*U3*U8^2 + 1/145496*(5614627*r - 5805336)*U0*U8*U9 + 1/36374*(-435167*r - 438525)*U1*U8*U9 + 1/2036944*(-1874459*r + 17210205)*U2*U8*U9 + 
            1/2036944*(3865201*r - 23720397)*U3*U8*U9 + 1/145496*(4817632*r - 7026441)*U0*U9^2 + 1/156688*(-1056607*r - 1537377)*U1*U9^2 + 1/1018472*(2423825*r + 7917501)*U2*U9^2 + 1/1018472*(493944*r - 
            13106043)*U3*U9^2,
        U3^2*U5 + 1/4*(159*r + 411)*U1*U3*U6 + 1/8*(-149*r + 165)*U2*U3*U6 + 1/8*(-31*r - 9)*U3^2*U6 + 1/11192*(302003*r - 997425)*U0*U8^2 + 1/1018472*(-14531470*r + 44759355)*U1*U8^2 + 
            1/1018472*(-5667665*r + 9038112)*U2*U8^2 + 1/1018472*(-6018827*r - 11669526)*U3*U8^2 + 1/290992*(21603037*r - 102374343)*U0*U8*U9 + 1/127309*(-5301740*r + 14807883)*U1*U8*U9 + 
            1/156688*(905519*r + 1707729)*U2*U8*U9 + 1/1018472*(-30597044*r - 37687317)*U3*U8*U9 + 1/290992*(12409525*r - 98926803)*U0*U9^2 + 1/78344*(-1694026*r + 4117263)*U1*U9^2 + 1/1018472*(24518857*r
            - 15249813)*U2*U9^2 + 1/2036944*(-74039529*r - 52588857)*U3*U9^2,
        U0*U3*U6 - 11*U1*U3*U6 + 5/2*r*U2*U3*U6 + 1/2*r*U3^2*U6 + 1/2798*(-14106*r + 16449)*U0*U8^2 + 1/1018472*(2384917*r - 1723539)*U1*U8^2 + 1/1018472*(828395*r - 543363)*U2*U8^2 + 1/1018472*(245883*r 
            + 1531017)*U3*U8^2 + 1/145496*(-2627061*r + 4012745)*U0*U8*U9 + 1/254618*(1617219*r - 1225585)*U1*U8*U9 + 1/254618*(39545*r - 659250)*U2*U8*U9 + 1/1018472*(1567961*r + 5434451)*U3*U8*U9 + 
            1/145496*(-2295701*r + 4589589)*U0*U9^2 + 1/78344*(266081*r - 71751)*U1*U9^2 + 1/254618*(-604433*r - 360541)*U2*U9^2 + 1/1018472*(2295807*r + 4824037)*U3*U9^2,
        U0*U3*U8 + 1/186758827027782*(-2889604385515*r - 25491976546629)*U3^2*U8 + 1/435770596398158*(-44745493939393*r - 50044990048896)*U4*U8^2 + 1/2614623578388948*(11465902076171*r - 
            25111696662501)*U5*U8^2 + 1/435770596398158*(-56528651144402*r - 40629118248993)*U6*U8^2 + 1/16290785722806396078*(2404241570281946911*r + 31266982550306583945)*U0*U3*U9 + 
            1/16290785722806396078*(11324849507611023655*r + 27132347793590607087)*U1*U3*U9 + 1/32581571445612792156*(-9085491792473521907*r + 13331069811395882397)*U2*U3*U9 + 
            1/32581571445612792156*(-1033105625482203217*r - 7459533362259373149)*U3^2*U9 + 1/38011833353214924182*(-3389783900498396788*r - 31028699199494098833)*U4*U8*U9 + 
            1/114035500059644772546*(1832648229443865955*r - 7012764171549337548)*U5*U8*U9 + 1/38011833353214924182*(-13513026991496179619*r - 17925180690734305332)*U6*U8*U9 + 
            1/38011833353214924182*(3247448204470616371*r - 48976459004918497929)*U4*U9^2 + 1/76023666706429848364*(2072796288285711909*r - 6893393144314850447)*U5*U9^2 + 
            1/38011833353214924182*(-11775877473806513559*r - 24792434933630181471)*U6*U9^2,
        U1*U3*U8 + 1/93379413513891*(-15693244229407*r - 4152273064704)*U3^2*U8 + 1/871541192796316*(-54049451858317*r - 151731407810103)*U4*U8^2 + 1/2614623578388948*(30590246658817*r - 
            61641790783389)*U5*U8^2 + 1/871541192796316*(-107421366311135*r - 76669219765365)*U6*U8^2 + 1/8145392861403198039*(256856271478123861*r + 451644759312769227)*U0*U3*U9 + 
            1/8145392861403198039*(4463460344006207272*r + 9753796001074258290)*U1*U3*U9 + 1/16290785722806396078*(1667602506388282087*r - 1305330470903243226)*U2*U3*U9 + 
            1/16290785722806396078*(-4846805521595668885*r - 197561763648926274)*U3^2*U9 + 1/76023666706429848364*(-16949080046628277603*r - 65484180709338677505)*U4*U8*U9 + 
            1/57017750029822386273*(1296038646029076934*r - 4253937511636403223)*U5*U8*U9 + 1/76023666706429848364*(-42147358173962487875*r - 27464105114573295885)*U6*U8*U9 + 
            1/38011833353214924182*(-10015914379014052219*r - 37255153403923951173)*U4*U9^2 + 1/19005916676607462091*(80030169768520387*r - 1553089347239920251)*U5*U9^2 + 
            1/19005916676607462091*(-11208217651965472386*r - 11645422538712328941)*U6*U9^2,
        U2*U3*U8 + 1/31126471171297*(9548662440648*r - 16806142010520)*U3^2*U8 + 1/871541192796316*(281262127882257*r - 759304165462893)*U4*U8^2 + 1/871541192796316*(-1482352196653*r + 
            11194032655965)*U5*U8^2 + 1/871541192796316*(293522951322075*r - 912867761542875)*U6*U8^2 + 1/2715130953801066013*(-269581112500369557*r + 397319980686062696)*U0*U3*U9 + 
            1/2715130953801066013*(2567093945643505576*r + 3165383324983898009)*U1*U3*U9 + 1/5430261907602132026*(2300107667945667649*r + 13311046090566699740)*U2*U3*U9 + 
            1/5430261907602132026*(2791093422499192089*r - 5725869277245687178)*U3^2*U9 + 1/76023666706429848364*(68976260371512814401*r - 223947332056076283705)*U4*U8*U9 + 
            1/76023666706429848364*(-279900498868304089*r - 1143785555491764831)*U5*U8*U9 + 1/76023666706429848364*(97706202040731591621*r - 276044556614684183289)*U6*U8*U9 + 
            1/38011833353214924182*(22463650976127359535*r - 92873313652718639757)*U4*U9^2 + 1/76023666706429848364*(2957630204950998835*r - 4949559561359317959)*U5*U9^2 + 
            1/19005916676607462091*(34743206002621047381*r - 53116361533231436514)*U6*U9^2,
        U2*U5*U8 + 1/122245396*(1220770011*r - 1433858319)*U1*U6*U8 + 1/61122698*(57851151*r + 138479871)*U2*U6*U8 + 1/30561349*(-23259960*r - 83051655)*U3*U6*U8 + 1/1343356*(-972885*r - 1845969)*U8^3 + 
            1/11028281082*(3779933971*r + 13192888341)*U2*U5*U9 + 1/11028281082*(-1625197751*r - 1108694583)*U3*U5*U9 + 1/1838046847*(-570908246*r - 1210477578)*U0*U6*U9 + 1/51465311716*(583952558281*r - 
            1330064702493)*U1*U6*U9 + 1/25732655858*(93025364707*r - 5887678689)*U2*U6*U9 + 1/12866327929*(-30491822065*r - 65948938668)*U3*U6*U9 + 1/1131105752*(-4792423487*r - 6179525097)*U8^2*U9 + 
            1/14704374776*(-106954558259*r - 87883831365)*U8*U9^2 + 1/525156242*(-1888686466*r - 1238036655)*U9^3,
        U3*U5*U8 + 1/122245396*(-1558141209*r - 4131645759)*U1*U6*U8 + 1/61122698*(177790965*r - 477092739)*U2*U6*U8 + 1/30561349*(-39511191*r - 63435108)*U3*U6*U8 + 1/1343356*(-309891*r + 5141565)*U8^3 +
            1/11028281082*(-952545247*r + 7690224765)*U2*U5*U9 + 1/11028281082*(4460314967*r + 22367912253)*U3*U5*U9 + 1/1838046847*(1341218342*r - 1438007694)*U0*U6*U9 + 1/51465311716*(-1505064211411*r -
            2757997480137)*U1*U6*U9 + 1/25732655858*(24410441801*r - 323950697043)*U2*U6*U9 + 1/12866327929*(-45896849834*r - 32971993293)*U3*U6*U9 + 1/1131105752*(2119035965*r + 18355405095)*U8^2*U9 + 
            1/14704374776*(96628971629*r + 242777989515)*U8*U9^2 + 1/525156242*(1699843810*r + 677979717)*U9^3,
        U0*U6*U8 + 1/122245396*(27005581*r - 10623461)*U1*U6*U8 + 1/122245396*(-7207041*r + 15051005)*U2*U6*U8 + 1/122245396*(17261487*r - 22944547)*U3*U6*U8 + 1/1343356*(19765*r - 120219)*U8^3 + 
            1/22056562164*(-348730365*r + 395023679)*U2*U5*U9 + 1/11028281082*(25433809*r - 78951716)*U3*U5*U9 + 1/3676093694*(433261645*r + 7133975111)*U0*U6*U9 + 1/102930623432*(84205912187*r + 
            5970416897)*U1*U6*U9 + 1/51465311716*(-10064741145*r + 24685549323)*U2*U6*U9 + 1/25732655858*(8354298851*r - 8467698378)*U3*U6*U9 + 1/565552876*(12642055*r - 193881868)*U8^2*U9 + 
            1/29408749552*(-478599857*r - 13224268755)*U8*U9^2 + 1/1050312484*(-5825120*r - 202604999)*U9^3,
        U0^2 + 1/47365347*(49412866*r + 58154485)*U0*U3 + 1/47365347*(158215779*r - 639699335)*U1*U3 + 1/94730694*(290772425*r + 95594807)*U2*U3 + 1/94730694*(58154485*r - 121284837)*U3^2 + 
            1/221038286*(-524915201*r - 172235905)*U4*U8 + 1/1326229716*(-265399227*r + 272985815)*U5*U8 + 1/221038286*(-403514337*r - 329831911)*U6*U8 + 1/110519143*(-456248069*r + 178615410)*U4*U9 + 
            1/1326229716*(-379396127*r + 156900439)*U5*U9 + 1/110519143*(-81674193*r - 329096721)*U6*U9,
        U0*U1 + 1/47365347*(-2446100*r - 3430138)*U0*U3 + 1/47365347*(-482806*r + 37731518)*U1*U3 + 1/47365347*(-8575345*r + 2557301)*U2*U3 + 1/47365347*(-1715069*r + 2884089)*U3^2 + 
            1/110519143*(11320123*r - 2086405)*U4*U8 + 1/663114858*(6482967*r - 11221555)*U5*U8 + 1/110519143*(7627187*r + 8723972)*U6*U8 + 1/110519143*(19023120*r - 26396574)*U4*U9 + 
            1/663114858*(9013367*r - 15250919)*U5*U9 + 1/110519143*(-1563640*r + 24181782)*U6*U9,
        U1^2 + 1/94730694*(-1070472*r + 9108629)*U0*U3 + 1/94730694*(50068723*r - 100194919)*U1*U3 + 1/189461388*(45543145*r + 31845529)*U2*U3 + 1/189461388*(9108629*r + 6613347)*U3^2 + 
            1/442076572*(-116065255*r - 12965495)*U4*U8 + 1/2652459432*(-77285037*r + 22777525)*U5*U8 + 1/442076572*(-71944303*r - 8517053)*U6*U8 + 1/221038286*(-119958095*r + 16355538)*U4*U9 + 
            1/2652459432*(-121217685*r + 33548825)*U5*U9 + 1/221038286*(-20183321*r + 7601847)*U6*U9,
        U0*U2 + 1/47365347*(16369252*r - 23653353)*U0*U3 + 1/47365347*(-180061772*r - 36827862)*U1*U3 + 1/47365347*(-3873811*r - 122769390)*U2*U3 + 1/47365347*(-13614871*r - 24553878)*U3^2 + 
            1/110519143*(17442205*r + 175193829)*U4*U8 + 1/663114858*(56845039*r + 102809919)*U5*U8 + 1/110519143*(-18779209*r + 147633243)*U6*U8 + 1/110519143*(118417697*r + 285779979)*U4*U9 + 
            1/221038286*(18991703*r + 45285507)*U5*U9 + 1/110519143*(-62949857*r - 17481321)*U6*U9,
        U1*U2 + 1/47365347*(-5418961*r - 5973564)*U0*U3 + 1/47365347*(59608571*r + 170384004)*U1*U3 + 1/94730694*(-45656269*r + 81284415)*U2*U3 + 1/94730694*(-8677663*r + 16256883)*U3^2 + 
            1/221038286*(64827079*r - 239751369)*U4*U8 + 1/1326229716*(30810307*r - 108941391)*U5*U8 + 1/221038286*(44308799*r - 149253915)*U6*U8 + 1/110519143*(40951228*r - 252249969)*U4*U9 + 
            1/442076572*(21776835*r - 53585811)*U5*U9 + 1/110519143*(2534414*r - 60521400)*U6*U9,
        U2^2 + 1/15788449*(2236772*r - 6749586)*U0*U3 + 1/15788449*(-88979494*r + 74245446)*U1*U3 + 1/15788449*(-16873965*r - 32564239)*U2*U3 + 1/15788449*(-3374793*r - 5099738)*U3^2 + 
            1/110519143*(200217996*r + 243943716)*U4*U8 + 1/221038286*(30763141*r + 29357399)*U5*U8 + 1/110519143*(155429472*r + 311550522)*U6*U8 + 1/110519143*(416593293*r + 325643163)*U4*U9 + 
            1/221038286*(52066443*r + 67041929)*U5*U9 + 1/110519143*(217443813*r + 383886225)*U6*U9,
        U0*U4 + 1/49257*(-7897*r + 14342)*U2*U5 + 1/98514*(-1665*r + 19429)*U3*U5 + 1/32838*(-66445*r + 87101)*U0*U6 + 1/65676*(228667*r - 294377)*U1*U6 + 1/16419*(1714*r - 9229)*U2*U6 + 1/16419*(11211*r 
            - 12970)*U3*U6 + 1/5052*(743*r - 151)*U8^2 + 1/131352*(38283*r - 80105)*U8*U9 + 1/65676*(25785*r - 85517)*U9^2,
        U1*U4 + 1/98514*(5171*r + 2699)*U2*U5 + 1/197028*(1215*r + 2389)*U3*U5 + 1/16419*(4319*r + 2267)*U0*U6 + 1/131352*(-6521*r - 134273)*U1*U6 + 1/32838*(4666*r + 6143)*U2*U6 + 1/65676*(57*r - 
            20861)*U3*U6 + 1/5052*(-584*r - 53)*U8^2 + 1/262704*(-110475*r + 47509)*U8*U9 + 1/131352*(-46329*r + 31933)*U9^2,
        U2*U4 + 1/98514*(-11806*r - 13155)*U2*U5 + 1/98514*(-5809*r - 8958)*U3*U5 + 1/32838*(-33575*r + 28533)*U0*U6 + 1/65676*(261683*r + 488121)*U1*U6 + 1/16419*(-1439*r + 24477)*U2*U6 + 1/16419*(8830*r
            + 25290)*U3*U6 + 1/1263*(61*r - 396)*U8^2 + 1/131352*(8051*r - 90963)*U8*U9 + 1/32838*(9406*r + 5463)*U9^2,
        U3*U4 + 1/98514*(-6722*r + 100887)*U2*U5 + 1/98514*(6436*r + 64083)*U3*U5 + 1/32838*(70085*r + 212445)*U0*U6 + 1/32838*(80504*r - 956115)*U1*U6 + 1/16419*(21374*r - 23388)*U2*U6 + 
            1/32838*(-14063*r - 119751)*U3*U6 + 1/2526*(-1124*r + 195)*U8^2 + 1/65676*(-55639*r - 6936)*U8*U9 + 1/65676*(-26747*r - 170583)*U9^2,
        U4^2 + 1/3*(7*r + 1)*U0*U8 + 1/546*(-335*r - 499)*U1*U8 + 1/1092*(-389*r + 267)*U2*U8 + 1/1092*(3*r + 463)*U3*U8 + 1/78*(391*r - 32)*U0*U9 + 1/21*(-10*r - 22)*U1*U9 + 1/546*(-25*r + 631)*U2*U9 + 
            1/546*(139*r + 219)*U3*U9,
        U0*U5 + 1/16419*(10754*r - 15283)*U2*U5 + 1/32838*(16829*r - 19757)*U3*U5 + 1/5473*(-20351*r - 49709)*U0*U6 + 1/21892*(-577361*r + 692779)*U1*U6 + 1/5473*(-22840*r - 27229)*U2*U6 + 
            1/10946*(-25589*r + 104425)*U3*U6 + 1/842*(1480*r + 1207)*U8^2 + 1/43784*(155897*r + 60469)*U8*U9 + 1/21892*(-3539*r + 64267)*U9^2,
        U1*U5 + 1/32838*(-2182*r - 15367)*U2*U5 + 1/32838*(-1718*r + 131)*U3*U5 + 1/5473*(-1705*r - 5875)*U0*U6 + 1/10946*(-47453*r + 206422)*U1*U6 + 1/5473*(-6413*r - 3560)*U2*U6 + 1/5473*(-5216*r + 
            1672)*U3*U6 + 1/1684*(997*r - 461)*U8^2 + 1/21892*(46889*r - 33422)*U8*U9 + 1/21892*(35333*r - 41671)*U9^2,
        U4*U5 + (-3*r + 19)*U0*U8 + 1/91*(51*r - 1775)*U1*U8 + 1/364*(411*r - 633)*U2*U8 + 1/364*(999*r - 1249)*U3*U8 + 1/13*(-35*r + 483)*U0*U9 + 1/14*(25*r - 267)*U1*U9 + 1/182*(-499*r + 641)*U2*U9 + 
            1/91*(439*r - 710)*U3*U9,
        U5^2 + (6*r + 24)*U0*U8 + 1/91*(657*r - 5619)*U1*U8 + 1/182*(-171*r + 2001)*U2*U8 + 1/182*(2685*r + 1245)*U3*U8 + 1/13*(219*r + 519)*U0*U9 + 1/7*(6*r + 366)*U1*U9 + 1/91*(-1263*r + 3093)*U2*U9 + 
            1/91*(2283*r - 9)*U3*U9,
        U4*U6 + 1/6*(-5*r - 13)*U0*U8 + 1/1092*(179*r + 811)*U1*U8 + 1/1092*(97*r + 107)*U2*U8 + 1/1092*(-99*r - 173)*U3*U8 + 1/156*(-313*r - 579)*U0*U9 + 1/28*(-r + 23)*U1*U9 + 1/546*(97*r - 348)*U2*U9 +
            1/1092*(-347*r + 15)*U3*U9,
        U5*U6 + 1/2*(7*r - 7)*U0*U8 + 1/26*(-19*r + 257)*U1*U8 + 1/52*(-41*r - 1)*U2*U8 + 1/52*(-71*r + 49)*U3*U8 + 1/13*(84*r - 101)*U0*U9 + 4*U1*U9 + 1/13*(12*r + 6)*U2*U9 + 1/26*(-57*r + 43)*U3*U9,
        U6^2 + 1/6*(-r + 7)*U0*U8 + 1/273*(-59*r - 127)*U1*U8 + 1/546*(54*r + 53)*U2*U8 + 1/546*(19*r - 10)*U3*U8 + 1/78*(-9*r + 184)*U0*U9 + 1/21*(-3*r - 1)*U1*U9 + 1/546*(17*r + 106)*U2*U9 + 1/546*(62*r
            - 47)*U3*U9,
        U7 - 2*U8 - 4*U9
    ];



==> anc/CS_surface/Lift_to_Rationals.txt <==

/*

The algorithm below is 'Algorithm 2' from:

Böhm, Janko; Decker, Wolfram; Fieker, Claus; Pfister, Gerhard.
The use of bad primes in rational reconstruction.
Math. Comp. 84 (2015), no. 296, 3013–3027. 

It is a classical algorithm, that works well provided all primes are "good".
(That paper contains another algorithm that should work even if some of the primes are "bad".)

*/


function Farey(N,r)
 if r lt N then
  a:=[N,r];b:=[0,1];i:=-1;
  while 2*a[2]^2 gt N-1 do
   aa:=a[1] mod a[2];
   q:=(a[1]-aa)/a[2];
   bb:=b[1]-q*b[2];
   a:=[a[2],aa];b:=[b[2],bb];
  end while;
  if 2*b[2]^2 le N-1 and GCD(Integers()!a[2],Integers()!b[2]) eq 1 then x:=a[2]/b[2];else x:="false";end if;
  else x:="Error r >= N";
 end if;
 return x; 
end function;

// We use Chinese remaindering to obtain the values modulo the product of primes,
// and then we compute the preimage of the Farey map. 

// p is a list of prime numbers.
// n is a list of numbers mod p.

function LiftToRationals(n,p)
 Chin:=CRT(n,[Integers()!p[i]:i in [1..#p]]);
 PrimesProduct:=&*[Integers()!p[i]:i in [1..#p]];
 return Farey(PrimesProduct,Chin);
end function;



==> anc/CS_surface/Linear_equivalence_of_3K1_3K2_3K3.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<title>Linear_equivalence_of_3K1_3K2_3K3</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/2.0.3/jquery.min.js"></script>

<style type="text/css">
    /*!
*
* Twitter Bootstrap
*
*/
/*!
 * Bootstrap v3.3.7 (http://getbootstrap.com)
 * Copyright 2011-2016 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
/*! normalize.css v3.0.3 | MIT License | github.com/necolas/normalize.css */
html {
  font-family: sans-serif;
  -ms-text-size-adjust: 100%;
  -webkit-text-size-adjust: 100%;
}
body {
  margin: 0;
}
article,
aside,
details,
figcaption,
figure,
footer,
header,
hgroup,
main,
menu,
nav,
section,
summary {
  display: block;
}
audio,
canvas,
progress,
video {
  display: inline-block;
  vertical-align: baseline;
}
audio:not([controls]) {
  display: none;
  height: 0;
}
[hidden],
template {
  display: none;
}
a {
  background-color: transparent;
}
a:active,
a:hover {
  outline: 0;
}
abbr[title] {
  border-bottom: 1px dotted;
}
b,
strong {
  font-weight: bold;
}
dfn {
  font-style: italic;
}
h1 {
  font-size: 2em;
  margin: 0.67em 0;
}
mark {
  background: #ff0;
  color: #000;
}
small {
  font-size: 80%;
}
sub,
sup {
  font-size: 75%;
  line-height: 0;
  position: relative;
  vertical-align: baseline;
}
sup {
  top: -0.5em;
}
sub {
  bottom: -0.25em;
}
img {
  border: 0;
}
svg:not(:root) {
  overflow: hidden;
}
figure {
  margin: 1em 40px;
}
hr {
  box-sizing: content-box;
  height: 0;
}
pre {
  overflow: auto;
}
code,
kbd,
pre,
samp {
  font-family: monospace, monospace;
  font-size: 1em;
}
button,
input,
optgroup,
select,
textarea {
  color: inherit;
  font: inherit;
  margin: 0;
}
button {
  overflow: visible;
}
button,
select {
  text-transform: none;
}
button,
html input[type="button"],
input[type="reset"],
input[type="submit"] {
  -webkit-appearance: button;
  cursor: pointer;
}
button[disabled],
html input[disabled] {
  cursor: default;
}
button::-moz-focus-inner,
input::-moz-focus-inner {
  border: 0;
  padding: 0;
}
input {
  line-height: normal;
}
input[type="checkbox"],
input[type="radio"] {
  box-sizing: border-box;
  padding: 0;
}
input[type="number"]::-webkit-inner-spin-button,
input[type="number"]::-webkit-outer-spin-button {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: textfield;
  box-sizing: content-box;
}
input[type="search"]::-webkit-search-cancel-button,
input[type="search"]::-webkit-search-decoration {
  -webkit-appearance: none;
}
fieldset {
  border: 1px solid #c0c0c0;
  margin: 0 2px;
  padding: 0.35em 0.625em 0.75em;
}
legend {
  border: 0;
  padding: 0;
}
textarea {
  overflow: auto;
}
optgroup {
  font-weight: bold;
}
table {
  border-collapse: collapse;
  border-spacing: 0;
}
td,
th {
  padding: 0;
}
/*! Source: https://github.com/h5bp/html5-boilerplate/blob/master/src/css/main.css */
@media print {
  *,
  *:before,
  *:after {
    background: transparent !important;
    color: #000 !important;
    box-shadow: none !important;
    text-shadow: none !important;
  }
  a,
  a:visited {
    text-decoration: underline;
  }
  a[href]:after {
    content: " (" attr(href) ")";
  }
  abbr[title]:after {
    content: " (" attr(title) ")";
  }
  a[href^="#"]:after,
  a[href^="javascript:"]:after {
    content: "";
  }
  pre,
  blockquote {
    border: 1px solid #999;
    page-break-inside: avoid;
  }
  thead {
    display: table-header-group;
  }
  tr,
  img {
    page-break-inside: avoid;
  }
  img {
    max-width: 100% !important;
  }
  p,
  h2,
  h3 {
    orphans: 3;
    widows: 3;
  }
  h2,
  h3 {
    page-break-after: avoid;
  }
  .navbar {
    display: none;
  }
  .btn > .caret,
  .dropup > .btn > .caret {
    border-top-color: #000 !important;
  }
  .label {
    border: 1px solid #000;
  }
  .table {
    border-collapse: collapse !important;
  }
  .table td,
  .table th {
    background-color: #fff !important;
  }
  .table-bordered th,
  .table-bordered td {
    border: 1px solid #ddd !important;
  }
}
@font-face {
  font-family: 'Glyphicons Halflings';
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot');
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot?#iefix') format('embedded-opentype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff2') format('woff2'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff') format('woff'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.ttf') format('truetype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.svg#glyphicons_halflingsregular') format('svg');
}
.glyphicon {
  position: relative;
  top: 1px;
  display: inline-block;
  font-family: 'Glyphicons Halflings';
  font-style: normal;
  font-weight: normal;
  line-height: 1;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
.glyphicon-asterisk:before {
  content: "\002a";
}
.glyphicon-plus:before {
  content: "\002b";
}
.glyphicon-euro:before,
.glyphicon-eur:before {
  content: "\20ac";
}
.glyphicon-minus:before {
  content: "\2212";
}
.glyphicon-cloud:before {
  content: "\2601";
}
.glyphicon-envelope:before {
  content: "\2709";
}
.glyphicon-pencil:before {
  content: "\270f";
}
.glyphicon-glass:before {
  content: "\e001";
}
.glyphicon-music:before {
  content: "\e002";
}
.glyphicon-search:before {
  content: "\e003";
}
.glyphicon-heart:before {
  content: "\e005";
}
.glyphicon-star:before {
  content: "\e006";
}
.glyphicon-star-empty:before {
  content: "\e007";
}
.glyphicon-user:before {
  content: "\e008";
}
.glyphicon-film:before {
  content: "\e009";
}
.glyphicon-th-large:before {
  content: "\e010";
}
.glyphicon-th:before {
  content: "\e011";
}
.glyphicon-th-list:before {
  content: "\e012";
}
.glyphicon-ok:before {
  content: "\e013";
}
.glyphicon-remove:before {
  content: "\e014";
}
.glyphicon-zoom-in:before {
  content: "\e015";
}
.glyphicon-zoom-out:before {
  content: "\e016";
}
.glyphicon-off:before {
  content: "\e017";
}
.glyphicon-signal:before {
  content: "\e018";
}
.glyphicon-cog:before {
  content: "\e019";
}
.glyphicon-trash:before {
  content: "\e020";
}
.glyphicon-home:before {
  content: "\e021";
}
.glyphicon-file:before {
  content: "\e022";
}
.glyphicon-time:before {
  content: "\e023";
}
.glyphicon-road:before {
  content: "\e024";
}
.glyphicon-download-alt:before {
  content: "\e025";
}
.glyphicon-download:before {
  content: "\e026";
}
.glyphicon-upload:before {
  content: "\e027";
}
.glyphicon-inbox:before {
  content: "\e028";
}
.glyphicon-play-circle:before {
  content: "\e029";
}
.glyphicon-repeat:before {
  content: "\e030";
}
.glyphicon-refresh:before {
  content: "\e031";
}
.glyphicon-list-alt:before {
  content: "\e032";
}
.glyphicon-lock:before {
  content: "\e033";
}
.glyphicon-flag:before {
  content: "\e034";
}
.glyphicon-headphones:before {
  content: "\e035";
}
.glyphicon-volume-off:before {
  content: "\e036";
}
.glyphicon-volume-down:before {
  content: "\e037";
}
.glyphicon-volume-up:before {
  content: "\e038";
}
.glyphicon-qrcode:before {
  content: "\e039";
}
.glyphicon-barcode:before {
  content: "\e040";
}
.glyphicon-tag:before {
  content: "\e041";
}
.glyphicon-tags:before {
  content: "\e042";
}
.glyphicon-book:before {
  content: "\e043";
}
.glyphicon-bookmark:before {
  content: "\e044";
}
.glyphicon-print:before {
  content: "\e045";
}
.glyphicon-camera:before {
  content: "\e046";
}
.glyphicon-font:before {
  content: "\e047";
}
.glyphicon-bold:before {
  content: "\e048";
}
.glyphicon-italic:before {
  content: "\e049";
}
.glyphicon-text-height:before {
  content: "\e050";
}
.glyphicon-text-width:before {
  content: "\e051";
}
.glyphicon-align-left:before {
  content: "\e052";
}
.glyphicon-align-center:before {
  content: "\e053";
}
.glyphicon-align-right:before {
  content: "\e054";
}
.glyphicon-align-justify:before {
  content: "\e055";
}
.glyphicon-list:before {
  content: "\e056";
}
.glyphicon-indent-left:before {
  content: "\e057";
}
.glyphicon-indent-right:before {
  content: "\e058";
}
.glyphicon-facetime-video:before {
  content: "\e059";
}
.glyphicon-picture:before {
  content: "\e060";
}
.glyphicon-map-marker:before {
  content: "\e062";
}
.glyphicon-adjust:before {
  content: "\e063";
}
.glyphicon-tint:before {
  content: "\e064";
}
.glyphicon-edit:before {
  content: "\e065";
}
.glyphicon-share:before {
  content: "\e066";
}
.glyphicon-check:before {
  content: "\e067";
}
.glyphicon-move:before {
  content: "\e068";
}
.glyphicon-step-backward:before {
  content: "\e069";
}
.glyphicon-fast-backward:before {
  content: "\e070";
}
.glyphicon-backward:before {
  content: "\e071";
}
.glyphicon-play:before {
  content: "\e072";
}
.glyphicon-pause:before {
  content: "\e073";
}
.glyphicon-stop:before {
  content: "\e074";
}
.glyphicon-forward:before {
  content: "\e075";
}
.glyphicon-fast-forward:before {
  content: "\e076";
}
.glyphicon-step-forward:before {
  content: "\e077";
}
.glyphicon-eject:before {
  content: "\e078";
}
.glyphicon-chevron-left:before {
  content: "\e079";
}
.glyphicon-chevron-right:before {
  content: "\e080";
}
.glyphicon-plus-sign:before {
  content: "\e081";
}
.glyphicon-minus-sign:before {
  content: "\e082";
}
.glyphicon-remove-sign:before {
  content: "\e083";
}
.glyphicon-ok-sign:before {
  content: "\e084";
}
.glyphicon-question-sign:before {
  content: "\e085";
}
.glyphicon-info-sign:before {
  content: "\e086";
}
.glyphicon-screenshot:before {
  content: "\e087";
}
.glyphicon-remove-circle:before {
  content: "\e088";
}
.glyphicon-ok-circle:before {
  content: "\e089";
}
.glyphicon-ban-circle:before {
  content: "\e090";
}
.glyphicon-arrow-left:before {
  content: "\e091";
}
.glyphicon-arrow-right:before {
  content: "\e092";
}
.glyphicon-arrow-up:before {
  content: "\e093";
}
.glyphicon-arrow-down:before {
  content: "\e094";
}
.glyphicon-share-alt:before {
  content: "\e095";
}
.glyphicon-resize-full:before {
  content: "\e096";
}
.glyphicon-resize-small:before {
  content: "\e097";
}
.glyphicon-exclamation-sign:before {
  content: "\e101";
}
.glyphicon-gift:before {
  content: "\e102";
}
.glyphicon-leaf:before {
  content: "\e103";
}
.glyphicon-fire:before {
  content: "\e104";
}
.glyphicon-eye-open:before {
  content: "\e105";
}
.glyphicon-eye-close:before {
  content: "\e106";
}
.glyphicon-warning-sign:before {
  content: "\e107";
}
.glyphicon-plane:before {
  content: "\e108";
}
.glyphicon-calendar:before {
  content: "\e109";
}
.glyphicon-random:before {
  content: "\e110";
}
.glyphicon-comment:before {
  content: "\e111";
}
.glyphicon-magnet:before {
  content: "\e112";
}
.glyphicon-chevron-up:before {
  content: "\e113";
}
.glyphicon-chevron-down:before {
  content: "\e114";
}
.glyphicon-retweet:before {
  content: "\e115";
}
.glyphicon-shopping-cart:before {
  content: "\e116";
}
.glyphicon-folder-close:before {
  content: "\e117";
}
.glyphicon-folder-open:before {
  content: "\e118";
}
.glyphicon-resize-vertical:before {
  content: "\e119";
}
.glyphicon-resize-horizontal:before {
  content: "\e120";
}
.glyphicon-hdd:before {
  content: "\e121";
}
.glyphicon-bullhorn:before {
  content: "\e122";
}
.glyphicon-bell:before {
  content: "\e123";
}
.glyphicon-certificate:before {
  content: "\e124";
}
.glyphicon-thumbs-up:before {
  content: "\e125";
}
.glyphicon-thumbs-down:before {
  content: "\e126";
}
.glyphicon-hand-right:before {
  content: "\e127";
}
.glyphicon-hand-left:before {
  content: "\e128";
}
.glyphicon-hand-up:before {
  content: "\e129";
}
.glyphicon-hand-down:before {
  content: "\e130";
}
.glyphicon-circle-arrow-right:before {
  content: "\e131";
}
.glyphicon-circle-arrow-left:before {
  content: "\e132";
}
.glyphicon-circle-arrow-up:before {
  content: "\e133";
}
.glyphicon-circle-arrow-down:before {
  content: "\e134";
}
.glyphicon-globe:before {
  content: "\e135";
}
.glyphicon-wrench:before {
  content: "\e136";
}
.glyphicon-tasks:before {
  content: "\e137";
}
.glyphicon-filter:before {
  content: "\e138";
}
.glyphicon-briefcase:before {
  content: "\e139";
}
.glyphicon-fullscreen:before {
  content: "\e140";
}
.glyphicon-dashboard:before {
  content: "\e141";
}
.glyphicon-paperclip:before {
  content: "\e142";
}
.glyphicon-heart-empty:before {
  content: "\e143";
}
.glyphicon-link:before {
  content: "\e144";
}
.glyphicon-phone:before {
  content: "\e145";
}
.glyphicon-pushpin:before {
  content: "\e146";
}
.glyphicon-usd:before {
  content: "\e148";
}
.glyphicon-gbp:before {
  content: "\e149";
}
.glyphicon-sort:before {
  content: "\e150";
}
.glyphicon-sort-by-alphabet:before {
  content: "\e151";
}
.glyphicon-sort-by-alphabet-alt:before {
  content: "\e152";
}
.glyphicon-sort-by-order:before {
  content: "\e153";
}
.glyphicon-sort-by-order-alt:before {
  content: "\e154";
}
.glyphicon-sort-by-attributes:before {
  content: "\e155";
}
.glyphicon-sort-by-attributes-alt:before {
  content: "\e156";
}
.glyphicon-unchecked:before {
  content: "\e157";
}
.glyphicon-expand:before {
  content: "\e158";
}
.glyphicon-collapse-down:before {
  content: "\e159";
}
.glyphicon-collapse-up:before {
  content: "\e160";
}
.glyphicon-log-in:before {
  content: "\e161";
}
.glyphicon-flash:before {
  content: "\e162";
}
.glyphicon-log-out:before {
  content: "\e163";
}
.glyphicon-new-window:before {
  content: "\e164";
}
.glyphicon-record:before {
  content: "\e165";
}
.glyphicon-save:before {
  content: "\e166";
}
.glyphicon-open:before {
  content: "\e167";
}
.glyphicon-saved:before {
  content: "\e168";
}
.glyphicon-import:before {
  content: "\e169";
}
.glyphicon-export:before {
  content: "\e170";
}
.glyphicon-send:before {
  content: "\e171";
}
.glyphicon-floppy-disk:before {
  content: "\e172";
}
.glyphicon-floppy-saved:before {
  content: "\e173";
}
.glyphicon-floppy-remove:before {
  content: "\e174";
}
.glyphicon-floppy-save:before {
  content: "\e175";
}
.glyphicon-floppy-open:before {
  content: "\e176";
}
.glyphicon-credit-card:before {
  content: "\e177";
}
.glyphicon-transfer:before {
  content: "\e178";
}
.glyphicon-cutlery:before {
  content: "\e179";
}
.glyphicon-header:before {
  content: "\e180";
}
.glyphicon-compressed:before {
  content: "\e181";
}
.glyphicon-earphone:before {
  content: "\e182";
}
.glyphicon-phone-alt:before {
  content: "\e183";
}
.glyphicon-tower:before {
  content: "\e184";
}
.glyphicon-stats:before {
  content: "\e185";
}
.glyphicon-sd-video:before {
  content: "\e186";
}
.glyphicon-hd-video:before {
  content: "\e187";
}
.glyphicon-subtitles:before {
  content: "\e188";
}
.glyphicon-sound-stereo:before {
  content: "\e189";
}
.glyphicon-sound-dolby:before {
  content: "\e190";
}
.glyphicon-sound-5-1:before {
  content: "\e191";
}
.glyphicon-sound-6-1:before {
  content: "\e192";
}
.glyphicon-sound-7-1:before {
  content: "\e193";
}
.glyphicon-copyright-mark:before {
  content: "\e194";
}
.glyphicon-registration-mark:before {
  content: "\e195";
}
.glyphicon-cloud-download:before {
  content: "\e197";
}
.glyphicon-cloud-upload:before {
  content: "\e198";
}
.glyphicon-tree-conifer:before {
  content: "\e199";
}
.glyphicon-tree-deciduous:before {
  content: "\e200";
}
.glyphicon-cd:before {
  content: "\e201";
}
.glyphicon-save-file:before {
  content: "\e202";
}
.glyphicon-open-file:before {
  content: "\e203";
}
.glyphicon-level-up:before {
  content: "\e204";
}
.glyphicon-copy:before {
  content: "\e205";
}
.glyphicon-paste:before {
  content: "\e206";
}
.glyphicon-alert:before {
  content: "\e209";
}
.glyphicon-equalizer:before {
  content: "\e210";
}
.glyphicon-king:before {
  content: "\e211";
}
.glyphicon-queen:before {
  content: "\e212";
}
.glyphicon-pawn:before {
  content: "\e213";
}
.glyphicon-bishop:before {
  content: "\e214";
}
.glyphicon-knight:before {
  content: "\e215";
}
.glyphicon-baby-formula:before {
  content: "\e216";
}
.glyphicon-tent:before {
  content: "\26fa";
}
.glyphicon-blackboard:before {
  content: "\e218";
}
.glyphicon-bed:before {
  content: "\e219";
}
.glyphicon-apple:before {
  content: "\f8ff";
}
.glyphicon-erase:before {
  content: "\e221";
}
.glyphicon-hourglass:before {
  content: "\231b";
}
.glyphicon-lamp:before {
  content: "\e223";
}
.glyphicon-duplicate:before {
  content: "\e224";
}
.glyphicon-piggy-bank:before {
  content: "\e225";
}
.glyphicon-scissors:before {
  content: "\e226";
}
.glyphicon-bitcoin:before {
  content: "\e227";
}
.glyphicon-btc:before {
  content: "\e227";
}
.glyphicon-xbt:before {
  content: "\e227";
}
.glyphicon-yen:before {
  content: "\00a5";
}
.glyphicon-jpy:before {
  content: "\00a5";
}
.glyphicon-ruble:before {
  content: "\20bd";
}
.glyphicon-rub:before {
  content: "\20bd";
}
.glyphicon-scale:before {
  content: "\e230";
}
.glyphicon-ice-lolly:before {
  content: "\e231";
}
.glyphicon-ice-lolly-tasted:before {
  content: "\e232";
}
.glyphicon-education:before {
  content: "\e233";
}
.glyphicon-option-horizontal:before {
  content: "\e234";
}
.glyphicon-option-vertical:before {
  content: "\e235";
}
.glyphicon-menu-hamburger:before {
  content: "\e236";
}
.glyphicon-modal-window:before {
  content: "\e237";
}
.glyphicon-oil:before {
  content: "\e238";
}
.glyphicon-grain:before {
  content: "\e239";
}
.glyphicon-sunglasses:before {
  content: "\e240";
}
.glyphicon-text-size:before {
  content: "\e241";
}
.glyphicon-text-color:before {
  content: "\e242";
}
.glyphicon-text-background:before {
  content: "\e243";
}
.glyphicon-object-align-top:before {
  content: "\e244";
}
.glyphicon-object-align-bottom:before {
  content: "\e245";
}
.glyphicon-object-align-horizontal:before {
  content: "\e246";
}
.glyphicon-object-align-left:before {
  content: "\e247";
}
.glyphicon-object-align-vertical:before {
  content: "\e248";
}
.glyphicon-object-align-right:before {
  content: "\e249";
}
.glyphicon-triangle-right:before {
  content: "\e250";
}
.glyphicon-triangle-left:before {
  content: "\e251";
}
.glyphicon-triangle-bottom:before {
  content: "\e252";
}
.glyphicon-triangle-top:before {
  content: "\e253";
}
.glyphicon-console:before {
  content: "\e254";
}
.glyphicon-superscript:before {
  content: "\e255";
}
.glyphicon-subscript:before {
  content: "\e256";
}
.glyphicon-menu-left:before {
  content: "\e257";
}
.glyphicon-menu-right:before {
  content: "\e258";
}
.glyphicon-menu-down:before {
  content: "\e259";
}
.glyphicon-menu-up:before {
  content: "\e260";
}
* {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
*:before,
*:after {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
html {
  font-size: 10px;
  -webkit-tap-highlight-color: rgba(0, 0, 0, 0);
}
body {
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-size: 13px;
  line-height: 1.42857143;
  color: #000;
  background-color: #fff;
}
input,
button,
select,
textarea {
  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
}
a {
  color: #337ab7;
  text-decoration: none;
}
a:hover,
a:focus {
  color: #23527c;
  text-decoration: underline;
}
a:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
figure {
  margin: 0;
}
img {
  vertical-align: middle;
}
.img-responsive,
.thumbnail > img,
.thumbnail a > img,
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  display: block;
  max-width: 100%;
  height: auto;
}
.img-rounded {
  border-radius: 3px;
}
.img-thumbnail {
  padding: 4px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: all 0.2s ease-in-out;
  -o-transition: all 0.2s ease-in-out;
  transition: all 0.2s ease-in-out;
  display: inline-block;
  max-width: 100%;
  height: auto;
}
.img-circle {
  border-radius: 50%;
}
hr {
  margin-top: 18px;
  margin-bottom: 18px;
  border: 0;
  border-top: 1px solid #eeeeee;
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  margin: -1px;
  padding: 0;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
[role="button"] {
  cursor: pointer;
}
h1,
h2,
h3,
h4,
h5,
h6,
.h1,
.h2,
.h3,
.h4,
.h5,
.h6 {
  font-family: inherit;
  font-weight: 500;
  line-height: 1.1;
  color: inherit;
}
h1 small,
h2 small,
h3 small,
h4 small,
h5 small,
h6 small,
.h1 small,
.h2 small,
.h3 small,
.h4 small,
.h5 small,
.h6 small,
h1 .small,
h2 .small,
h3 .small,
h4 .small,
h5 .small,
h6 .small,
.h1 .small,
.h2 .small,
.h3 .small,
.h4 .small,
.h5 .small,
.h6 .small {
  font-weight: normal;
  line-height: 1;
  color: #777777;
}
h1,
.h1,
h2,
.h2,
h3,
.h3 {
  margin-top: 18px;
  margin-bottom: 9px;
}
h1 small,
.h1 small,
h2 small,
.h2 small,
h3 small,
.h3 small,
h1 .small,
.h1 .small,
h2 .small,
.h2 .small,
h3 .small,
.h3 .small {
  font-size: 65%;
}
h4,
.h4,
h5,
.h5,
h6,
.h6 {
  margin-top: 9px;
  margin-bottom: 9px;
}
h4 small,
.h4 small,
h5 small,
.h5 small,
h6 small,
.h6 small,
h4 .small,
.h4 .small,
h5 .small,
.h5 .small,
h6 .small,
.h6 .small {
  font-size: 75%;
}
h1,
.h1 {
  font-size: 33px;
}
h2,
.h2 {
  font-size: 27px;
}
h3,
.h3 {
  font-size: 23px;
}
h4,
.h4 {
  font-size: 17px;
}
h5,
.h5 {
  font-size: 13px;
}
h6,
.h6 {
  font-size: 12px;
}
p {
  margin: 0 0 9px;
}
.lead {
  margin-bottom: 18px;
  font-size: 14px;
  font-weight: 300;
  line-height: 1.4;
}
@media (min-width: 768px) {
  .lead {
    font-size: 19.5px;
  }
}
small,
.small {
  font-size: 92%;
}
mark,
.mark {
  background-color: #fcf8e3;
  padding: .2em;
}
.text-left {
  text-align: left;
}
.text-right {
  text-align: right;
}
.text-center {
  text-align: center;
}
.text-justify {
  text-align: justify;
}
.text-nowrap {
  white-space: nowrap;
}
.text-lowercase {
  text-transform: lowercase;
}
.text-uppercase {
  text-transform: uppercase;
}
.text-capitalize {
  text-transform: capitalize;
}
.text-muted {
  color: #777777;
}
.text-primary {
  color: #337ab7;
}
a.text-primary:hover,
a.text-primary:focus {
  color: #286090;
}
.text-success {
  color: #3c763d;
}
a.text-success:hover,
a.text-success:focus {
  color: #2b542c;
}
.text-info {
  color: #31708f;
}
a.text-info:hover,
a.text-info:focus {
  color: #245269;
}
.text-warning {
  color: #8a6d3b;
}
a.text-warning:hover,
a.text-warning:focus {
  color: #66512c;
}
.text-danger {
  color: #a94442;
}
a.text-danger:hover,
a.text-danger:focus {
  color: #843534;
}
.bg-primary {
  color: #fff;
  background-color: #337ab7;
}
a.bg-primary:hover,
a.bg-primary:focus {
  background-color: #286090;
}
.bg-success {
  background-color: #dff0d8;
}
a.bg-success:hover,
a.bg-success:focus {
  background-color: #c1e2b3;
}
.bg-info {
  background-color: #d9edf7;
}
a.bg-info:hover,
a.bg-info:focus {
  background-color: #afd9ee;
}
.bg-warning {
  background-color: #fcf8e3;
}
a.bg-warning:hover,
a.bg-warning:focus {
  background-color: #f7ecb5;
}
.bg-danger {
  background-color: #f2dede;
}
a.bg-danger:hover,
a.bg-danger:focus {
  background-color: #e4b9b9;
}
.page-header {
  padding-bottom: 8px;
  margin: 36px 0 18px;
  border-bottom: 1px solid #eeeeee;
}
ul,
ol {
  margin-top: 0;
  margin-bottom: 9px;
}
ul ul,
ol ul,
ul ol,
ol ol {
  margin-bottom: 0;
}
.list-unstyled {
  padding-left: 0;
  list-style: none;
}
.list-inline {
  padding-left: 0;
  list-style: none;
  margin-left: -5px;
}
.list-inline > li {
  display: inline-block;
  padding-left: 5px;
  padding-right: 5px;
}
dl {
  margin-top: 0;
  margin-bottom: 18px;
}
dt,
dd {
  line-height: 1.42857143;
}
dt {
  font-weight: bold;
}
dd {
  margin-left: 0;
}
@media (min-width: 541px) {
  .dl-horizontal dt {
    float: left;
    width: 160px;
    clear: left;
    text-align: right;
    overflow: hidden;
    text-overflow: ellipsis;
    white-space: nowrap;
  }
  .dl-horizontal dd {
    margin-left: 180px;
  }
}
abbr[title],
abbr[data-original-title] {
  cursor: help;
  border-bottom: 1px dotted #777777;
}
.initialism {
  font-size: 90%;
  text-transform: uppercase;
}
blockquote {
  padding: 9px 18px;
  margin: 0 0 18px;
  font-size: inherit;
  border-left: 5px solid #eeeeee;
}
blockquote p:last-child,
blockquote ul:last-child,
blockquote ol:last-child {
  margin-bottom: 0;
}
blockquote footer,
blockquote small,
blockquote .small {
  display: block;
  font-size: 80%;
  line-height: 1.42857143;
  color: #777777;
}
blockquote footer:before,
blockquote small:before,
blockquote .small:before {
  content: '\2014 \00A0';
}
.blockquote-reverse,
blockquote.pull-right {
  padding-right: 15px;
  padding-left: 0;
  border-right: 5px solid #eeeeee;
  border-left: 0;
  text-align: right;
}
.blockquote-reverse footer:before,
blockquote.pull-right footer:before,
.blockquote-reverse small:before,
blockquote.pull-right small:before,
.blockquote-reverse .small:before,
blockquote.pull-right .small:before {
  content: '';
}
.blockquote-reverse footer:after,
blockquote.pull-right footer:after,
.blockquote-reverse small:after,
blockquote.pull-right small:after,
.blockquote-reverse .small:after,
blockquote.pull-right .small:after {
  content: '\00A0 \2014';
}
address {
  margin-bottom: 18px;
  font-style: normal;
  line-height: 1.42857143;
}
code,
kbd,
pre,
samp {
  font-family: monospace;
}
code {
  padding: 2px 4px;
  font-size: 90%;
  color: #c7254e;
  background-color: #f9f2f4;
  border-radius: 2px;
}
kbd {
  padding: 2px 4px;
  font-size: 90%;
  color: #888;
  background-color: transparent;
  border-radius: 1px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
}
kbd kbd {
  padding: 0;
  font-size: 100%;
  font-weight: bold;
  box-shadow: none;
}
pre {
  display: block;
  padding: 8.5px;
  margin: 0 0 9px;
  font-size: 12px;
  line-height: 1.42857143;
  word-break: break-all;
  word-wrap: break-word;
  color: #333333;
  background-color: #f5f5f5;
  border: 1px solid #ccc;
  border-radius: 2px;
}
pre code {
  padding: 0;
  font-size: inherit;
  color: inherit;
  white-space: pre-wrap;
  background-color: transparent;
  border-radius: 0;
}
.pre-scrollable {
  max-height: 340px;
  overflow-y: scroll;
}
.container {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
@media (min-width: 768px) {
  .container {
    width: 768px;
  }
}
@media (min-width: 992px) {
  .container {
    width: 940px;
  }
}
@media (min-width: 1200px) {
  .container {
    width: 1140px;
  }
}
.container-fluid {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
.row {
  margin-left: 0px;
  margin-right: 0px;
}
.col-xs-1, .col-sm-1, .col-md-1, .col-lg-1, .col-xs-2, .col-sm-2, .col-md-2, .col-lg-2, .col-xs-3, .col-sm-3, .col-md-3, .col-lg-3, .col-xs-4, .col-sm-4, .col-md-4, .col-lg-4, .col-xs-5, .col-sm-5, .col-md-5, .col-lg-5, .col-xs-6, .col-sm-6, .col-md-6, .col-lg-6, .col-xs-7, .col-sm-7, .col-md-7, .col-lg-7, .col-xs-8, .col-sm-8, .col-md-8, .col-lg-8, .col-xs-9, .col-sm-9, .col-md-9, .col-lg-9, .col-xs-10, .col-sm-10, .col-md-10, .col-lg-10, .col-xs-11, .col-sm-11, .col-md-11, .col-lg-11, .col-xs-12, .col-sm-12, .col-md-12, .col-lg-12 {
  position: relative;
  min-height: 1px;
  padding-left: 0px;
  padding-right: 0px;
}
.col-xs-1, .col-xs-2, .col-xs-3, .col-xs-4, .col-xs-5, .col-xs-6, .col-xs-7, .col-xs-8, .col-xs-9, .col-xs-10, .col-xs-11, .col-xs-12 {
  float: left;
}
.col-xs-12 {
  width: 100%;
}
.col-xs-11 {
  width: 91.66666667%;
}
.col-xs-10 {
  width: 83.33333333%;
}
.col-xs-9 {
  width: 75%;
}
.col-xs-8 {
  width: 66.66666667%;
}
.col-xs-7 {
  width: 58.33333333%;
}
.col-xs-6 {
  width: 50%;
}
.col-xs-5 {
  width: 41.66666667%;
}
.col-xs-4 {
  width: 33.33333333%;
}
.col-xs-3 {
  width: 25%;
}
.col-xs-2 {
  width: 16.66666667%;
}
.col-xs-1 {
  width: 8.33333333%;
}
.col-xs-pull-12 {
  right: 100%;
}
.col-xs-pull-11 {
  right: 91.66666667%;
}
.col-xs-pull-10 {
  right: 83.33333333%;
}
.col-xs-pull-9 {
  right: 75%;
}
.col-xs-pull-8 {
  right: 66.66666667%;
}
.col-xs-pull-7 {
  right: 58.33333333%;
}
.col-xs-pull-6 {
  right: 50%;
}
.col-xs-pull-5 {
  right: 41.66666667%;
}
.col-xs-pull-4 {
  right: 33.33333333%;
}
.col-xs-pull-3 {
  right: 25%;
}
.col-xs-pull-2 {
  right: 16.66666667%;
}
.col-xs-pull-1 {
  right: 8.33333333%;
}
.col-xs-pull-0 {
  right: auto;
}
.col-xs-push-12 {
  left: 100%;
}
.col-xs-push-11 {
  left: 91.66666667%;
}
.col-xs-push-10 {
  left: 83.33333333%;
}
.col-xs-push-9 {
  left: 75%;
}
.col-xs-push-8 {
  left: 66.66666667%;
}
.col-xs-push-7 {
  left: 58.33333333%;
}
.col-xs-push-6 {
  left: 50%;
}
.col-xs-push-5 {
  left: 41.66666667%;
}
.col-xs-push-4 {
  left: 33.33333333%;
}
.col-xs-push-3 {
  left: 25%;
}
.col-xs-push-2 {
  left: 16.66666667%;
}
.col-xs-push-1 {
  left: 8.33333333%;
}
.col-xs-push-0 {
  left: auto;
}
.col-xs-offset-12 {
  margin-left: 100%;
}
.col-xs-offset-11 {
  margin-left: 91.66666667%;
}
.col-xs-offset-10 {
  margin-left: 83.33333333%;
}
.col-xs-offset-9 {
  margin-left: 75%;
}
.col-xs-offset-8 {
  margin-left: 66.66666667%;
}
.col-xs-offset-7 {
  margin-left: 58.33333333%;
}
.col-xs-offset-6 {
  margin-left: 50%;
}
.col-xs-offset-5 {
  margin-left: 41.66666667%;
}
.col-xs-offset-4 {
  margin-left: 33.33333333%;
}
.col-xs-offset-3 {
  margin-left: 25%;
}
.col-xs-offset-2 {
  margin-left: 16.66666667%;
}
.col-xs-offset-1 {
  margin-left: 8.33333333%;
}
.col-xs-offset-0 {
  margin-left: 0%;
}
@media (min-width: 768px) {
  .col-sm-1, .col-sm-2, .col-sm-3, .col-sm-4, .col-sm-5, .col-sm-6, .col-sm-7, .col-sm-8, .col-sm-9, .col-sm-10, .col-sm-11, .col-sm-12 {
    float: left;
  }
  .col-sm-12 {
    width: 100%;
  }
  .col-sm-11 {
    width: 91.66666667%;
  }
  .col-sm-10 {
    width: 83.33333333%;
  }
  .col-sm-9 {
    width: 75%;
  }
  .col-sm-8 {
    width: 66.66666667%;
  }
  .col-sm-7 {
    width: 58.33333333%;
  }
  .col-sm-6 {
    width: 50%;
  }
  .col-sm-5 {
    width: 41.66666667%;
  }
  .col-sm-4 {
    width: 33.33333333%;
  }
  .col-sm-3 {
    width: 25%;
  }
  .col-sm-2 {
    width: 16.66666667%;
  }
  .col-sm-1 {
    width: 8.33333333%;
  }
  .col-sm-pull-12 {
    right: 100%;
  }
  .col-sm-pull-11 {
    right: 91.66666667%;
  }
  .col-sm-pull-10 {
    right: 83.33333333%;
  }
  .col-sm-pull-9 {
    right: 75%;
  }
  .col-sm-pull-8 {
    right: 66.66666667%;
  }
  .col-sm-pull-7 {
    right: 58.33333333%;
  }
  .col-sm-pull-6 {
    right: 50%;
  }
  .col-sm-pull-5 {
    right: 41.66666667%;
  }
  .col-sm-pull-4 {
    right: 33.33333333%;
  }
  .col-sm-pull-3 {
    right: 25%;
  }
  .col-sm-pull-2 {
    right: 16.66666667%;
  }
  .col-sm-pull-1 {
    right: 8.33333333%;
  }
  .col-sm-pull-0 {
    right: auto;
  }
  .col-sm-push-12 {
    left: 100%;
  }
  .col-sm-push-11 {
    left: 91.66666667%;
  }
  .col-sm-push-10 {
    left: 83.33333333%;
  }
  .col-sm-push-9 {
    left: 75%;
  }
  .col-sm-push-8 {
    left: 66.66666667%;
  }
  .col-sm-push-7 {
    left: 58.33333333%;
  }
  .col-sm-push-6 {
    left: 50%;
  }
  .col-sm-push-5 {
    left: 41.66666667%;
  }
  .col-sm-push-4 {
    left: 33.33333333%;
  }
  .col-sm-push-3 {
    left: 25%;
  }
  .col-sm-push-2 {
    left: 16.66666667%;
  }
  .col-sm-push-1 {
    left: 8.33333333%;
  }
  .col-sm-push-0 {
    left: auto;
  }
  .col-sm-offset-12 {
    margin-left: 100%;
  }
  .col-sm-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-sm-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-sm-offset-9 {
    margin-left: 75%;
  }
  .col-sm-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-sm-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-sm-offset-6 {
    margin-left: 50%;
  }
  .col-sm-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-sm-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-sm-offset-3 {
    margin-left: 25%;
  }
  .col-sm-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-sm-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-sm-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 992px) {
  .col-md-1, .col-md-2, .col-md-3, .col-md-4, .col-md-5, .col-md-6, .col-md-7, .col-md-8, .col-md-9, .col-md-10, .col-md-11, .col-md-12 {
    float: left;
  }
  .col-md-12 {
    width: 100%;
  }
  .col-md-11 {
    width: 91.66666667%;
  }
  .col-md-10 {
    width: 83.33333333%;
  }
  .col-md-9 {
    width: 75%;
  }
  .col-md-8 {
    width: 66.66666667%;
  }
  .col-md-7 {
    width: 58.33333333%;
  }
  .col-md-6 {
    width: 50%;
  }
  .col-md-5 {
    width: 41.66666667%;
  }
  .col-md-4 {
    width: 33.33333333%;
  }
  .col-md-3 {
    width: 25%;
  }
  .col-md-2 {
    width: 16.66666667%;
  }
  .col-md-1 {
    width: 8.33333333%;
  }
  .col-md-pull-12 {
    right: 100%;
  }
  .col-md-pull-11 {
    right: 91.66666667%;
  }
  .col-md-pull-10 {
    right: 83.33333333%;
  }
  .col-md-pull-9 {
    right: 75%;
  }
  .col-md-pull-8 {
    right: 66.66666667%;
  }
  .col-md-pull-7 {
    right: 58.33333333%;
  }
  .col-md-pull-6 {
    right: 50%;
  }
  .col-md-pull-5 {
    right: 41.66666667%;
  }
  .col-md-pull-4 {
    right: 33.33333333%;
  }
  .col-md-pull-3 {
    right: 25%;
  }
  .col-md-pull-2 {
    right: 16.66666667%;
  }
  .col-md-pull-1 {
    right: 8.33333333%;
  }
  .col-md-pull-0 {
    right: auto;
  }
  .col-md-push-12 {
    left: 100%;
  }
  .col-md-push-11 {
    left: 91.66666667%;
  }
  .col-md-push-10 {
    left: 83.33333333%;
  }
  .col-md-push-9 {
    left: 75%;
  }
  .col-md-push-8 {
    left: 66.66666667%;
  }
  .col-md-push-7 {
    left: 58.33333333%;
  }
  .col-md-push-6 {
    left: 50%;
  }
  .col-md-push-5 {
    left: 41.66666667%;
  }
  .col-md-push-4 {
    left: 33.33333333%;
  }
  .col-md-push-3 {
    left: 25%;
  }
  .col-md-push-2 {
    left: 16.66666667%;
  }
  .col-md-push-1 {
    left: 8.33333333%;
  }
  .col-md-push-0 {
    left: auto;
  }
  .col-md-offset-12 {
    margin-left: 100%;
  }
  .col-md-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-md-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-md-offset-9 {
    margin-left: 75%;
  }
  .col-md-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-md-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-md-offset-6 {
    margin-left: 50%;
  }
  .col-md-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-md-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-md-offset-3 {
    margin-left: 25%;
  }
  .col-md-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-md-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-md-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 1200px) {
  .col-lg-1, .col-lg-2, .col-lg-3, .col-lg-4, .col-lg-5, .col-lg-6, .col-lg-7, .col-lg-8, .col-lg-9, .col-lg-10, .col-lg-11, .col-lg-12 {
    float: left;
  }
  .col-lg-12 {
    width: 100%;
  }
  .col-lg-11 {
    width: 91.66666667%;
  }
  .col-lg-10 {
    width: 83.33333333%;
  }
  .col-lg-9 {
    width: 75%;
  }
  .col-lg-8 {
    width: 66.66666667%;
  }
  .col-lg-7 {
    width: 58.33333333%;
  }
  .col-lg-6 {
    width: 50%;
  }
  .col-lg-5 {
    width: 41.66666667%;
  }
  .col-lg-4 {
    width: 33.33333333%;
  }
  .col-lg-3 {
    width: 25%;
  }
  .col-lg-2 {
    width: 16.66666667%;
  }
  .col-lg-1 {
    width: 8.33333333%;
  }
  .col-lg-pull-12 {
    right: 100%;
  }
  .col-lg-pull-11 {
    right: 91.66666667%;
  }
  .col-lg-pull-10 {
    right: 83.33333333%;
  }
  .col-lg-pull-9 {
    right: 75%;
  }
  .col-lg-pull-8 {
    right: 66.66666667%;
  }
  .col-lg-pull-7 {
    right: 58.33333333%;
  }
  .col-lg-pull-6 {
    right: 50%;
  }
  .col-lg-pull-5 {
    right: 41.66666667%;
  }
  .col-lg-pull-4 {
    right: 33.33333333%;
  }
  .col-lg-pull-3 {
    right: 25%;
  }
  .col-lg-pull-2 {
    right: 16.66666667%;
  }
  .col-lg-pull-1 {
    right: 8.33333333%;
  }
  .col-lg-pull-0 {
    right: auto;
  }
  .col-lg-push-12 {
    left: 100%;
  }
  .col-lg-push-11 {
    left: 91.66666667%;
  }
  .col-lg-push-10 {
    left: 83.33333333%;
  }
  .col-lg-push-9 {
    left: 75%;
  }
  .col-lg-push-8 {
    left: 66.66666667%;
  }
  .col-lg-push-7 {
    left: 58.33333333%;
  }
  .col-lg-push-6 {
    left: 50%;
  }
  .col-lg-push-5 {
    left: 41.66666667%;
  }
  .col-lg-push-4 {
    left: 33.33333333%;
  }
  .col-lg-push-3 {
    left: 25%;
  }
  .col-lg-push-2 {
    left: 16.66666667%;
  }
  .col-lg-push-1 {
    left: 8.33333333%;
  }
  .col-lg-push-0 {
    left: auto;
  }
  .col-lg-offset-12 {
    margin-left: 100%;
  }
  .col-lg-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-lg-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-lg-offset-9 {
    margin-left: 75%;
  }
  .col-lg-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-lg-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-lg-offset-6 {
    margin-left: 50%;
  }
  .col-lg-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-lg-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-lg-offset-3 {
    margin-left: 25%;
  }
  .col-lg-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-lg-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-lg-offset-0 {
    margin-left: 0%;
  }
}
table {
  background-color: transparent;
}
caption {
  padding-top: 8px;
  padding-bottom: 8px;
  color: #777777;
  text-align: left;
}
th {
  text-align: left;
}
.table {
  width: 100%;
  max-width: 100%;
  margin-bottom: 18px;
}
.table > thead > tr > th,
.table > tbody > tr > th,
.table > tfoot > tr > th,
.table > thead > tr > td,
.table > tbody > tr > td,
.table > tfoot > tr > td {
  padding: 8px;
  line-height: 1.42857143;
  vertical-align: top;
  border-top: 1px solid #ddd;
}
.table > thead > tr > th {
  vertical-align: bottom;
  border-bottom: 2px solid #ddd;
}
.table > caption + thead > tr:first-child > th,
.table > colgroup + thead > tr:first-child > th,
.table > thead:first-child > tr:first-child > th,
.table > caption + thead > tr:first-child > td,
.table > colgroup + thead > tr:first-child > td,
.table > thead:first-child > tr:first-child > td {
  border-top: 0;
}
.table > tbody + tbody {
  border-top: 2px solid #ddd;
}
.table .table {
  background-color: #fff;
}
.table-condensed > thead > tr > th,
.table-condensed > tbody > tr > th,
.table-condensed > tfoot > tr > th,
.table-condensed > thead > tr > td,
.table-condensed > tbody > tr > td,
.table-condensed > tfoot > tr > td {
  padding: 5px;
}
.table-bordered {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > tbody > tr > th,
.table-bordered > tfoot > tr > th,
.table-bordered > thead > tr > td,
.table-bordered > tbody > tr > td,
.table-bordered > tfoot > tr > td {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > thead > tr > td {
  border-bottom-width: 2px;
}
.table-striped > tbody > tr:nth-of-type(odd) {
  background-color: #f9f9f9;
}
.table-hover > tbody > tr:hover {
  background-color: #f5f5f5;
}
table col[class*="col-"] {
  position: static;
  float: none;
  display: table-column;
}
table td[class*="col-"],
table th[class*="col-"] {
  position: static;
  float: none;
  display: table-cell;
}
.table > thead > tr > td.active,
.table > tbody > tr > td.active,
.table > tfoot > tr > td.active,
.table > thead > tr > th.active,
.table > tbody > tr > th.active,
.table > tfoot > tr > th.active,
.table > thead > tr.active > td,
.table > tbody > tr.active > td,
.table > tfoot > tr.active > td,
.table > thead > tr.active > th,
.table > tbody > tr.active > th,
.table > tfoot > tr.active > th {
  background-color: #f5f5f5;
}
.table-hover > tbody > tr > td.active:hover,
.table-hover > tbody > tr > th.active:hover,
.table-hover > tbody > tr.active:hover > td,
.table-hover > tbody > tr:hover > .active,
.table-hover > tbody > tr.active:hover > th {
  background-color: #e8e8e8;
}
.table > thead > tr > td.success,
.table > tbody > tr > td.success,
.table > tfoot > tr > td.success,
.table > thead > tr > th.success,
.table > tbody > tr > th.success,
.table > tfoot > tr > th.success,
.table > thead > tr.success > td,
.table > tbody > tr.success > td,
.table > tfoot > tr.success > td,
.table > thead > tr.success > th,
.table > tbody > tr.success > th,
.table > tfoot > tr.success > th {
  background-color: #dff0d8;
}
.table-hover > tbody > tr > td.success:hover,
.table-hover > tbody > tr > th.success:hover,
.table-hover > tbody > tr.success:hover > td,
.table-hover > tbody > tr:hover > .success,
.table-hover > tbody > tr.success:hover > th {
  background-color: #d0e9c6;
}
.table > thead > tr > td.info,
.table > tbody > tr > td.info,
.table > tfoot > tr > td.info,
.table > thead > tr > th.info,
.table > tbody > tr > th.info,
.table > tfoot > tr > th.info,
.table > thead > tr.info > td,
.table > tbody > tr.info > td,
.table > tfoot > tr.info > td,
.table > thead > tr.info > th,
.table > tbody > tr.info > th,
.table > tfoot > tr.info > th {
  background-color: #d9edf7;
}
.table-hover > tbody > tr > td.info:hover,
.table-hover > tbody > tr > th.info:hover,
.table-hover > tbody > tr.info:hover > td,
.table-hover > tbody > tr:hover > .info,
.table-hover > tbody > tr.info:hover > th {
  background-color: #c4e3f3;
}
.table > thead > tr > td.warning,
.table > tbody > tr > td.warning,
.table > tfoot > tr > td.warning,
.table > thead > tr > th.warning,
.table > tbody > tr > th.warning,
.table > tfoot > tr > th.warning,
.table > thead > tr.warning > td,
.table > tbody > tr.warning > td,
.table > tfoot > tr.warning > td,
.table > thead > tr.warning > th,
.table > tbody > tr.warning > th,
.table > tfoot > tr.warning > th {
  background-color: #fcf8e3;
}
.table-hover > tbody > tr > td.warning:hover,
.table-hover > tbody > tr > th.warning:hover,
.table-hover > tbody > tr.warning:hover > td,
.table-hover > tbody > tr:hover > .warning,
.table-hover > tbody > tr.warning:hover > th {
  background-color: #faf2cc;
}
.table > thead > tr > td.danger,
.table > tbody > tr > td.danger,
.table > tfoot > tr > td.danger,
.table > thead > tr > th.danger,
.table > tbody > tr > th.danger,
.table > tfoot > tr > th.danger,
.table > thead > tr.danger > td,
.table > tbody > tr.danger > td,
.table > tfoot > tr.danger > td,
.table > thead > tr.danger > th,
.table > tbody > tr.danger > th,
.table > tfoot > tr.danger > th {
  background-color: #f2dede;
}
.table-hover > tbody > tr > td.danger:hover,
.table-hover > tbody > tr > th.danger:hover,
.table-hover > tbody > tr.danger:hover > td,
.table-hover > tbody > tr:hover > .danger,
.table-hover > tbody > tr.danger:hover > th {
  background-color: #ebcccc;
}
.table-responsive {
  overflow-x: auto;
  min-height: 0.01%;
}
@media screen and (max-width: 767px) {
  .table-responsive {
    width: 100%;
    margin-bottom: 13.5px;
    overflow-y: hidden;
    -ms-overflow-style: -ms-autohiding-scrollbar;
    border: 1px solid #ddd;
  }
  .table-responsive > .table {
    margin-bottom: 0;
  }
  .table-responsive > .table > thead > tr > th,
  .table-responsive > .table > tbody > tr > th,
  .table-responsive > .table > tfoot > tr > th,
  .table-responsive > .table > thead > tr > td,
  .table-responsive > .table > tbody > tr > td,
  .table-responsive > .table > tfoot > tr > td {
    white-space: nowrap;
  }
  .table-responsive > .table-bordered {
    border: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:first-child,
  .table-responsive > .table-bordered > tbody > tr > th:first-child,
  .table-responsive > .table-bordered > tfoot > tr > th:first-child,
  .table-responsive > .table-bordered > thead > tr > td:first-child,
  .table-responsive > .table-bordered > tbody > tr > td:first-child,
  .table-responsive > .table-bordered > tfoot > tr > td:first-child {
    border-left: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:last-child,
  .table-responsive > .table-bordered > tbody > tr > th:last-child,
  .table-responsive > .table-bordered > tfoot > tr > th:last-child,
  .table-responsive > .table-bordered > thead > tr > td:last-child,
  .table-responsive > .table-bordered > tbody > tr > td:last-child,
  .table-responsive > .table-bordered > tfoot > tr > td:last-child {
    border-right: 0;
  }
  .table-responsive > .table-bordered > tbody > tr:last-child > th,
  .table-responsive > .table-bordered > tfoot > tr:last-child > th,
  .table-responsive > .table-bordered > tbody > tr:last-child > td,
  .table-responsive > .table-bordered > tfoot > tr:last-child > td {
    border-bottom: 0;
  }
}
fieldset {
  padding: 0;
  margin: 0;
  border: 0;
  min-width: 0;
}
legend {
  display: block;
  width: 100%;
  padding: 0;
  margin-bottom: 18px;
  font-size: 19.5px;
  line-height: inherit;
  color: #333333;
  border: 0;
  border-bottom: 1px solid #e5e5e5;
}
label {
  display: inline-block;
  max-width: 100%;
  margin-bottom: 5px;
  font-weight: bold;
}
input[type="search"] {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
input[type="radio"],
input[type="checkbox"] {
  margin: 4px 0 0;
  margin-top: 1px \9;
  line-height: normal;
}
input[type="file"] {
  display: block;
}
input[type="range"] {
  display: block;
  width: 100%;
}
select[multiple],
select[size] {
  height: auto;
}
input[type="file"]:focus,
input[type="radio"]:focus,
input[type="checkbox"]:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
output {
  display: block;
  padding-top: 7px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
}
.form-control {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
}
.form-control:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.form-control::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.form-control:-ms-input-placeholder {
  color: #999;
}
.form-control::-webkit-input-placeholder {
  color: #999;
}
.form-control::-ms-expand {
  border: 0;
  background-color: transparent;
}
.form-control[disabled],
.form-control[readonly],
fieldset[disabled] .form-control {
  background-color: #eeeeee;
  opacity: 1;
}
.form-control[disabled],
fieldset[disabled] .form-control {
  cursor: not-allowed;
}
textarea.form-control {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: none;
}
@media screen and (-webkit-min-device-pixel-ratio: 0) {
  input[type="date"].form-control,
  input[type="time"].form-control,
  input[type="datetime-local"].form-control,
  input[type="month"].form-control {
    line-height: 32px;
  }
  input[type="date"].input-sm,
  input[type="time"].input-sm,
  input[type="datetime-local"].input-sm,
  input[type="month"].input-sm,
  .input-group-sm input[type="date"],
  .input-group-sm input[type="time"],
  .input-group-sm input[type="datetime-local"],
  .input-group-sm input[type="month"] {
    line-height: 30px;
  }
  input[type="date"].input-lg,
  input[type="time"].input-lg,
  input[type="datetime-local"].input-lg,
  input[type="month"].input-lg,
  .input-group-lg input[type="date"],
  .input-group-lg input[type="time"],
  .input-group-lg input[type="datetime-local"],
  .input-group-lg input[type="month"] {
    line-height: 45px;
  }
}
.form-group {
  margin-bottom: 15px;
}
.radio,
.checkbox {
  position: relative;
  display: block;
  margin-top: 10px;
  margin-bottom: 10px;
}
.radio label,
.checkbox label {
  min-height: 18px;
  padding-left: 20px;
  margin-bottom: 0;
  font-weight: normal;
  cursor: pointer;
}
.radio input[type="radio"],
.radio-inline input[type="radio"],
.checkbox input[type="checkbox"],
.checkbox-inline input[type="checkbox"] {
  position: absolute;
  margin-left: -20px;
  margin-top: 4px \9;
}
.radio + .radio,
.checkbox + .checkbox {
  margin-top: -5px;
}
.radio-inline,
.checkbox-inline {
  position: relative;
  display: inline-block;
  padding-left: 20px;
  margin-bottom: 0;
  vertical-align: middle;
  font-weight: normal;
  cursor: pointer;
}
.radio-inline + .radio-inline,
.checkbox-inline + .checkbox-inline {
  margin-top: 0;
  margin-left: 10px;
}
input[type="radio"][disabled],
input[type="checkbox"][disabled],
input[type="radio"].disabled,
input[type="checkbox"].disabled,
fieldset[disabled] input[type="radio"],
fieldset[disabled] input[type="checkbox"] {
  cursor: not-allowed;
}
.radio-inline.disabled,
.checkbox-inline.disabled,
fieldset[disabled] .radio-inline,
fieldset[disabled] .checkbox-inline {
  cursor: not-allowed;
}
.radio.disabled label,
.checkbox.disabled label,
fieldset[disabled] .radio label,
fieldset[disabled] .checkbox label {
  cursor: not-allowed;
}
.form-control-static {
  padding-top: 7px;
  padding-bottom: 7px;
  margin-bottom: 0;
  min-height: 31px;
}
.form-control-static.input-lg,
.form-control-static.input-sm {
  padding-left: 0;
  padding-right: 0;
}
.input-sm {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-sm {
  height: 30px;
  line-height: 30px;
}
textarea.input-sm,
select[multiple].input-sm {
  height: auto;
}
.form-group-sm .form-control {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.form-group-sm select.form-control {
  height: 30px;
  line-height: 30px;
}
.form-group-sm textarea.form-control,
.form-group-sm select[multiple].form-control {
  height: auto;
}
.form-group-sm .form-control-static {
  height: 30px;
  min-height: 30px;
  padding: 6px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.input-lg {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-lg {
  height: 45px;
  line-height: 45px;
}
textarea.input-lg,
select[multiple].input-lg {
  height: auto;
}
.form-group-lg .form-control {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.form-group-lg select.form-control {
  height: 45px;
  line-height: 45px;
}
.form-group-lg textarea.form-control,
.form-group-lg select[multiple].form-control {
  height: auto;
}
.form-group-lg .form-control-static {
  height: 45px;
  min-height: 35px;
  padding: 11px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.has-feedback {
  position: relative;
}
.has-feedback .form-control {
  padding-right: 40px;
}
.form-control-feedback {
  position: absolute;
  top: 0;
  right: 0;
  z-index: 2;
  display: block;
  width: 32px;
  height: 32px;
  line-height: 32px;
  text-align: center;
  pointer-events: none;
}
.input-lg + .form-control-feedback,
.input-group-lg + .form-control-feedback,
.form-group-lg .form-control + .form-control-feedback {
  width: 45px;
  height: 45px;
  line-height: 45px;
}
.input-sm + .form-control-feedback,
.input-group-sm + .form-control-feedback,
.form-group-sm .form-control + .form-control-feedback {
  width: 30px;
  height: 30px;
  line-height: 30px;
}
.has-success .help-block,
.has-success .control-label,
.has-success .radio,
.has-success .checkbox,
.has-success .radio-inline,
.has-success .checkbox-inline,
.has-success.radio label,
.has-success.checkbox label,
.has-success.radio-inline label,
.has-success.checkbox-inline label {
  color: #3c763d;
}
.has-success .form-control {
  border-color: #3c763d;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-success .form-control:focus {
  border-color: #2b542c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
}
.has-success .input-group-addon {
  color: #3c763d;
  border-color: #3c763d;
  background-color: #dff0d8;
}
.has-success .form-control-feedback {
  color: #3c763d;
}
.has-warning .help-block,
.has-warning .control-label,
.has-warning .radio,
.has-warning .checkbox,
.has-warning .radio-inline,
.has-warning .checkbox-inline,
.has-warning.radio label,
.has-warning.checkbox label,
.has-warning.radio-inline label,
.has-warning.checkbox-inline label {
  color: #8a6d3b;
}
.has-warning .form-control {
  border-color: #8a6d3b;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-warning .form-control:focus {
  border-color: #66512c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
}
.has-warning .input-group-addon {
  color: #8a6d3b;
  border-color: #8a6d3b;
  background-color: #fcf8e3;
}
.has-warning .form-control-feedback {
  color: #8a6d3b;
}
.has-error .help-block,
.has-error .control-label,
.has-error .radio,
.has-error .checkbox,
.has-error .radio-inline,
.has-error .checkbox-inline,
.has-error.radio label,
.has-error.checkbox label,
.has-error.radio-inline label,
.has-error.checkbox-inline label {
  color: #a94442;
}
.has-error .form-control {
  border-color: #a94442;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-error .form-control:focus {
  border-color: #843534;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
}
.has-error .input-group-addon {
  color: #a94442;
  border-color: #a94442;
  background-color: #f2dede;
}
.has-error .form-control-feedback {
  color: #a94442;
}
.has-feedback label ~ .form-control-feedback {
  top: 23px;
}
.has-feedback label.sr-only ~ .form-control-feedback {
  top: 0;
}
.help-block {
  display: block;
  margin-top: 5px;
  margin-bottom: 10px;
  color: #404040;
}
@media (min-width: 768px) {
  .form-inline .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .form-inline .form-control-static {
    display: inline-block;
  }
  .form-inline .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .form-inline .input-group .input-group-addon,
  .form-inline .input-group .input-group-btn,
  .form-inline .input-group .form-control {
    width: auto;
  }
  .form-inline .input-group > .form-control {
    width: 100%;
  }
  .form-inline .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio,
  .form-inline .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio label,
  .form-inline .checkbox label {
    padding-left: 0;
  }
  .form-inline .radio input[type="radio"],
  .form-inline .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .form-inline .has-feedback .form-control-feedback {
    top: 0;
  }
}
.form-horizontal .radio,
.form-horizontal .checkbox,
.form-horizontal .radio-inline,
.form-horizontal .checkbox-inline {
  margin-top: 0;
  margin-bottom: 0;
  padding-top: 7px;
}
.form-horizontal .radio,
.form-horizontal .checkbox {
  min-height: 25px;
}
.form-horizontal .form-group {
  margin-left: 0px;
  margin-right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .control-label {
    text-align: right;
    margin-bottom: 0;
    padding-top: 7px;
  }
}
.form-horizontal .has-feedback .form-control-feedback {
  right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .form-group-lg .control-label {
    padding-top: 11px;
    font-size: 17px;
  }
}
@media (min-width: 768px) {
  .form-horizontal .form-group-sm .control-label {
    padding-top: 6px;
    font-size: 12px;
  }
}
.btn {
  display: inline-block;
  margin-bottom: 0;
  font-weight: normal;
  text-align: center;
  vertical-align: middle;
  touch-action: manipulation;
  cursor: pointer;
  background-image: none;
  border: 1px solid transparent;
  white-space: nowrap;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  border-radius: 2px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}
.btn:focus,
.btn:active:focus,
.btn.active:focus,
.btn.focus,
.btn:active.focus,
.btn.active.focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
.btn:hover,
.btn:focus,
.btn.focus {
  color: #333;
  text-decoration: none;
}
.btn:active,
.btn.active {
  outline: 0;
  background-image: none;
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn.disabled,
.btn[disabled],
fieldset[disabled] .btn {
  cursor: not-allowed;
  opacity: 0.65;
  filter: alpha(opacity=65);
  -webkit-box-shadow: none;
  box-shadow: none;
}
a.btn.disabled,
fieldset[disabled] a.btn {
  pointer-events: none;
}
.btn-default {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.btn-default:focus,
.btn-default.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.btn-default:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active:hover,
.btn-default.active:hover,
.open > .dropdown-toggle.btn-default:hover,
.btn-default:active:focus,
.btn-default.active:focus,
.open > .dropdown-toggle.btn-default:focus,
.btn-default:active.focus,
.btn-default.active.focus,
.open > .dropdown-toggle.btn-default.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  background-image: none;
}
.btn-default.disabled:hover,
.btn-default[disabled]:hover,
fieldset[disabled] .btn-default:hover,
.btn-default.disabled:focus,
.btn-default[disabled]:focus,
fieldset[disabled] .btn-default:focus,
.btn-default.disabled.focus,
.btn-default[disabled].focus,
fieldset[disabled] .btn-default.focus {
  background-color: #fff;
  border-color: #ccc;
}
.btn-default .badge {
  color: #fff;
  background-color: #333;
}
.btn-primary {
  color: #fff;
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary:focus,
.btn-primary.focus {
  color: #fff;
  background-color: #286090;
  border-color: #122b40;
}
.btn-primary:hover {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active:hover,
.btn-primary.active:hover,
.open > .dropdown-toggle.btn-primary:hover,
.btn-primary:active:focus,
.btn-primary.active:focus,
.open > .dropdown-toggle.btn-primary:focus,
.btn-primary:active.focus,
.btn-primary.active.focus,
.open > .dropdown-toggle.btn-primary.focus {
  color: #fff;
  background-color: #204d74;
  border-color: #122b40;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  background-image: none;
}
.btn-primary.disabled:hover,
.btn-primary[disabled]:hover,
fieldset[disabled] .btn-primary:hover,
.btn-primary.disabled:focus,
.btn-primary[disabled]:focus,
fieldset[disabled] .btn-primary:focus,
.btn-primary.disabled.focus,
.btn-primary[disabled].focus,
fieldset[disabled] .btn-primary.focus {
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary .badge {
  color: #337ab7;
  background-color: #fff;
}
.btn-success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success:focus,
.btn-success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.btn-success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active:hover,
.btn-success.active:hover,
.open > .dropdown-toggle.btn-success:hover,
.btn-success:active:focus,
.btn-success.active:focus,
.open > .dropdown-toggle.btn-success:focus,
.btn-success:active.focus,
.btn-success.active.focus,
.open > .dropdown-toggle.btn-success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  background-image: none;
}
.btn-success.disabled:hover,
.btn-success[disabled]:hover,
fieldset[disabled] .btn-success:hover,
.btn-success.disabled:focus,
.btn-success[disabled]:focus,
fieldset[disabled] .btn-success:focus,
.btn-success.disabled.focus,
.btn-success[disabled].focus,
fieldset[disabled] .btn-success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.btn-info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info:focus,
.btn-info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.btn-info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active:hover,
.btn-info.active:hover,
.open > .dropdown-toggle.btn-info:hover,
.btn-info:active:focus,
.btn-info.active:focus,
.open > .dropdown-toggle.btn-info:focus,
.btn-info:active.focus,
.btn-info.active.focus,
.open > .dropdown-toggle.btn-info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  background-image: none;
}
.btn-info.disabled:hover,
.btn-info[disabled]:hover,
fieldset[disabled] .btn-info:hover,
.btn-info.disabled:focus,
.btn-info[disabled]:focus,
fieldset[disabled] .btn-info:focus,
.btn-info.disabled.focus,
.btn-info[disabled].focus,
fieldset[disabled] .btn-info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.btn-warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning:focus,
.btn-warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.btn-warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active:hover,
.btn-warning.active:hover,
.open > .dropdown-toggle.btn-warning:hover,
.btn-warning:active:focus,
.btn-warning.active:focus,
.open > .dropdown-toggle.btn-warning:focus,
.btn-warning:active.focus,
.btn-warning.active.focus,
.open > .dropdown-toggle.btn-warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  background-image: none;
}
.btn-warning.disabled:hover,
.btn-warning[disabled]:hover,
fieldset[disabled] .btn-warning:hover,
.btn-warning.disabled:focus,
.btn-warning[disabled]:focus,
fieldset[disabled] .btn-warning:focus,
.btn-warning.disabled.focus,
.btn-warning[disabled].focus,
fieldset[disabled] .btn-warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.btn-danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger:focus,
.btn-danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.btn-danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active:hover,
.btn-danger.active:hover,
.open > .dropdown-toggle.btn-danger:hover,
.btn-danger:active:focus,
.btn-danger.active:focus,
.open > .dropdown-toggle.btn-danger:focus,
.btn-danger:active.focus,
.btn-danger.active.focus,
.open > .dropdown-toggle.btn-danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  background-image: none;
}
.btn-danger.disabled:hover,
.btn-danger[disabled]:hover,
fieldset[disabled] .btn-danger:hover,
.btn-danger.disabled:focus,
.btn-danger[disabled]:focus,
fieldset[disabled] .btn-danger:focus,
.btn-danger.disabled.focus,
.btn-danger[disabled].focus,
fieldset[disabled] .btn-danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger .badge {
  color: #d9534f;
  background-color: #fff;
}
.btn-link {
  color: #337ab7;
  font-weight: normal;
  border-radius: 0;
}
.btn-link,
.btn-link:active,
.btn-link.active,
.btn-link[disabled],
fieldset[disabled] .btn-link {
  background-color: transparent;
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn-link,
.btn-link:hover,
.btn-link:focus,
.btn-link:active {
  border-color: transparent;
}
.btn-link:hover,
.btn-link:focus {
  color: #23527c;
  text-decoration: underline;
  background-color: transparent;
}
.btn-link[disabled]:hover,
fieldset[disabled] .btn-link:hover,
.btn-link[disabled]:focus,
fieldset[disabled] .btn-link:focus {
  color: #777777;
  text-decoration: none;
}
.btn-lg,
.btn-group-lg > .btn {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.btn-sm,
.btn-group-sm > .btn {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-xs,
.btn-group-xs > .btn {
  padding: 1px 5px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-block {
  display: block;
  width: 100%;
}
.btn-block + .btn-block {
  margin-top: 5px;
}
input[type="submit"].btn-block,
input[type="reset"].btn-block,
input[type="button"].btn-block {
  width: 100%;
}
.fade {
  opacity: 0;
  -webkit-transition: opacity 0.15s linear;
  -o-transition: opacity 0.15s linear;
  transition: opacity 0.15s linear;
}
.fade.in {
  opacity: 1;
}
.collapse {
  display: none;
}
.collapse.in {
  display: block;
}
tr.collapse.in {
  display: table-row;
}
tbody.collapse.in {
  display: table-row-group;
}
.collapsing {
  position: relative;
  height: 0;
  overflow: hidden;
  -webkit-transition-property: height, visibility;
  transition-property: height, visibility;
  -webkit-transition-duration: 0.35s;
  transition-duration: 0.35s;
  -webkit-transition-timing-function: ease;
  transition-timing-function: ease;
}
.caret {
  display: inline-block;
  width: 0;
  height: 0;
  margin-left: 2px;
  vertical-align: middle;
  border-top: 4px dashed;
  border-top: 4px solid \9;
  border-right: 4px solid transparent;
  border-left: 4px solid transparent;
}
.dropup,
.dropdown {
  position: relative;
}
.dropdown-toggle:focus {
  outline: 0;
}
.dropdown-menu {
  position: absolute;
  top: 100%;
  left: 0;
  z-index: 1000;
  display: none;
  float: left;
  min-width: 160px;
  padding: 5px 0;
  margin: 2px 0 0;
  list-style: none;
  font-size: 13px;
  text-align: left;
  background-color: #fff;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.15);
  border-radius: 2px;
  -webkit-box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  background-clip: padding-box;
}
.dropdown-menu.pull-right {
  right: 0;
  left: auto;
}
.dropdown-menu .divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.dropdown-menu > li > a {
  display: block;
  padding: 3px 20px;
  clear: both;
  font-weight: normal;
  line-height: 1.42857143;
  color: #333333;
  white-space: nowrap;
}
.dropdown-menu > li > a:hover,
.dropdown-menu > li > a:focus {
  text-decoration: none;
  color: #262626;
  background-color: #f5f5f5;
}
.dropdown-menu > .active > a,
.dropdown-menu > .active > a:hover,
.dropdown-menu > .active > a:focus {
  color: #fff;
  text-decoration: none;
  outline: 0;
  background-color: #337ab7;
}
.dropdown-menu > .disabled > a,
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  color: #777777;
}
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  text-decoration: none;
  background-color: transparent;
  background-image: none;
  filter: progid:DXImageTransform.Microsoft.gradient(enabled = false);
  cursor: not-allowed;
}
.open > .dropdown-menu {
  display: block;
}
.open > a {
  outline: 0;
}
.dropdown-menu-right {
  left: auto;
  right: 0;
}
.dropdown-menu-left {
  left: 0;
  right: auto;
}
.dropdown-header {
  display: block;
  padding: 3px 20px;
  font-size: 12px;
  line-height: 1.42857143;
  color: #777777;
  white-space: nowrap;
}
.dropdown-backdrop {
  position: fixed;
  left: 0;
  right: 0;
  bottom: 0;
  top: 0;
  z-index: 990;
}
.pull-right > .dropdown-menu {
  right: 0;
  left: auto;
}
.dropup .caret,
.navbar-fixed-bottom .dropdown .caret {
  border-top: 0;
  border-bottom: 4px dashed;
  border-bottom: 4px solid \9;
  content: "";
}
.dropup .dropdown-menu,
.navbar-fixed-bottom .dropdown .dropdown-menu {
  top: auto;
  bottom: 100%;
  margin-bottom: 2px;
}
@media (min-width: 541px) {
  .navbar-right .dropdown-menu {
    left: auto;
    right: 0;
  }
  .navbar-right .dropdown-menu-left {
    left: 0;
    right: auto;
  }
}
.btn-group,
.btn-group-vertical {
  position: relative;
  display: inline-block;
  vertical-align: middle;
}
.btn-group > .btn,
.btn-group-vertical > .btn {
  position: relative;
  float: left;
}
.btn-group > .btn:hover,
.btn-group-vertical > .btn:hover,
.btn-group > .btn:focus,
.btn-group-vertical > .btn:focus,
.btn-group > .btn:active,
.btn-group-vertical > .btn:active,
.btn-group > .btn.active,
.btn-group-vertical > .btn.active {
  z-index: 2;
}
.btn-group .btn + .btn,
.btn-group .btn + .btn-group,
.btn-group .btn-group + .btn,
.btn-group .btn-group + .btn-group {
  margin-left: -1px;
}
.btn-toolbar {
  margin-left: -5px;
}
.btn-toolbar .btn,
.btn-toolbar .btn-group,
.btn-toolbar .input-group {
  float: left;
}
.btn-toolbar > .btn,
.btn-toolbar > .btn-group,
.btn-toolbar > .input-group {
  margin-left: 5px;
}
.btn-group > .btn:not(:first-child):not(:last-child):not(.dropdown-toggle) {
  border-radius: 0;
}
.btn-group > .btn:first-child {
  margin-left: 0;
}
.btn-group > .btn:first-child:not(:last-child):not(.dropdown-toggle) {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn:last-child:not(:first-child),
.btn-group > .dropdown-toggle:not(:first-child) {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group > .btn-group {
  float: left;
}
.btn-group > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group .dropdown-toggle:active,
.btn-group.open .dropdown-toggle {
  outline: 0;
}
.btn-group > .btn + .dropdown-toggle {
  padding-left: 8px;
  padding-right: 8px;
}
.btn-group > .btn-lg + .dropdown-toggle {
  padding-left: 12px;
  padding-right: 12px;
}
.btn-group.open .dropdown-toggle {
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn-group.open .dropdown-toggle.btn-link {
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn .caret {
  margin-left: 0;
}
.btn-lg .caret {
  border-width: 5px 5px 0;
  border-bottom-width: 0;
}
.dropup .btn-lg .caret {
  border-width: 0 5px 5px;
}
.btn-group-vertical > .btn,
.btn-group-vertical > .btn-group,
.btn-group-vertical > .btn-group > .btn {
  display: block;
  float: none;
  width: 100%;
  max-width: 100%;
}
.btn-group-vertical > .btn-group > .btn {
  float: none;
}
.btn-group-vertical > .btn + .btn,
.btn-group-vertical > .btn + .btn-group,
.btn-group-vertical > .btn-group + .btn,
.btn-group-vertical > .btn-group + .btn-group {
  margin-top: -1px;
  margin-left: 0;
}
.btn-group-vertical > .btn:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.btn-group-vertical > .btn:first-child:not(:last-child) {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn:last-child:not(:first-child) {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
.btn-group-vertical > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.btn-group-justified {
  display: table;
  width: 100%;
  table-layout: fixed;
  border-collapse: separate;
}
.btn-group-justified > .btn,
.btn-group-justified > .btn-group {
  float: none;
  display: table-cell;
  width: 1%;
}
.btn-group-justified > .btn-group .btn {
  width: 100%;
}
.btn-group-justified > .btn-group .dropdown-menu {
  left: auto;
}
[data-toggle="buttons"] > .btn input[type="radio"],
[data-toggle="buttons"] > .btn-group > .btn input[type="radio"],
[data-toggle="buttons"] > .btn input[type="checkbox"],
[data-toggle="buttons"] > .btn-group > .btn input[type="checkbox"] {
  position: absolute;
  clip: rect(0, 0, 0, 0);
  pointer-events: none;
}
.input-group {
  position: relative;
  display: table;
  border-collapse: separate;
}
.input-group[class*="col-"] {
  float: none;
  padding-left: 0;
  padding-right: 0;
}
.input-group .form-control {
  position: relative;
  z-index: 2;
  float: left;
  width: 100%;
  margin-bottom: 0;
}
.input-group .form-control:focus {
  z-index: 3;
}
.input-group-lg > .form-control,
.input-group-lg > .input-group-addon,
.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-group-lg > .form-control,
select.input-group-lg > .input-group-addon,
select.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  line-height: 45px;
}
textarea.input-group-lg > .form-control,
textarea.input-group-lg > .input-group-addon,
textarea.input-group-lg > .input-group-btn > .btn,
select[multiple].input-group-lg > .form-control,
select[multiple].input-group-lg > .input-group-addon,
select[multiple].input-group-lg > .input-group-btn > .btn {
  height: auto;
}
.input-group-sm > .form-control,
.input-group-sm > .input-group-addon,
.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-group-sm > .form-control,
select.input-group-sm > .input-group-addon,
select.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  line-height: 30px;
}
textarea.input-group-sm > .form-control,
textarea.input-group-sm > .input-group-addon,
textarea.input-group-sm > .input-group-btn > .btn,
select[multiple].input-group-sm > .form-control,
select[multiple].input-group-sm > .input-group-addon,
select[multiple].input-group-sm > .input-group-btn > .btn {
  height: auto;
}
.input-group-addon,
.input-group-btn,
.input-group .form-control {
  display: table-cell;
}
.input-group-addon:not(:first-child):not(:last-child),
.input-group-btn:not(:first-child):not(:last-child),
.input-group .form-control:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.input-group-addon,
.input-group-btn {
  width: 1%;
  white-space: nowrap;
  vertical-align: middle;
}
.input-group-addon {
  padding: 6px 12px;
  font-size: 13px;
  font-weight: normal;
  line-height: 1;
  color: #555555;
  text-align: center;
  background-color: #eeeeee;
  border: 1px solid #ccc;
  border-radius: 2px;
}
.input-group-addon.input-sm {
  padding: 5px 10px;
  font-size: 12px;
  border-radius: 1px;
}
.input-group-addon.input-lg {
  padding: 10px 16px;
  font-size: 17px;
  border-radius: 3px;
}
.input-group-addon input[type="radio"],
.input-group-addon input[type="checkbox"] {
  margin-top: 0;
}
.input-group .form-control:first-child,
.input-group-addon:first-child,
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group > .btn,
.input-group-btn:first-child > .dropdown-toggle,
.input-group-btn:last-child > .btn:not(:last-child):not(.dropdown-toggle),
.input-group-btn:last-child > .btn-group:not(:last-child) > .btn {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.input-group-addon:first-child {
  border-right: 0;
}
.input-group .form-control:last-child,
.input-group-addon:last-child,
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group > .btn,
.input-group-btn:last-child > .dropdown-toggle,
.input-group-btn:first-child > .btn:not(:first-child),
.input-group-btn:first-child > .btn-group:not(:first-child) > .btn {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.input-group-addon:last-child {
  border-left: 0;
}
.input-group-btn {
  position: relative;
  font-size: 0;
  white-space: nowrap;
}
.input-group-btn > .btn {
  position: relative;
}
.input-group-btn > .btn + .btn {
  margin-left: -1px;
}
.input-group-btn > .btn:hover,
.input-group-btn > .btn:focus,
.input-group-btn > .btn:active {
  z-index: 2;
}
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group {
  margin-right: -1px;
}
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group {
  z-index: 2;
  margin-left: -1px;
}
.nav {
  margin-bottom: 0;
  padding-left: 0;
  list-style: none;
}
.nav > li {
  position: relative;
  display: block;
}
.nav > li > a {
  position: relative;
  display: block;
  padding: 10px 15px;
}
.nav > li > a:hover,
.nav > li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.nav > li.disabled > a {
  color: #777777;
}
.nav > li.disabled > a:hover,
.nav > li.disabled > a:focus {
  color: #777777;
  text-decoration: none;
  background-color: transparent;
  cursor: not-allowed;
}
.nav .open > a,
.nav .open > a:hover,
.nav .open > a:focus {
  background-color: #eeeeee;
  border-color: #337ab7;
}
.nav .nav-divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.nav > li > a > img {
  max-width: none;
}
.nav-tabs {
  border-bottom: 1px solid #ddd;
}
.nav-tabs > li {
  float: left;
  margin-bottom: -1px;
}
.nav-tabs > li > a {
  margin-right: 2px;
  line-height: 1.42857143;
  border: 1px solid transparent;
  border-radius: 2px 2px 0 0;
}
.nav-tabs > li > a:hover {
  border-color: #eeeeee #eeeeee #ddd;
}
.nav-tabs > li.active > a,
.nav-tabs > li.active > a:hover,
.nav-tabs > li.active > a:focus {
  color: #555555;
  background-color: #fff;
  border: 1px solid #ddd;
  border-bottom-color: transparent;
  cursor: default;
}
.nav-tabs.nav-justified {
  width: 100%;
  border-bottom: 0;
}
.nav-tabs.nav-justified > li {
  float: none;
}
.nav-tabs.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-tabs.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-tabs.nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs.nav-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs.nav-justified > .active > a,
.nav-tabs.nav-justified > .active > a:hover,
.nav-tabs.nav-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs.nav-justified > .active > a,
  .nav-tabs.nav-justified > .active > a:hover,
  .nav-tabs.nav-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.nav-pills > li {
  float: left;
}
.nav-pills > li > a {
  border-radius: 2px;
}
.nav-pills > li + li {
  margin-left: 2px;
}
.nav-pills > li.active > a,
.nav-pills > li.active > a:hover,
.nav-pills > li.active > a:focus {
  color: #fff;
  background-color: #337ab7;
}
.nav-stacked > li {
  float: none;
}
.nav-stacked > li + li {
  margin-top: 2px;
  margin-left: 0;
}
.nav-justified {
  width: 100%;
}
.nav-justified > li {
  float: none;
}
.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs-justified {
  border-bottom: 0;
}
.nav-tabs-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs-justified > .active > a,
.nav-tabs-justified > .active > a:hover,
.nav-tabs-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs-justified > .active > a,
  .nav-tabs-justified > .active > a:hover,
  .nav-tabs-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.tab-content > .tab-pane {
  display: none;
}
.tab-content > .active {
  display: block;
}
.nav-tabs .dropdown-menu {
  margin-top: -1px;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar {
  position: relative;
  min-height: 30px;
  margin-bottom: 18px;
  border: 1px solid transparent;
}
@media (min-width: 541px) {
  .navbar {
    border-radius: 2px;
  }
}
@media (min-width: 541px) {
  .navbar-header {
    float: left;
  }
}
.navbar-collapse {
  overflow-x: visible;
  padding-right: 0px;
  padding-left: 0px;
  border-top: 1px solid transparent;
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1);
  -webkit-overflow-scrolling: touch;
}
.navbar-collapse.in {
  overflow-y: auto;
}
@media (min-width: 541px) {
  .navbar-collapse {
    width: auto;
    border-top: 0;
    box-shadow: none;
  }
  .navbar-collapse.collapse {
    display: block !important;
    height: auto !important;
    padding-bottom: 0;
    overflow: visible !important;
  }
  .navbar-collapse.in {
    overflow-y: visible;
  }
  .navbar-fixed-top .navbar-collapse,
  .navbar-static-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    padding-left: 0;
    padding-right: 0;
  }
}
.navbar-fixed-top .navbar-collapse,
.navbar-fixed-bottom .navbar-collapse {
  max-height: 340px;
}
@media (max-device-width: 540px) and (orientation: landscape) {
  .navbar-fixed-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    max-height: 200px;
  }
}
.container > .navbar-header,
.container-fluid > .navbar-header,
.container > .navbar-collapse,
.container-fluid > .navbar-collapse {
  margin-right: 0px;
  margin-left: 0px;
}
@media (min-width: 541px) {
  .container > .navbar-header,
  .container-fluid > .navbar-header,
  .container > .navbar-collapse,
  .container-fluid > .navbar-collapse {
    margin-right: 0;
    margin-left: 0;
  }
}
.navbar-static-top {
  z-index: 1000;
  border-width: 0 0 1px;
}
@media (min-width: 541px) {
  .navbar-static-top {
    border-radius: 0;
  }
}
.navbar-fixed-top,
.navbar-fixed-bottom {
  position: fixed;
  right: 0;
  left: 0;
  z-index: 1030;
}
@media (min-width: 541px) {
  .navbar-fixed-top,
  .navbar-fixed-bottom {
    border-radius: 0;
  }
}
.navbar-fixed-top {
  top: 0;
  border-width: 0 0 1px;
}
.navbar-fixed-bottom {
  bottom: 0;
  margin-bottom: 0;
  border-width: 1px 0 0;
}
.navbar-brand {
  float: left;
  padding: 6px 0px;
  font-size: 17px;
  line-height: 18px;
  height: 30px;
}
.navbar-brand:hover,
.navbar-brand:focus {
  text-decoration: none;
}
.navbar-brand > img {
  display: block;
}
@media (min-width: 541px) {
  .navbar > .container .navbar-brand,
  .navbar > .container-fluid .navbar-brand {
    margin-left: 0px;
  }
}
.navbar-toggle {
  position: relative;
  float: right;
  margin-right: 0px;
  padding: 9px 10px;
  margin-top: -2px;
  margin-bottom: -2px;
  background-color: transparent;
  background-image: none;
  border: 1px solid transparent;
  border-radius: 2px;
}
.navbar-toggle:focus {
  outline: 0;
}
.navbar-toggle .icon-bar {
  display: block;
  width: 22px;
  height: 2px;
  border-radius: 1px;
}
.navbar-toggle .icon-bar + .icon-bar {
  margin-top: 4px;
}
@media (min-width: 541px) {
  .navbar-toggle {
    display: none;
  }
}
.navbar-nav {
  margin: 3px 0px;
}
.navbar-nav > li > a {
  padding-top: 10px;
  padding-bottom: 10px;
  line-height: 18px;
}
@media (max-width: 540px) {
  .navbar-nav .open .dropdown-menu {
    position: static;
    float: none;
    width: auto;
    margin-top: 0;
    background-color: transparent;
    border: 0;
    box-shadow: none;
  }
  .navbar-nav .open .dropdown-menu > li > a,
  .navbar-nav .open .dropdown-menu .dropdown-header {
    padding: 5px 15px 5px 25px;
  }
  .navbar-nav .open .dropdown-menu > li > a {
    line-height: 18px;
  }
  .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-nav .open .dropdown-menu > li > a:focus {
    background-image: none;
  }
}
@media (min-width: 541px) {
  .navbar-nav {
    float: left;
    margin: 0;
  }
  .navbar-nav > li {
    float: left;
  }
  .navbar-nav > li > a {
    padding-top: 6px;
    padding-bottom: 6px;
  }
}
.navbar-form {
  margin-left: 0px;
  margin-right: 0px;
  padding: 10px 0px;
  border-top: 1px solid transparent;
  border-bottom: 1px solid transparent;
  -webkit-box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  margin-top: -1px;
  margin-bottom: -1px;
}
@media (min-width: 768px) {
  .navbar-form .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .navbar-form .form-control-static {
    display: inline-block;
  }
  .navbar-form .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .navbar-form .input-group .input-group-addon,
  .navbar-form .input-group .input-group-btn,
  .navbar-form .input-group .form-control {
    width: auto;
  }
  .navbar-form .input-group > .form-control {
    width: 100%;
  }
  .navbar-form .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio,
  .navbar-form .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio label,
  .navbar-form .checkbox label {
    padding-left: 0;
  }
  .navbar-form .radio input[type="radio"],
  .navbar-form .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .navbar-form .has-feedback .form-control-feedback {
    top: 0;
  }
}
@media (max-width: 540px) {
  .navbar-form .form-group {
    margin-bottom: 5px;
  }
  .navbar-form .form-group:last-child {
    margin-bottom: 0;
  }
}
@media (min-width: 541px) {
  .navbar-form {
    width: auto;
    border: 0;
    margin-left: 0;
    margin-right: 0;
    padding-top: 0;
    padding-bottom: 0;
    -webkit-box-shadow: none;
    box-shadow: none;
  }
}
.navbar-nav > li > .dropdown-menu {
  margin-top: 0;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar-fixed-bottom .navbar-nav > li > .dropdown-menu {
  margin-bottom: 0;
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.navbar-btn {
  margin-top: -1px;
  margin-bottom: -1px;
}
.navbar-btn.btn-sm {
  margin-top: 0px;
  margin-bottom: 0px;
}
.navbar-btn.btn-xs {
  margin-top: 4px;
  margin-bottom: 4px;
}
.navbar-text {
  margin-top: 6px;
  margin-bottom: 6px;
}
@media (min-width: 541px) {
  .navbar-text {
    float: left;
    margin-left: 0px;
    margin-right: 0px;
  }
}
@media (min-width: 541px) {
  .navbar-left {
    float: left !important;
    float: left;
  }
  .navbar-right {
    float: right !important;
    float: right;
    margin-right: 0px;
  }
  .navbar-right ~ .navbar-right {
    margin-right: 0;
  }
}
.navbar-default {
  background-color: #f8f8f8;
  border-color: #e7e7e7;
}
.navbar-default .navbar-brand {
  color: #777;
}
.navbar-default .navbar-brand:hover,
.navbar-default .navbar-brand:focus {
  color: #5e5e5e;
  background-color: transparent;
}
.navbar-default .navbar-text {
  color: #777;
}
.navbar-default .navbar-nav > li > a {
  color: #777;
}
.navbar-default .navbar-nav > li > a:hover,
.navbar-default .navbar-nav > li > a:focus {
  color: #333;
  background-color: transparent;
}
.navbar-default .navbar-nav > .active > a,
.navbar-default .navbar-nav > .active > a:hover,
.navbar-default .navbar-nav > .active > a:focus {
  color: #555;
  background-color: #e7e7e7;
}
.navbar-default .navbar-nav > .disabled > a,
.navbar-default .navbar-nav > .disabled > a:hover,
.navbar-default .navbar-nav > .disabled > a:focus {
  color: #ccc;
  background-color: transparent;
}
.navbar-default .navbar-toggle {
  border-color: #ddd;
}
.navbar-default .navbar-toggle:hover,
.navbar-default .navbar-toggle:focus {
  background-color: #ddd;
}
.navbar-default .navbar-toggle .icon-bar {
  background-color: #888;
}
.navbar-default .navbar-collapse,
.navbar-default .navbar-form {
  border-color: #e7e7e7;
}
.navbar-default .navbar-nav > .open > a,
.navbar-default .navbar-nav > .open > a:hover,
.navbar-default .navbar-nav > .open > a:focus {
  background-color: #e7e7e7;
  color: #555;
}
@media (max-width: 540px) {
  .navbar-default .navbar-nav .open .dropdown-menu > li > a {
    color: #777;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #333;
    background-color: transparent;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #555;
    background-color: #e7e7e7;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #ccc;
    background-color: transparent;
  }
}
.navbar-default .navbar-link {
  color: #777;
}
.navbar-default .navbar-link:hover {
  color: #333;
}
.navbar-default .btn-link {
  color: #777;
}
.navbar-default .btn-link:hover,
.navbar-default .btn-link:focus {
  color: #333;
}
.navbar-default .btn-link[disabled]:hover,
fieldset[disabled] .navbar-default .btn-link:hover,
.navbar-default .btn-link[disabled]:focus,
fieldset[disabled] .navbar-default .btn-link:focus {
  color: #ccc;
}
.navbar-inverse {
  background-color: #222;
  border-color: #080808;
}
.navbar-inverse .navbar-brand {
  color: #9d9d9d;
}
.navbar-inverse .navbar-brand:hover,
.navbar-inverse .navbar-brand:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-text {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a:hover,
.navbar-inverse .navbar-nav > li > a:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-nav > .active > a,
.navbar-inverse .navbar-nav > .active > a:hover,
.navbar-inverse .navbar-nav > .active > a:focus {
  color: #fff;
  background-color: #080808;
}
.navbar-inverse .navbar-nav > .disabled > a,
.navbar-inverse .navbar-nav > .disabled > a:hover,
.navbar-inverse .navbar-nav > .disabled > a:focus {
  color: #444;
  background-color: transparent;
}
.navbar-inverse .navbar-toggle {
  border-color: #333;
}
.navbar-inverse .navbar-toggle:hover,
.navbar-inverse .navbar-toggle:focus {
  background-color: #333;
}
.navbar-inverse .navbar-toggle .icon-bar {
  background-color: #fff;
}
.navbar-inverse .navbar-collapse,
.navbar-inverse .navbar-form {
  border-color: #101010;
}
.navbar-inverse .navbar-nav > .open > a,
.navbar-inverse .navbar-nav > .open > a:hover,
.navbar-inverse .navbar-nav > .open > a:focus {
  background-color: #080808;
  color: #fff;
}
@media (max-width: 540px) {
  .navbar-inverse .navbar-nav .open .dropdown-menu > .dropdown-header {
    border-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu .divider {
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a {
    color: #9d9d9d;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #fff;
    background-color: transparent;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #fff;
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #444;
    background-color: transparent;
  }
}
.navbar-inverse .navbar-link {
  color: #9d9d9d;
}
.navbar-inverse .navbar-link:hover {
  color: #fff;
}
.navbar-inverse .btn-link {
  color: #9d9d9d;
}
.navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link:focus {
  color: #fff;
}
.navbar-inverse .btn-link[disabled]:hover,
fieldset[disabled] .navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link[disabled]:focus,
fieldset[disabled] .navbar-inverse .btn-link:focus {
  color: #444;
}
.breadcrumb {
  padding: 8px 15px;
  margin-bottom: 18px;
  list-style: none;
  background-color: #f5f5f5;
  border-radius: 2px;
}
.breadcrumb > li {
  display: inline-block;
}
.breadcrumb > li + li:before {
  content: "/\00a0";
  padding: 0 5px;
  color: #5e5e5e;
}
.breadcrumb > .active {
  color: #777777;
}
.pagination {
  display: inline-block;
  padding-left: 0;
  margin: 18px 0;
  border-radius: 2px;
}
.pagination > li {
  display: inline;
}
.pagination > li > a,
.pagination > li > span {
  position: relative;
  float: left;
  padding: 6px 12px;
  line-height: 1.42857143;
  text-decoration: none;
  color: #337ab7;
  background-color: #fff;
  border: 1px solid #ddd;
  margin-left: -1px;
}
.pagination > li:first-child > a,
.pagination > li:first-child > span {
  margin-left: 0;
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.pagination > li:last-child > a,
.pagination > li:last-child > span {
  border-bottom-right-radius: 2px;
  border-top-right-radius: 2px;
}
.pagination > li > a:hover,
.pagination > li > span:hover,
.pagination > li > a:focus,
.pagination > li > span:focus {
  z-index: 2;
  color: #23527c;
  background-color: #eeeeee;
  border-color: #ddd;
}
.pagination > .active > a,
.pagination > .active > span,
.pagination > .active > a:hover,
.pagination > .active > span:hover,
.pagination > .active > a:focus,
.pagination > .active > span:focus {
  z-index: 3;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
  cursor: default;
}
.pagination > .disabled > span,
.pagination > .disabled > span:hover,
.pagination > .disabled > span:focus,
.pagination > .disabled > a,
.pagination > .disabled > a:hover,
.pagination > .disabled > a:focus {
  color: #777777;
  background-color: #fff;
  border-color: #ddd;
  cursor: not-allowed;
}
.pagination-lg > li > a,
.pagination-lg > li > span {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.pagination-lg > li:first-child > a,
.pagination-lg > li:first-child > span {
  border-bottom-left-radius: 3px;
  border-top-left-radius: 3px;
}
.pagination-lg > li:last-child > a,
.pagination-lg > li:last-child > span {
  border-bottom-right-radius: 3px;
  border-top-right-radius: 3px;
}
.pagination-sm > li > a,
.pagination-sm > li > span {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.pagination-sm > li:first-child > a,
.pagination-sm > li:first-child > span {
  border-bottom-left-radius: 1px;
  border-top-left-radius: 1px;
}
.pagination-sm > li:last-child > a,
.pagination-sm > li:last-child > span {
  border-bottom-right-radius: 1px;
  border-top-right-radius: 1px;
}
.pager {
  padding-left: 0;
  margin: 18px 0;
  list-style: none;
  text-align: center;
}
.pager li {
  display: inline;
}
.pager li > a,
.pager li > span {
  display: inline-block;
  padding: 5px 14px;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 15px;
}
.pager li > a:hover,
.pager li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.pager .next > a,
.pager .next > span {
  float: right;
}
.pager .previous > a,
.pager .previous > span {
  float: left;
}
.pager .disabled > a,
.pager .disabled > a:hover,
.pager .disabled > a:focus,
.pager .disabled > span {
  color: #777777;
  background-color: #fff;
  cursor: not-allowed;
}
.label {
  display: inline;
  padding: .2em .6em .3em;
  font-size: 75%;
  font-weight: bold;
  line-height: 1;
  color: #fff;
  text-align: center;
  white-space: nowrap;
  vertical-align: baseline;
  border-radius: .25em;
}
a.label:hover,
a.label:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.label:empty {
  display: none;
}
.btn .label {
  position: relative;
  top: -1px;
}
.label-default {
  background-color: #777777;
}
.label-default[href]:hover,
.label-default[href]:focus {
  background-color: #5e5e5e;
}
.label-primary {
  background-color: #337ab7;
}
.label-primary[href]:hover,
.label-primary[href]:focus {
  background-color: #286090;
}
.label-success {
  background-color: #5cb85c;
}
.label-success[href]:hover,
.label-success[href]:focus {
  background-color: #449d44;
}
.label-info {
  background-color: #5bc0de;
}
.label-info[href]:hover,
.label-info[href]:focus {
  background-color: #31b0d5;
}
.label-warning {
  background-color: #f0ad4e;
}
.label-warning[href]:hover,
.label-warning[href]:focus {
  background-color: #ec971f;
}
.label-danger {
  background-color: #d9534f;
}
.label-danger[href]:hover,
.label-danger[href]:focus {
  background-color: #c9302c;
}
.badge {
  display: inline-block;
  min-width: 10px;
  padding: 3px 7px;
  font-size: 12px;
  font-weight: bold;
  color: #fff;
  line-height: 1;
  vertical-align: middle;
  white-space: nowrap;
  text-align: center;
  background-color: #777777;
  border-radius: 10px;
}
.badge:empty {
  display: none;
}
.btn .badge {
  position: relative;
  top: -1px;
}
.btn-xs .badge,
.btn-group-xs > .btn .badge {
  top: 0;
  padding: 1px 5px;
}
a.badge:hover,
a.badge:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.list-group-item.active > .badge,
.nav-pills > .active > a > .badge {
  color: #337ab7;
  background-color: #fff;
}
.list-group-item > .badge {
  float: right;
}
.list-group-item > .badge + .badge {
  margin-right: 5px;
}
.nav-pills > li > a > .badge {
  margin-left: 3px;
}
.jumbotron {
  padding-top: 30px;
  padding-bottom: 30px;
  margin-bottom: 30px;
  color: inherit;
  background-color: #eeeeee;
}
.jumbotron h1,
.jumbotron .h1 {
  color: inherit;
}
.jumbotron p {
  margin-bottom: 15px;
  font-size: 20px;
  font-weight: 200;
}
.jumbotron > hr {
  border-top-color: #d5d5d5;
}
.container .jumbotron,
.container-fluid .jumbotron {
  border-radius: 3px;
  padding-left: 0px;
  padding-right: 0px;
}
.jumbotron .container {
  max-width: 100%;
}
@media screen and (min-width: 768px) {
  .jumbotron {
    padding-top: 48px;
    padding-bottom: 48px;
  }
  .container .jumbotron,
  .container-fluid .jumbotron {
    padding-left: 60px;
    padding-right: 60px;
  }
  .jumbotron h1,
  .jumbotron .h1 {
    font-size: 59px;
  }
}
.thumbnail {
  display: block;
  padding: 4px;
  margin-bottom: 18px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: border 0.2s ease-in-out;
  -o-transition: border 0.2s ease-in-out;
  transition: border 0.2s ease-in-out;
}
.thumbnail > img,
.thumbnail a > img {
  margin-left: auto;
  margin-right: auto;
}
a.thumbnail:hover,
a.thumbnail:focus,
a.thumbnail.active {
  border-color: #337ab7;
}
.thumbnail .caption {
  padding: 9px;
  color: #000;
}
.alert {
  padding: 15px;
  margin-bottom: 18px;
  border: 1px solid transparent;
  border-radius: 2px;
}
.alert h4 {
  margin-top: 0;
  color: inherit;
}
.alert .alert-link {
  font-weight: bold;
}
.alert > p,
.alert > ul {
  margin-bottom: 0;
}
.alert > p + p {
  margin-top: 5px;
}
.alert-dismissable,
.alert-dismissible {
  padding-right: 35px;
}
.alert-dismissable .close,
.alert-dismissible .close {
  position: relative;
  top: -2px;
  right: -21px;
  color: inherit;
}
.alert-success {
  background-color: #dff0d8;
  border-color: #d6e9c6;
  color: #3c763d;
}
.alert-success hr {
  border-top-color: #c9e2b3;
}
.alert-success .alert-link {
  color: #2b542c;
}
.alert-info {
  background-color: #d9edf7;
  border-color: #bce8f1;
  color: #31708f;
}
.alert-info hr {
  border-top-color: #a6e1ec;
}
.alert-info .alert-link {
  color: #245269;
}
.alert-warning {
  background-color: #fcf8e3;
  border-color: #faebcc;
  color: #8a6d3b;
}
.alert-warning hr {
  border-top-color: #f7e1b5;
}
.alert-warning .alert-link {
  color: #66512c;
}
.alert-danger {
  background-color: #f2dede;
  border-color: #ebccd1;
  color: #a94442;
}
.alert-danger hr {
  border-top-color: #e4b9c0;
}
.alert-danger .alert-link {
  color: #843534;
}
@-webkit-keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
@keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
.progress {
  overflow: hidden;
  height: 18px;
  margin-bottom: 18px;
  background-color: #f5f5f5;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
  box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
}
.progress-bar {
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 18px;
  color: #fff;
  text-align: center;
  background-color: #337ab7;
  -webkit-box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  -webkit-transition: width 0.6s ease;
  -o-transition: width 0.6s ease;
  transition: width 0.6s ease;
}
.progress-striped .progress-bar,
.progress-bar-striped {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-size: 40px 40px;
}
.progress.active .progress-bar,
.progress-bar.active {
  -webkit-animation: progress-bar-stripes 2s linear infinite;
  -o-animation: progress-bar-stripes 2s linear infinite;
  animation: progress-bar-stripes 2s linear infinite;
}
.progress-bar-success {
  background-color: #5cb85c;
}
.progress-striped .progress-bar-success {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-info {
  background-color: #5bc0de;
}
.progress-striped .progress-bar-info {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-warning {
  background-color: #f0ad4e;
}
.progress-striped .progress-bar-warning {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-danger {
  background-color: #d9534f;
}
.progress-striped .progress-bar-danger {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.media {
  margin-top: 15px;
}
.media:first-child {
  margin-top: 0;
}
.media,
.media-body {
  zoom: 1;
  overflow: hidden;
}
.media-body {
  width: 10000px;
}
.media-object {
  display: block;
}
.media-object.img-thumbnail {
  max-width: none;
}
.media-right,
.media > .pull-right {
  padding-left: 10px;
}
.media-left,
.media > .pull-left {
  padding-right: 10px;
}
.media-left,
.media-right,
.media-body {
  display: table-cell;
  vertical-align: top;
}
.media-middle {
  vertical-align: middle;
}
.media-bottom {
  vertical-align: bottom;
}
.media-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.media-list {
  padding-left: 0;
  list-style: none;
}
.list-group {
  margin-bottom: 20px;
  padding-left: 0;
}
.list-group-item {
  position: relative;
  display: block;
  padding: 10px 15px;
  margin-bottom: -1px;
  background-color: #fff;
  border: 1px solid #ddd;
}
.list-group-item:first-child {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
}
.list-group-item:last-child {
  margin-bottom: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
a.list-group-item,
button.list-group-item {
  color: #555;
}
a.list-group-item .list-group-item-heading,
button.list-group-item .list-group-item-heading {
  color: #333;
}
a.list-group-item:hover,
button.list-group-item:hover,
a.list-group-item:focus,
button.list-group-item:focus {
  text-decoration: none;
  color: #555;
  background-color: #f5f5f5;
}
button.list-group-item {
  width: 100%;
  text-align: left;
}
.list-group-item.disabled,
.list-group-item.disabled:hover,
.list-group-item.disabled:focus {
  background-color: #eeeeee;
  color: #777777;
  cursor: not-allowed;
}
.list-group-item.disabled .list-group-item-heading,
.list-group-item.disabled:hover .list-group-item-heading,
.list-group-item.disabled:focus .list-group-item-heading {
  color: inherit;
}
.list-group-item.disabled .list-group-item-text,
.list-group-item.disabled:hover .list-group-item-text,
.list-group-item.disabled:focus .list-group-item-text {
  color: #777777;
}
.list-group-item.active,
.list-group-item.active:hover,
.list-group-item.active:focus {
  z-index: 2;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.list-group-item.active .list-group-item-heading,
.list-group-item.active:hover .list-group-item-heading,
.list-group-item.active:focus .list-group-item-heading,
.list-group-item.active .list-group-item-heading > small,
.list-group-item.active:hover .list-group-item-heading > small,
.list-group-item.active:focus .list-group-item-heading > small,
.list-group-item.active .list-group-item-heading > .small,
.list-group-item.active:hover .list-group-item-heading > .small,
.list-group-item.active:focus .list-group-item-heading > .small {
  color: inherit;
}
.list-group-item.active .list-group-item-text,
.list-group-item.active:hover .list-group-item-text,
.list-group-item.active:focus .list-group-item-text {
  color: #c7ddef;
}
.list-group-item-success {
  color: #3c763d;
  background-color: #dff0d8;
}
a.list-group-item-success,
button.list-group-item-success {
  color: #3c763d;
}
a.list-group-item-success .list-group-item-heading,
button.list-group-item-success .list-group-item-heading {
  color: inherit;
}
a.list-group-item-success:hover,
button.list-group-item-success:hover,
a.list-group-item-success:focus,
button.list-group-item-success:focus {
  color: #3c763d;
  background-color: #d0e9c6;
}
a.list-group-item-success.active,
button.list-group-item-success.active,
a.list-group-item-success.active:hover,
button.list-group-item-success.active:hover,
a.list-group-item-success.active:focus,
button.list-group-item-success.active:focus {
  color: #fff;
  background-color: #3c763d;
  border-color: #3c763d;
}
.list-group-item-info {
  color: #31708f;
  background-color: #d9edf7;
}
a.list-group-item-info,
button.list-group-item-info {
  color: #31708f;
}
a.list-group-item-info .list-group-item-heading,
button.list-group-item-info .list-group-item-heading {
  color: inherit;
}
a.list-group-item-info:hover,
button.list-group-item-info:hover,
a.list-group-item-info:focus,
button.list-group-item-info:focus {
  color: #31708f;
  background-color: #c4e3f3;
}
a.list-group-item-info.active,
button.list-group-item-info.active,
a.list-group-item-info.active:hover,
button.list-group-item-info.active:hover,
a.list-group-item-info.active:focus,
button.list-group-item-info.active:focus {
  color: #fff;
  background-color: #31708f;
  border-color: #31708f;
}
.list-group-item-warning {
  color: #8a6d3b;
  background-color: #fcf8e3;
}
a.list-group-item-warning,
button.list-group-item-warning {
  color: #8a6d3b;
}
a.list-group-item-warning .list-group-item-heading,
button.list-group-item-warning .list-group-item-heading {
  color: inherit;
}
a.list-group-item-warning:hover,
button.list-group-item-warning:hover,
a.list-group-item-warning:focus,
button.list-group-item-warning:focus {
  color: #8a6d3b;
  background-color: #faf2cc;
}
a.list-group-item-warning.active,
button.list-group-item-warning.active,
a.list-group-item-warning.active:hover,
button.list-group-item-warning.active:hover,
a.list-group-item-warning.active:focus,
button.list-group-item-warning.active:focus {
  color: #fff;
  background-color: #8a6d3b;
  border-color: #8a6d3b;
}
.list-group-item-danger {
  color: #a94442;
  background-color: #f2dede;
}
a.list-group-item-danger,
button.list-group-item-danger {
  color: #a94442;
}
a.list-group-item-danger .list-group-item-heading,
button.list-group-item-danger .list-group-item-heading {
  color: inherit;
}
a.list-group-item-danger:hover,
button.list-group-item-danger:hover,
a.list-group-item-danger:focus,
button.list-group-item-danger:focus {
  color: #a94442;
  background-color: #ebcccc;
}
a.list-group-item-danger.active,
button.list-group-item-danger.active,
a.list-group-item-danger.active:hover,
button.list-group-item-danger.active:hover,
a.list-group-item-danger.active:focus,
button.list-group-item-danger.active:focus {
  color: #fff;
  background-color: #a94442;
  border-color: #a94442;
}
.list-group-item-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.list-group-item-text {
  margin-bottom: 0;
  line-height: 1.3;
}
.panel {
  margin-bottom: 18px;
  background-color: #fff;
  border: 1px solid transparent;
  border-radius: 2px;
  -webkit-box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
}
.panel-body {
  padding: 15px;
}
.panel-heading {
  padding: 10px 15px;
  border-bottom: 1px solid transparent;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel-heading > .dropdown .dropdown-toggle {
  color: inherit;
}
.panel-title {
  margin-top: 0;
  margin-bottom: 0;
  font-size: 15px;
  color: inherit;
}
.panel-title > a,
.panel-title > small,
.panel-title > .small,
.panel-title > small > a,
.panel-title > .small > a {
  color: inherit;
}
.panel-footer {
  padding: 10px 15px;
  background-color: #f5f5f5;
  border-top: 1px solid #ddd;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .list-group,
.panel > .panel-collapse > .list-group {
  margin-bottom: 0;
}
.panel > .list-group .list-group-item,
.panel > .panel-collapse > .list-group .list-group-item {
  border-width: 1px 0;
  border-radius: 0;
}
.panel > .list-group:first-child .list-group-item:first-child,
.panel > .panel-collapse > .list-group:first-child .list-group-item:first-child {
  border-top: 0;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .list-group:last-child .list-group-item:last-child,
.panel > .panel-collapse > .list-group:last-child .list-group-item:last-child {
  border-bottom: 0;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .panel-heading + .panel-collapse > .list-group .list-group-item:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.panel-heading + .list-group .list-group-item:first-child {
  border-top-width: 0;
}
.list-group + .panel-footer {
  border-top-width: 0;
}
.panel > .table,
.panel > .table-responsive > .table,
.panel > .panel-collapse > .table {
  margin-bottom: 0;
}
.panel > .table caption,
.panel > .table-responsive > .table caption,
.panel > .panel-collapse > .table caption {
  padding-left: 15px;
  padding-right: 15px;
}
.panel > .table:first-child,
.panel > .table-responsive:first-child > .table:first-child {
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child {
  border-top-left-radius: 1px;
  border-top-right-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:first-child {
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:last-child {
  border-top-right-radius: 1px;
}
.panel > .table:last-child,
.panel > .table-responsive:last-child > .table:last-child {
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child {
  border-bottom-left-radius: 1px;
  border-bottom-right-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:first-child {
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:last-child {
  border-bottom-right-radius: 1px;
}
.panel > .panel-body + .table,
.panel > .panel-body + .table-responsive,
.panel > .table + .panel-body,
.panel > .table-responsive + .panel-body {
  border-top: 1px solid #ddd;
}
.panel > .table > tbody:first-child > tr:first-child th,
.panel > .table > tbody:first-child > tr:first-child td {
  border-top: 0;
}
.panel > .table-bordered,
.panel > .table-responsive > .table-bordered {
  border: 0;
}
.panel > .table-bordered > thead > tr > th:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:first-child,
.panel > .table-bordered > tbody > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:first-child,
.panel > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-bordered > thead > tr > td:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:first-child,
.panel > .table-bordered > tbody > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:first-child,
.panel > .table-bordered > tfoot > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:first-child {
  border-left: 0;
}
.panel > .table-bordered > thead > tr > th:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:last-child,
.panel > .table-bordered > tbody > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:last-child,
.panel > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-bordered > thead > tr > td:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:last-child,
.panel > .table-bordered > tbody > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:last-child,
.panel > .table-bordered > tfoot > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:last-child {
  border-right: 0;
}
.panel > .table-bordered > thead > tr:first-child > td,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > td,
.panel > .table-bordered > tbody > tr:first-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > td,
.panel > .table-bordered > thead > tr:first-child > th,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > th,
.panel > .table-bordered > tbody > tr:first-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > th {
  border-bottom: 0;
}
.panel > .table-bordered > tbody > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > td,
.panel > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-bordered > tbody > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > th,
.panel > .table-bordered > tfoot > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > th {
  border-bottom: 0;
}
.panel > .table-responsive {
  border: 0;
  margin-bottom: 0;
}
.panel-group {
  margin-bottom: 18px;
}
.panel-group .panel {
  margin-bottom: 0;
  border-radius: 2px;
}
.panel-group .panel + .panel {
  margin-top: 5px;
}
.panel-group .panel-heading {
  border-bottom: 0;
}
.panel-group .panel-heading + .panel-collapse > .panel-body,
.panel-group .panel-heading + .panel-collapse > .list-group {
  border-top: 1px solid #ddd;
}
.panel-group .panel-footer {
  border-top: 0;
}
.panel-group .panel-footer + .panel-collapse .panel-body {
  border-bottom: 1px solid #ddd;
}
.panel-default {
  border-color: #ddd;
}
.panel-default > .panel-heading {
  color: #333333;
  background-color: #f5f5f5;
  border-color: #ddd;
}
.panel-default > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ddd;
}
.panel-default > .panel-heading .badge {
  color: #f5f5f5;
  background-color: #333333;
}
.panel-default > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ddd;
}
.panel-primary {
  border-color: #337ab7;
}
.panel-primary > .panel-heading {
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.panel-primary > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #337ab7;
}
.panel-primary > .panel-heading .badge {
  color: #337ab7;
  background-color: #fff;
}
.panel-primary > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #337ab7;
}
.panel-success {
  border-color: #d6e9c6;
}
.panel-success > .panel-heading {
  color: #3c763d;
  background-color: #dff0d8;
  border-color: #d6e9c6;
}
.panel-success > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #d6e9c6;
}
.panel-success > .panel-heading .badge {
  color: #dff0d8;
  background-color: #3c763d;
}
.panel-success > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #d6e9c6;
}
.panel-info {
  border-color: #bce8f1;
}
.panel-info > .panel-heading {
  color: #31708f;
  background-color: #d9edf7;
  border-color: #bce8f1;
}
.panel-info > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #bce8f1;
}
.panel-info > .panel-heading .badge {
  color: #d9edf7;
  background-color: #31708f;
}
.panel-info > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #bce8f1;
}
.panel-warning {
  border-color: #faebcc;
}
.panel-warning > .panel-heading {
  color: #8a6d3b;
  background-color: #fcf8e3;
  border-color: #faebcc;
}
.panel-warning > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #faebcc;
}
.panel-warning > .panel-heading .badge {
  color: #fcf8e3;
  background-color: #8a6d3b;
}
.panel-warning > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #faebcc;
}
.panel-danger {
  border-color: #ebccd1;
}
.panel-danger > .panel-heading {
  color: #a94442;
  background-color: #f2dede;
  border-color: #ebccd1;
}
.panel-danger > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ebccd1;
}
.panel-danger > .panel-heading .badge {
  color: #f2dede;
  background-color: #a94442;
}
.panel-danger > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ebccd1;
}
.embed-responsive {
  position: relative;
  display: block;
  height: 0;
  padding: 0;
  overflow: hidden;
}
.embed-responsive .embed-responsive-item,
.embed-responsive iframe,
.embed-responsive embed,
.embed-responsive object,
.embed-responsive video {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  height: 100%;
  width: 100%;
  border: 0;
}
.embed-responsive-16by9 {
  padding-bottom: 56.25%;
}
.embed-responsive-4by3 {
  padding-bottom: 75%;
}
.well {
  min-height: 20px;
  padding: 19px;
  margin-bottom: 20px;
  background-color: #f5f5f5;
  border: 1px solid #e3e3e3;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
}
.well blockquote {
  border-color: #ddd;
  border-color: rgba(0, 0, 0, 0.15);
}
.well-lg {
  padding: 24px;
  border-radius: 3px;
}
.well-sm {
  padding: 9px;
  border-radius: 1px;
}
.close {
  float: right;
  font-size: 19.5px;
  font-weight: bold;
  line-height: 1;
  color: #000;
  text-shadow: 0 1px 0 #fff;
  opacity: 0.2;
  filter: alpha(opacity=20);
}
.close:hover,
.close:focus {
  color: #000;
  text-decoration: none;
  cursor: pointer;
  opacity: 0.5;
  filter: alpha(opacity=50);
}
button.close {
  padding: 0;
  cursor: pointer;
  background: transparent;
  border: 0;
  -webkit-appearance: none;
}
.modal-open {
  overflow: hidden;
}
.modal {
  display: none;
  overflow: hidden;
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1050;
  -webkit-overflow-scrolling: touch;
  outline: 0;
}
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, -25%);
  -ms-transform: translate(0, -25%);
  -o-transform: translate(0, -25%);
  transform: translate(0, -25%);
  -webkit-transition: -webkit-transform 0.3s ease-out;
  -moz-transition: -moz-transform 0.3s ease-out;
  -o-transition: -o-transform 0.3s ease-out;
  transition: transform 0.3s ease-out;
}
.modal.in .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
.modal-open .modal {
  overflow-x: hidden;
  overflow-y: auto;
}
.modal-dialog {
  position: relative;
  width: auto;
  margin: 10px;
}
.modal-content {
  position: relative;
  background-color: #fff;
  border: 1px solid #999;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  background-clip: padding-box;
  outline: 0;
}
.modal-backdrop {
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1040;
  background-color: #000;
}
.modal-backdrop.fade {
  opacity: 0;
  filter: alpha(opacity=0);
}
.modal-backdrop.in {
  opacity: 0.5;
  filter: alpha(opacity=50);
}
.modal-header {
  padding: 15px;
  border-bottom: 1px solid #e5e5e5;
}
.modal-header .close {
  margin-top: -2px;
}
.modal-title {
  margin: 0;
  line-height: 1.42857143;
}
.modal-body {
  position: relative;
  padding: 15px;
}
.modal-footer {
  padding: 15px;
  text-align: right;
  border-top: 1px solid #e5e5e5;
}
.modal-footer .btn + .btn {
  margin-left: 5px;
  margin-bottom: 0;
}
.modal-footer .btn-group .btn + .btn {
  margin-left: -1px;
}
.modal-footer .btn-block + .btn-block {
  margin-left: 0;
}
.modal-scrollbar-measure {
  position: absolute;
  top: -9999px;
  width: 50px;
  height: 50px;
  overflow: scroll;
}
@media (min-width: 768px) {
  .modal-dialog {
    width: 600px;
    margin: 30px auto;
  }
  .modal-content {
    -webkit-box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
    box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
  }
  .modal-sm {
    width: 300px;
  }
}
@media (min-width: 992px) {
  .modal-lg {
    width: 900px;
  }
}
.tooltip {
  position: absolute;
  z-index: 1070;
  display: block;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 12px;
  opacity: 0;
  filter: alpha(opacity=0);
}
.tooltip.in {
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.tooltip.top {
  margin-top: -3px;
  padding: 5px 0;
}
.tooltip.right {
  margin-left: 3px;
  padding: 0 5px;
}
.tooltip.bottom {
  margin-top: 3px;
  padding: 5px 0;
}
.tooltip.left {
  margin-left: -3px;
  padding: 0 5px;
}
.tooltip-inner {
  max-width: 200px;
  padding: 3px 8px;
  color: #fff;
  text-align: center;
  background-color: #000;
  border-radius: 2px;
}
.tooltip-arrow {
  position: absolute;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.tooltip.top .tooltip-arrow {
  bottom: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-left .tooltip-arrow {
  bottom: 0;
  right: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-right .tooltip-arrow {
  bottom: 0;
  left: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.right .tooltip-arrow {
  top: 50%;
  left: 0;
  margin-top: -5px;
  border-width: 5px 5px 5px 0;
  border-right-color: #000;
}
.tooltip.left .tooltip-arrow {
  top: 50%;
  right: 0;
  margin-top: -5px;
  border-width: 5px 0 5px 5px;
  border-left-color: #000;
}
.tooltip.bottom .tooltip-arrow {
  top: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-left .tooltip-arrow {
  top: 0;
  right: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-right .tooltip-arrow {
  top: 0;
  left: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.popover {
  position: absolute;
  top: 0;
  left: 0;
  z-index: 1060;
  display: none;
  max-width: 276px;
  padding: 1px;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 13px;
  background-color: #fff;
  background-clip: padding-box;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
  box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
}
.popover.top {
  margin-top: -10px;
}
.popover.right {
  margin-left: 10px;
}
.popover.bottom {
  margin-top: 10px;
}
.popover.left {
  margin-left: -10px;
}
.popover-title {
  margin: 0;
  padding: 8px 14px;
  font-size: 13px;
  background-color: #f7f7f7;
  border-bottom: 1px solid #ebebeb;
  border-radius: 2px 2px 0 0;
}
.popover-content {
  padding: 9px 14px;
}
.popover > .arrow,
.popover > .arrow:after {
  position: absolute;
  display: block;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.popover > .arrow {
  border-width: 11px;
}
.popover > .arrow:after {
  border-width: 10px;
  content: "";
}
.popover.top > .arrow {
  left: 50%;
  margin-left: -11px;
  border-bottom-width: 0;
  border-top-color: #999999;
  border-top-color: rgba(0, 0, 0, 0.25);
  bottom: -11px;
}
.popover.top > .arrow:after {
  content: " ";
  bottom: 1px;
  margin-left: -10px;
  border-bottom-width: 0;
  border-top-color: #fff;
}
.popover.right > .arrow {
  top: 50%;
  left: -11px;
  margin-top: -11px;
  border-left-width: 0;
  border-right-color: #999999;
  border-right-color: rgba(0, 0, 0, 0.25);
}
.popover.right > .arrow:after {
  content: " ";
  left: 1px;
  bottom: -10px;
  border-left-width: 0;
  border-right-color: #fff;
}
.popover.bottom > .arrow {
  left: 50%;
  margin-left: -11px;
  border-top-width: 0;
  border-bottom-color: #999999;
  border-bottom-color: rgba(0, 0, 0, 0.25);
  top: -11px;
}
.popover.bottom > .arrow:after {
  content: " ";
  top: 1px;
  margin-left: -10px;
  border-top-width: 0;
  border-bottom-color: #fff;
}
.popover.left > .arrow {
  top: 50%;
  right: -11px;
  margin-top: -11px;
  border-right-width: 0;
  border-left-color: #999999;
  border-left-color: rgba(0, 0, 0, 0.25);
}
.popover.left > .arrow:after {
  content: " ";
  right: 1px;
  border-right-width: 0;
  border-left-color: #fff;
  bottom: -10px;
}
.carousel {
  position: relative;
}
.carousel-inner {
  position: relative;
  overflow: hidden;
  width: 100%;
}
.carousel-inner > .item {
  display: none;
  position: relative;
  -webkit-transition: 0.6s ease-in-out left;
  -o-transition: 0.6s ease-in-out left;
  transition: 0.6s ease-in-out left;
}
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  line-height: 1;
}
@media all and (transform-3d), (-webkit-transform-3d) {
  .carousel-inner > .item {
    -webkit-transition: -webkit-transform 0.6s ease-in-out;
    -moz-transition: -moz-transform 0.6s ease-in-out;
    -o-transition: -o-transform 0.6s ease-in-out;
    transition: transform 0.6s ease-in-out;
    -webkit-backface-visibility: hidden;
    -moz-backface-visibility: hidden;
    backface-visibility: hidden;
    -webkit-perspective: 1000px;
    -moz-perspective: 1000px;
    perspective: 1000px;
  }
  .carousel-inner > .item.next,
  .carousel-inner > .item.active.right {
    -webkit-transform: translate3d(100%, 0, 0);
    transform: translate3d(100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.prev,
  .carousel-inner > .item.active.left {
    -webkit-transform: translate3d(-100%, 0, 0);
    transform: translate3d(-100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.next.left,
  .carousel-inner > .item.prev.right,
  .carousel-inner > .item.active {
    -webkit-transform: translate3d(0, 0, 0);
    transform: translate3d(0, 0, 0);
    left: 0;
  }
}
.carousel-inner > .active,
.carousel-inner > .next,
.carousel-inner > .prev {
  display: block;
}
.carousel-inner > .active {
  left: 0;
}
.carousel-inner > .next,
.carousel-inner > .prev {
  position: absolute;
  top: 0;
  width: 100%;
}
.carousel-inner > .next {
  left: 100%;
}
.carousel-inner > .prev {
  left: -100%;
}
.carousel-inner > .next.left,
.carousel-inner > .prev.right {
  left: 0;
}
.carousel-inner > .active.left {
  left: -100%;
}
.carousel-inner > .active.right {
  left: 100%;
}
.carousel-control {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  width: 15%;
  opacity: 0.5;
  filter: alpha(opacity=50);
  font-size: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
  background-color: rgba(0, 0, 0, 0);
}
.carousel-control.left {
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1);
}
.carousel-control.right {
  left: auto;
  right: 0;
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1);
}
.carousel-control:hover,
.carousel-control:focus {
  outline: 0;
  color: #fff;
  text-decoration: none;
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.carousel-control .icon-prev,
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-left,
.carousel-control .glyphicon-chevron-right {
  position: absolute;
  top: 50%;
  margin-top: -10px;
  z-index: 5;
  display: inline-block;
}
.carousel-control .icon-prev,
.carousel-control .glyphicon-chevron-left {
  left: 50%;
  margin-left: -10px;
}
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-right {
  right: 50%;
  margin-right: -10px;
}
.carousel-control .icon-prev,
.carousel-control .icon-next {
  width: 20px;
  height: 20px;
  line-height: 1;
  font-family: serif;
}
.carousel-control .icon-prev:before {
  content: '\2039';
}
.carousel-control .icon-next:before {
  content: '\203a';
}
.carousel-indicators {
  position: absolute;
  bottom: 10px;
  left: 50%;
  z-index: 15;
  width: 60%;
  margin-left: -30%;
  padding-left: 0;
  list-style: none;
  text-align: center;
}
.carousel-indicators li {
  display: inline-block;
  width: 10px;
  height: 10px;
  margin: 1px;
  text-indent: -999px;
  border: 1px solid #fff;
  border-radius: 10px;
  cursor: pointer;
  background-color: #000 \9;
  background-color: rgba(0, 0, 0, 0);
}
.carousel-indicators .active {
  margin: 0;
  width: 12px;
  height: 12px;
  background-color: #fff;
}
.carousel-caption {
  position: absolute;
  left: 15%;
  right: 15%;
  bottom: 20px;
  z-index: 10;
  padding-top: 20px;
  padding-bottom: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
}
.carousel-caption .btn {
  text-shadow: none;
}
@media screen and (min-width: 768px) {
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-prev,
  .carousel-control .icon-next {
    width: 30px;
    height: 30px;
    margin-top: -10px;
    font-size: 30px;
  }
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .icon-prev {
    margin-left: -10px;
  }
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-next {
    margin-right: -10px;
  }
  .carousel-caption {
    left: 20%;
    right: 20%;
    padding-bottom: 30px;
  }
  .carousel-indicators {
    bottom: 20px;
  }
}
.clearfix:before,
.clearfix:after,
.dl-horizontal dd:before,
.dl-horizontal dd:after,
.container:before,
.container:after,
.container-fluid:before,
.container-fluid:after,
.row:before,
.row:after,
.form-horizontal .form-group:before,
.form-horizontal .form-group:after,
.btn-toolbar:before,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:before,
.btn-group-vertical > .btn-group:after,
.nav:before,
.nav:after,
.navbar:before,
.navbar:after,
.navbar-header:before,
.navbar-header:after,
.navbar-collapse:before,
.navbar-collapse:after,
.pager:before,
.pager:after,
.panel-body:before,
.panel-body:after,
.modal-header:before,
.modal-header:after,
.modal-footer:before,
.modal-footer:after,
.item_buttons:before,
.item_buttons:after {
  content: " ";
  display: table;
}
.clearfix:after,
.dl-horizontal dd:after,
.container:after,
.container-fluid:after,
.row:after,
.form-horizontal .form-group:after,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:after,
.nav:after,
.navbar:after,
.navbar-header:after,
.navbar-collapse:after,
.pager:after,
.panel-body:after,
.modal-header:after,
.modal-footer:after,
.item_buttons:after {
  clear: both;
}
.center-block {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.pull-right {
  float: right !important;
}
.pull-left {
  float: left !important;
}
.hide {
  display: none !important;
}
.show {
  display: block !important;
}
.invisible {
  visibility: hidden;
}
.text-hide {
  font: 0/0 a;
  color: transparent;
  text-shadow: none;
  background-color: transparent;
  border: 0;
}
.hidden {
  display: none !important;
}
.affix {
  position: fixed;
}
@-ms-viewport {
  width: device-width;
}
.visible-xs,
.visible-sm,
.visible-md,
.visible-lg {
  display: none !important;
}
.visible-xs-block,
.visible-xs-inline,
.visible-xs-inline-block,
.visible-sm-block,
.visible-sm-inline,
.visible-sm-inline-block,
.visible-md-block,
.visible-md-inline,
.visible-md-inline-block,
.visible-lg-block,
.visible-lg-inline,
.visible-lg-inline-block {
  display: none !important;
}
@media (max-width: 767px) {
  .visible-xs {
    display: block !important;
  }
  table.visible-xs {
    display: table !important;
  }
  tr.visible-xs {
    display: table-row !important;
  }
  th.visible-xs,
  td.visible-xs {
    display: table-cell !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-block {
    display: block !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline {
    display: inline !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm {
    display: block !important;
  }
  table.visible-sm {
    display: table !important;
  }
  tr.visible-sm {
    display: table-row !important;
  }
  th.visible-sm,
  td.visible-sm {
    display: table-cell !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-block {
    display: block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline {
    display: inline !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md {
    display: block !important;
  }
  table.visible-md {
    display: table !important;
  }
  tr.visible-md {
    display: table-row !important;
  }
  th.visible-md,
  td.visible-md {
    display: table-cell !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-block {
    display: block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline {
    display: inline !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg {
    display: block !important;
  }
  table.visible-lg {
    display: table !important;
  }
  tr.visible-lg {
    display: table-row !important;
  }
  th.visible-lg,
  td.visible-lg {
    display: table-cell !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-block {
    display: block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline {
    display: inline !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline-block {
    display: inline-block !important;
  }
}
@media (max-width: 767px) {
  .hidden-xs {
    display: none !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .hidden-sm {
    display: none !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .hidden-md {
    display: none !important;
  }
}
@media (min-width: 1200px) {
  .hidden-lg {
    display: none !important;
  }
}
.visible-print {
  display: none !important;
}
@media print {
  .visible-print {
    display: block !important;
  }
  table.visible-print {
    display: table !important;
  }
  tr.visible-print {
    display: table-row !important;
  }
  th.visible-print,
  td.visible-print {
    display: table-cell !important;
  }
}
.visible-print-block {
  display: none !important;
}
@media print {
  .visible-print-block {
    display: block !important;
  }
}
.visible-print-inline {
  display: none !important;
}
@media print {
  .visible-print-inline {
    display: inline !important;
  }
}
.visible-print-inline-block {
  display: none !important;
}
@media print {
  .visible-print-inline-block {
    display: inline-block !important;
  }
}
@media print {
  .hidden-print {
    display: none !important;
  }
}
/*!
*
* Font Awesome
*
*/
/*!
 *  Font Awesome 4.2.0 by @davegandy - http://fontawesome.io - @fontawesome
 *  License - http://fontawesome.io/license (Font: SIL OFL 1.1, CSS: MIT License)
 */
/* FONT PATH
 * -------------------------- */
@font-face {
  font-family: 'FontAwesome';
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?v=4.2.0');
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?#iefix&v=4.2.0') format('embedded-opentype'), url('../components/font-awesome/fonts/fontawesome-webfont.woff?v=4.2.0') format('woff'), url('../components/font-awesome/fonts/fontawesome-webfont.ttf?v=4.2.0') format('truetype'), url('../components/font-awesome/fonts/fontawesome-webfont.svg?v=4.2.0#fontawesomeregular') format('svg');
  font-weight: normal;
  font-style: normal;
}
.fa {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
/* makes the font 33% larger relative to the icon container */
.fa-lg {
  font-size: 1.33333333em;
  line-height: 0.75em;
  vertical-align: -15%;
}
.fa-2x {
  font-size: 2em;
}
.fa-3x {
  font-size: 3em;
}
.fa-4x {
  font-size: 4em;
}
.fa-5x {
  font-size: 5em;
}
.fa-fw {
  width: 1.28571429em;
  text-align: center;
}
.fa-ul {
  padding-left: 0;
  margin-left: 2.14285714em;
  list-style-type: none;
}
.fa-ul > li {
  position: relative;
}
.fa-li {
  position: absolute;
  left: -2.14285714em;
  width: 2.14285714em;
  top: 0.14285714em;
  text-align: center;
}
.fa-li.fa-lg {
  left: -1.85714286em;
}
.fa-border {
  padding: .2em .25em .15em;
  border: solid 0.08em #eee;
  border-radius: .1em;
}
.pull-right {
  float: right;
}
.pull-left {
  float: left;
}
.fa.pull-left {
  margin-right: .3em;
}
.fa.pull-right {
  margin-left: .3em;
}
.fa-spin {
  -webkit-animation: fa-spin 2s infinite linear;
  animation: fa-spin 2s infinite linear;
}
@-webkit-keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
@keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
.fa-rotate-90 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=1);
  -webkit-transform: rotate(90deg);
  -ms-transform: rotate(90deg);
  transform: rotate(90deg);
}
.fa-rotate-180 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2);
  -webkit-transform: rotate(180deg);
  -ms-transform: rotate(180deg);
  transform: rotate(180deg);
}
.fa-rotate-270 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=3);
  -webkit-transform: rotate(270deg);
  -ms-transform: rotate(270deg);
  transform: rotate(270deg);
}
.fa-flip-horizontal {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=0, mirror=1);
  -webkit-transform: scale(-1, 1);
  -ms-transform: scale(-1, 1);
  transform: scale(-1, 1);
}
.fa-flip-vertical {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2, mirror=1);
  -webkit-transform: scale(1, -1);
  -ms-transform: scale(1, -1);
  transform: scale(1, -1);
}
:root .fa-rotate-90,
:root .fa-rotate-180,
:root .fa-rotate-270,
:root .fa-flip-horizontal,
:root .fa-flip-vertical {
  filter: none;
}
.fa-stack {
  position: relative;
  display: inline-block;
  width: 2em;
  height: 2em;
  line-height: 2em;
  vertical-align: middle;
}
.fa-stack-1x,
.fa-stack-2x {
  position: absolute;
  left: 0;
  width: 100%;
  text-align: center;
}
.fa-stack-1x {
  line-height: inherit;
}
.fa-stack-2x {
  font-size: 2em;
}
.fa-inverse {
  color: #fff;
}
/* Font Awesome uses the Unicode Private Use Area (PUA) to ensure screen
   readers do not read off random characters that represent icons */
.fa-glass:before {
  content: "\f000";
}
.fa-music:before {
  content: "\f001";
}
.fa-search:before {
  content: "\f002";
}
.fa-envelope-o:before {
  content: "\f003";
}
.fa-heart:before {
  content: "\f004";
}
.fa-star:before {
  content: "\f005";
}
.fa-star-o:before {
  content: "\f006";
}
.fa-user:before {
  content: "\f007";
}
.fa-film:before {
  content: "\f008";
}
.fa-th-large:before {
  content: "\f009";
}
.fa-th:before {
  content: "\f00a";
}
.fa-th-list:before {
  content: "\f00b";
}
.fa-check:before {
  content: "\f00c";
}
.fa-remove:before,
.fa-close:before,
.fa-times:before {
  content: "\f00d";
}
.fa-search-plus:before {
  content: "\f00e";
}
.fa-search-minus:before {
  content: "\f010";
}
.fa-power-off:before {
  content: "\f011";
}
.fa-signal:before {
  content: "\f012";
}
.fa-gear:before,
.fa-cog:before {
  content: "\f013";
}
.fa-trash-o:before {
  content: "\f014";
}
.fa-home:before {
  content: "\f015";
}
.fa-file-o:before {
  content: "\f016";
}
.fa-clock-o:before {
  content: "\f017";
}
.fa-road:before {
  content: "\f018";
}
.fa-download:before {
  content: "\f019";
}
.fa-arrow-circle-o-down:before {
  content: "\f01a";
}
.fa-arrow-circle-o-up:before {
  content: "\f01b";
}
.fa-inbox:before {
  content: "\f01c";
}
.fa-play-circle-o:before {
  content: "\f01d";
}
.fa-rotate-right:before,
.fa-repeat:before {
  content: "\f01e";
}
.fa-refresh:before {
  content: "\f021";
}
.fa-list-alt:before {
  content: "\f022";
}
.fa-lock:before {
  content: "\f023";
}
.fa-flag:before {
  content: "\f024";
}
.fa-headphones:before {
  content: "\f025";
}
.fa-volume-off:before {
  content: "\f026";
}
.fa-volume-down:before {
  content: "\f027";
}
.fa-volume-up:before {
  content: "\f028";
}
.fa-qrcode:before {
  content: "\f029";
}
.fa-barcode:before {
  content: "\f02a";
}
.fa-tag:before {
  content: "\f02b";
}
.fa-tags:before {
  content: "\f02c";
}
.fa-book:before {
  content: "\f02d";
}
.fa-bookmark:before {
  content: "\f02e";
}
.fa-print:before {
  content: "\f02f";
}
.fa-camera:before {
  content: "\f030";
}
.fa-font:before {
  content: "\f031";
}
.fa-bold:before {
  content: "\f032";
}
.fa-italic:before {
  content: "\f033";
}
.fa-text-height:before {
  content: "\f034";
}
.fa-text-width:before {
  content: "\f035";
}
.fa-align-left:before {
  content: "\f036";
}
.fa-align-center:before {
  content: "\f037";
}
.fa-align-right:before {
  content: "\f038";
}
.fa-align-justify:before {
  content: "\f039";
}
.fa-list:before {
  content: "\f03a";
}
.fa-dedent:before,
.fa-outdent:before {
  content: "\f03b";
}
.fa-indent:before {
  content: "\f03c";
}
.fa-video-camera:before {
  content: "\f03d";
}
.fa-photo:before,
.fa-image:before,
.fa-picture-o:before {
  content: "\f03e";
}
.fa-pencil:before {
  content: "\f040";
}
.fa-map-marker:before {
  content: "\f041";
}
.fa-adjust:before {
  content: "\f042";
}
.fa-tint:before {
  content: "\f043";
}
.fa-edit:before,
.fa-pencil-square-o:before {
  content: "\f044";
}
.fa-share-square-o:before {
  content: "\f045";
}
.fa-check-square-o:before {
  content: "\f046";
}
.fa-arrows:before {
  content: "\f047";
}
.fa-step-backward:before {
  content: "\f048";
}
.fa-fast-backward:before {
  content: "\f049";
}
.fa-backward:before {
  content: "\f04a";
}
.fa-play:before {
  content: "\f04b";
}
.fa-pause:before {
  content: "\f04c";
}
.fa-stop:before {
  content: "\f04d";
}
.fa-forward:before {
  content: "\f04e";
}
.fa-fast-forward:before {
  content: "\f050";
}
.fa-step-forward:before {
  content: "\f051";
}
.fa-eject:before {
  content: "\f052";
}
.fa-chevron-left:before {
  content: "\f053";
}
.fa-chevron-right:before {
  content: "\f054";
}
.fa-plus-circle:before {
  content: "\f055";
}
.fa-minus-circle:before {
  content: "\f056";
}
.fa-times-circle:before {
  content: "\f057";
}
.fa-check-circle:before {
  content: "\f058";
}
.fa-question-circle:before {
  content: "\f059";
}
.fa-info-circle:before {
  content: "\f05a";
}
.fa-crosshairs:before {
  content: "\f05b";
}
.fa-times-circle-o:before {
  content: "\f05c";
}
.fa-check-circle-o:before {
  content: "\f05d";
}
.fa-ban:before {
  content: "\f05e";
}
.fa-arrow-left:before {
  content: "\f060";
}
.fa-arrow-right:before {
  content: "\f061";
}
.fa-arrow-up:before {
  content: "\f062";
}
.fa-arrow-down:before {
  content: "\f063";
}
.fa-mail-forward:before,
.fa-share:before {
  content: "\f064";
}
.fa-expand:before {
  content: "\f065";
}
.fa-compress:before {
  content: "\f066";
}
.fa-plus:before {
  content: "\f067";
}
.fa-minus:before {
  content: "\f068";
}
.fa-asterisk:before {
  content: "\f069";
}
.fa-exclamation-circle:before {
  content: "\f06a";
}
.fa-gift:before {
  content: "\f06b";
}
.fa-leaf:before {
  content: "\f06c";
}
.fa-fire:before {
  content: "\f06d";
}
.fa-eye:before {
  content: "\f06e";
}
.fa-eye-slash:before {
  content: "\f070";
}
.fa-warning:before,
.fa-exclamation-triangle:before {
  content: "\f071";
}
.fa-plane:before {
  content: "\f072";
}
.fa-calendar:before {
  content: "\f073";
}
.fa-random:before {
  content: "\f074";
}
.fa-comment:before {
  content: "\f075";
}
.fa-magnet:before {
  content: "\f076";
}
.fa-chevron-up:before {
  content: "\f077";
}
.fa-chevron-down:before {
  content: "\f078";
}
.fa-retweet:before {
  content: "\f079";
}
.fa-shopping-cart:before {
  content: "\f07a";
}
.fa-folder:before {
  content: "\f07b";
}
.fa-folder-open:before {
  content: "\f07c";
}
.fa-arrows-v:before {
  content: "\f07d";
}
.fa-arrows-h:before {
  content: "\f07e";
}
.fa-bar-chart-o:before,
.fa-bar-chart:before {
  content: "\f080";
}
.fa-twitter-square:before {
  content: "\f081";
}
.fa-facebook-square:before {
  content: "\f082";
}
.fa-camera-retro:before {
  content: "\f083";
}
.fa-key:before {
  content: "\f084";
}
.fa-gears:before,
.fa-cogs:before {
  content: "\f085";
}
.fa-comments:before {
  content: "\f086";
}
.fa-thumbs-o-up:before {
  content: "\f087";
}
.fa-thumbs-o-down:before {
  content: "\f088";
}
.fa-star-half:before {
  content: "\f089";
}
.fa-heart-o:before {
  content: "\f08a";
}
.fa-sign-out:before {
  content: "\f08b";
}
.fa-linkedin-square:before {
  content: "\f08c";
}
.fa-thumb-tack:before {
  content: "\f08d";
}
.fa-external-link:before {
  content: "\f08e";
}
.fa-sign-in:before {
  content: "\f090";
}
.fa-trophy:before {
  content: "\f091";
}
.fa-github-square:before {
  content: "\f092";
}
.fa-upload:before {
  content: "\f093";
}
.fa-lemon-o:before {
  content: "\f094";
}
.fa-phone:before {
  content: "\f095";
}
.fa-square-o:before {
  content: "\f096";
}
.fa-bookmark-o:before {
  content: "\f097";
}
.fa-phone-square:before {
  content: "\f098";
}
.fa-twitter:before {
  content: "\f099";
}
.fa-facebook:before {
  content: "\f09a";
}
.fa-github:before {
  content: "\f09b";
}
.fa-unlock:before {
  content: "\f09c";
}
.fa-credit-card:before {
  content: "\f09d";
}
.fa-rss:before {
  content: "\f09e";
}
.fa-hdd-o:before {
  content: "\f0a0";
}
.fa-bullhorn:before {
  content: "\f0a1";
}
.fa-bell:before {
  content: "\f0f3";
}
.fa-certificate:before {
  content: "\f0a3";
}
.fa-hand-o-right:before {
  content: "\f0a4";
}
.fa-hand-o-left:before {
  content: "\f0a5";
}
.fa-hand-o-up:before {
  content: "\f0a6";
}
.fa-hand-o-down:before {
  content: "\f0a7";
}
.fa-arrow-circle-left:before {
  content: "\f0a8";
}
.fa-arrow-circle-right:before {
  content: "\f0a9";
}
.fa-arrow-circle-up:before {
  content: "\f0aa";
}
.fa-arrow-circle-down:before {
  content: "\f0ab";
}
.fa-globe:before {
  content: "\f0ac";
}
.fa-wrench:before {
  content: "\f0ad";
}
.fa-tasks:before {
  content: "\f0ae";
}
.fa-filter:before {
  content: "\f0b0";
}
.fa-briefcase:before {
  content: "\f0b1";
}
.fa-arrows-alt:before {
  content: "\f0b2";
}
.fa-group:before,
.fa-users:before {
  content: "\f0c0";
}
.fa-chain:before,
.fa-link:before {
  content: "\f0c1";
}
.fa-cloud:before {
  content: "\f0c2";
}
.fa-flask:before {
  content: "\f0c3";
}
.fa-cut:before,
.fa-scissors:before {
  content: "\f0c4";
}
.fa-copy:before,
.fa-files-o:before {
  content: "\f0c5";
}
.fa-paperclip:before {
  content: "\f0c6";
}
.fa-save:before,
.fa-floppy-o:before {
  content: "\f0c7";
}
.fa-square:before {
  content: "\f0c8";
}
.fa-navicon:before,
.fa-reorder:before,
.fa-bars:before {
  content: "\f0c9";
}
.fa-list-ul:before {
  content: "\f0ca";
}
.fa-list-ol:before {
  content: "\f0cb";
}
.fa-strikethrough:before {
  content: "\f0cc";
}
.fa-underline:before {
  content: "\f0cd";
}
.fa-table:before {
  content: "\f0ce";
}
.fa-magic:before {
  content: "\f0d0";
}
.fa-truck:before {
  content: "\f0d1";
}
.fa-pinterest:before {
  content: "\f0d2";
}
.fa-pinterest-square:before {
  content: "\f0d3";
}
.fa-google-plus-square:before {
  content: "\f0d4";
}
.fa-google-plus:before {
  content: "\f0d5";
}
.fa-money:before {
  content: "\f0d6";
}
.fa-caret-down:before {
  content: "\f0d7";
}
.fa-caret-up:before {
  content: "\f0d8";
}
.fa-caret-left:before {
  content: "\f0d9";
}
.fa-caret-right:before {
  content: "\f0da";
}
.fa-columns:before {
  content: "\f0db";
}
.fa-unsorted:before,
.fa-sort:before {
  content: "\f0dc";
}
.fa-sort-down:before,
.fa-sort-desc:before {
  content: "\f0dd";
}
.fa-sort-up:before,
.fa-sort-asc:before {
  content: "\f0de";
}
.fa-envelope:before {
  content: "\f0e0";
}
.fa-linkedin:before {
  content: "\f0e1";
}
.fa-rotate-left:before,
.fa-undo:before {
  content: "\f0e2";
}
.fa-legal:before,
.fa-gavel:before {
  content: "\f0e3";
}
.fa-dashboard:before,
.fa-tachometer:before {
  content: "\f0e4";
}
.fa-comment-o:before {
  content: "\f0e5";
}
.fa-comments-o:before {
  content: "\f0e6";
}
.fa-flash:before,
.fa-bolt:before {
  content: "\f0e7";
}
.fa-sitemap:before {
  content: "\f0e8";
}
.fa-umbrella:before {
  content: "\f0e9";
}
.fa-paste:before,
.fa-clipboard:before {
  content: "\f0ea";
}
.fa-lightbulb-o:before {
  content: "\f0eb";
}
.fa-exchange:before {
  content: "\f0ec";
}
.fa-cloud-download:before {
  content: "\f0ed";
}
.fa-cloud-upload:before {
  content: "\f0ee";
}
.fa-user-md:before {
  content: "\f0f0";
}
.fa-stethoscope:before {
  content: "\f0f1";
}
.fa-suitcase:before {
  content: "\f0f2";
}
.fa-bell-o:before {
  content: "\f0a2";
}
.fa-coffee:before {
  content: "\f0f4";
}
.fa-cutlery:before {
  content: "\f0f5";
}
.fa-file-text-o:before {
  content: "\f0f6";
}
.fa-building-o:before {
  content: "\f0f7";
}
.fa-hospital-o:before {
  content: "\f0f8";
}
.fa-ambulance:before {
  content: "\f0f9";
}
.fa-medkit:before {
  content: "\f0fa";
}
.fa-fighter-jet:before {
  content: "\f0fb";
}
.fa-beer:before {
  content: "\f0fc";
}
.fa-h-square:before {
  content: "\f0fd";
}
.fa-plus-square:before {
  content: "\f0fe";
}
.fa-angle-double-left:before {
  content: "\f100";
}
.fa-angle-double-right:before {
  content: "\f101";
}
.fa-angle-double-up:before {
  content: "\f102";
}
.fa-angle-double-down:before {
  content: "\f103";
}
.fa-angle-left:before {
  content: "\f104";
}
.fa-angle-right:before {
  content: "\f105";
}
.fa-angle-up:before {
  content: "\f106";
}
.fa-angle-down:before {
  content: "\f107";
}
.fa-desktop:before {
  content: "\f108";
}
.fa-laptop:before {
  content: "\f109";
}
.fa-tablet:before {
  content: "\f10a";
}
.fa-mobile-phone:before,
.fa-mobile:before {
  content: "\f10b";
}
.fa-circle-o:before {
  content: "\f10c";
}
.fa-quote-left:before {
  content: "\f10d";
}
.fa-quote-right:before {
  content: "\f10e";
}
.fa-spinner:before {
  content: "\f110";
}
.fa-circle:before {
  content: "\f111";
}
.fa-mail-reply:before,
.fa-reply:before {
  content: "\f112";
}
.fa-github-alt:before {
  content: "\f113";
}
.fa-folder-o:before {
  content: "\f114";
}
.fa-folder-open-o:before {
  content: "\f115";
}
.fa-smile-o:before {
  content: "\f118";
}
.fa-frown-o:before {
  content: "\f119";
}
.fa-meh-o:before {
  content: "\f11a";
}
.fa-gamepad:before {
  content: "\f11b";
}
.fa-keyboard-o:before {
  content: "\f11c";
}
.fa-flag-o:before {
  content: "\f11d";
}
.fa-flag-checkered:before {
  content: "\f11e";
}
.fa-terminal:before {
  content: "\f120";
}
.fa-code:before {
  content: "\f121";
}
.fa-mail-reply-all:before,
.fa-reply-all:before {
  content: "\f122";
}
.fa-star-half-empty:before,
.fa-star-half-full:before,
.fa-star-half-o:before {
  content: "\f123";
}
.fa-location-arrow:before {
  content: "\f124";
}
.fa-crop:before {
  content: "\f125";
}
.fa-code-fork:before {
  content: "\f126";
}
.fa-unlink:before,
.fa-chain-broken:before {
  content: "\f127";
}
.fa-question:before {
  content: "\f128";
}
.fa-info:before {
  content: "\f129";
}
.fa-exclamation:before {
  content: "\f12a";
}
.fa-superscript:before {
  content: "\f12b";
}
.fa-subscript:before {
  content: "\f12c";
}
.fa-eraser:before {
  content: "\f12d";
}
.fa-puzzle-piece:before {
  content: "\f12e";
}
.fa-microphone:before {
  content: "\f130";
}
.fa-microphone-slash:before {
  content: "\f131";
}
.fa-shield:before {
  content: "\f132";
}
.fa-calendar-o:before {
  content: "\f133";
}
.fa-fire-extinguisher:before {
  content: "\f134";
}
.fa-rocket:before {
  content: "\f135";
}
.fa-maxcdn:before {
  content: "\f136";
}
.fa-chevron-circle-left:before {
  content: "\f137";
}
.fa-chevron-circle-right:before {
  content: "\f138";
}
.fa-chevron-circle-up:before {
  content: "\f139";
}
.fa-chevron-circle-down:before {
  content: "\f13a";
}
.fa-html5:before {
  content: "\f13b";
}
.fa-css3:before {
  content: "\f13c";
}
.fa-anchor:before {
  content: "\f13d";
}
.fa-unlock-alt:before {
  content: "\f13e";
}
.fa-bullseye:before {
  content: "\f140";
}
.fa-ellipsis-h:before {
  content: "\f141";
}
.fa-ellipsis-v:before {
  content: "\f142";
}
.fa-rss-square:before {
  content: "\f143";
}
.fa-play-circle:before {
  content: "\f144";
}
.fa-ticket:before {
  content: "\f145";
}
.fa-minus-square:before {
  content: "\f146";
}
.fa-minus-square-o:before {
  content: "\f147";
}
.fa-level-up:before {
  content: "\f148";
}
.fa-level-down:before {
  content: "\f149";
}
.fa-check-square:before {
  content: "\f14a";
}
.fa-pencil-square:before {
  content: "\f14b";
}
.fa-external-link-square:before {
  content: "\f14c";
}
.fa-share-square:before {
  content: "\f14d";
}
.fa-compass:before {
  content: "\f14e";
}
.fa-toggle-down:before,
.fa-caret-square-o-down:before {
  content: "\f150";
}
.fa-toggle-up:before,
.fa-caret-square-o-up:before {
  content: "\f151";
}
.fa-toggle-right:before,
.fa-caret-square-o-right:before {
  content: "\f152";
}
.fa-euro:before,
.fa-eur:before {
  content: "\f153";
}
.fa-gbp:before {
  content: "\f154";
}
.fa-dollar:before,
.fa-usd:before {
  content: "\f155";
}
.fa-rupee:before,
.fa-inr:before {
  content: "\f156";
}
.fa-cny:before,
.fa-rmb:before,
.fa-yen:before,
.fa-jpy:before {
  content: "\f157";
}
.fa-ruble:before,
.fa-rouble:before,
.fa-rub:before {
  content: "\f158";
}
.fa-won:before,
.fa-krw:before {
  content: "\f159";
}
.fa-bitcoin:before,
.fa-btc:before {
  content: "\f15a";
}
.fa-file:before {
  content: "\f15b";
}
.fa-file-text:before {
  content: "\f15c";
}
.fa-sort-alpha-asc:before {
  content: "\f15d";
}
.fa-sort-alpha-desc:before {
  content: "\f15e";
}
.fa-sort-amount-asc:before {
  content: "\f160";
}
.fa-sort-amount-desc:before {
  content: "\f161";
}
.fa-sort-numeric-asc:before {
  content: "\f162";
}
.fa-sort-numeric-desc:before {
  content: "\f163";
}
.fa-thumbs-up:before {
  content: "\f164";
}
.fa-thumbs-down:before {
  content: "\f165";
}
.fa-youtube-square:before {
  content: "\f166";
}
.fa-youtube:before {
  content: "\f167";
}
.fa-xing:before {
  content: "\f168";
}
.fa-xing-square:before {
  content: "\f169";
}
.fa-youtube-play:before {
  content: "\f16a";
}
.fa-dropbox:before {
  content: "\f16b";
}
.fa-stack-overflow:before {
  content: "\f16c";
}
.fa-instagram:before {
  content: "\f16d";
}
.fa-flickr:before {
  content: "\f16e";
}
.fa-adn:before {
  content: "\f170";
}
.fa-bitbucket:before {
  content: "\f171";
}
.fa-bitbucket-square:before {
  content: "\f172";
}
.fa-tumblr:before {
  content: "\f173";
}
.fa-tumblr-square:before {
  content: "\f174";
}
.fa-long-arrow-down:before {
  content: "\f175";
}
.fa-long-arrow-up:before {
  content: "\f176";
}
.fa-long-arrow-left:before {
  content: "\f177";
}
.fa-long-arrow-right:before {
  content: "\f178";
}
.fa-apple:before {
  content: "\f179";
}
.fa-windows:before {
  content: "\f17a";
}
.fa-android:before {
  content: "\f17b";
}
.fa-linux:before {
  content: "\f17c";
}
.fa-dribbble:before {
  content: "\f17d";
}
.fa-skype:before {
  content: "\f17e";
}
.fa-foursquare:before {
  content: "\f180";
}
.fa-trello:before {
  content: "\f181";
}
.fa-female:before {
  content: "\f182";
}
.fa-male:before {
  content: "\f183";
}
.fa-gittip:before {
  content: "\f184";
}
.fa-sun-o:before {
  content: "\f185";
}
.fa-moon-o:before {
  content: "\f186";
}
.fa-archive:before {
  content: "\f187";
}
.fa-bug:before {
  content: "\f188";
}
.fa-vk:before {
  content: "\f189";
}
.fa-weibo:before {
  content: "\f18a";
}
.fa-renren:before {
  content: "\f18b";
}
.fa-pagelines:before {
  content: "\f18c";
}
.fa-stack-exchange:before {
  content: "\f18d";
}
.fa-arrow-circle-o-right:before {
  content: "\f18e";
}
.fa-arrow-circle-o-left:before {
  content: "\f190";
}
.fa-toggle-left:before,
.fa-caret-square-o-left:before {
  content: "\f191";
}
.fa-dot-circle-o:before {
  content: "\f192";
}
.fa-wheelchair:before {
  content: "\f193";
}
.fa-vimeo-square:before {
  content: "\f194";
}
.fa-turkish-lira:before,
.fa-try:before {
  content: "\f195";
}
.fa-plus-square-o:before {
  content: "\f196";
}
.fa-space-shuttle:before {
  content: "\f197";
}
.fa-slack:before {
  content: "\f198";
}
.fa-envelope-square:before {
  content: "\f199";
}
.fa-wordpress:before {
  content: "\f19a";
}
.fa-openid:before {
  content: "\f19b";
}
.fa-institution:before,
.fa-bank:before,
.fa-university:before {
  content: "\f19c";
}
.fa-mortar-board:before,
.fa-graduation-cap:before {
  content: "\f19d";
}
.fa-yahoo:before {
  content: "\f19e";
}
.fa-google:before {
  content: "\f1a0";
}
.fa-reddit:before {
  content: "\f1a1";
}
.fa-reddit-square:before {
  content: "\f1a2";
}
.fa-stumbleupon-circle:before {
  content: "\f1a3";
}
.fa-stumbleupon:before {
  content: "\f1a4";
}
.fa-delicious:before {
  content: "\f1a5";
}
.fa-digg:before {
  content: "\f1a6";
}
.fa-pied-piper:before {
  content: "\f1a7";
}
.fa-pied-piper-alt:before {
  content: "\f1a8";
}
.fa-drupal:before {
  content: "\f1a9";
}
.fa-joomla:before {
  content: "\f1aa";
}
.fa-language:before {
  content: "\f1ab";
}
.fa-fax:before {
  content: "\f1ac";
}
.fa-building:before {
  content: "\f1ad";
}
.fa-child:before {
  content: "\f1ae";
}
.fa-paw:before {
  content: "\f1b0";
}
.fa-spoon:before {
  content: "\f1b1";
}
.fa-cube:before {
  content: "\f1b2";
}
.fa-cubes:before {
  content: "\f1b3";
}
.fa-behance:before {
  content: "\f1b4";
}
.fa-behance-square:before {
  content: "\f1b5";
}
.fa-steam:before {
  content: "\f1b6";
}
.fa-steam-square:before {
  content: "\f1b7";
}
.fa-recycle:before {
  content: "\f1b8";
}
.fa-automobile:before,
.fa-car:before {
  content: "\f1b9";
}
.fa-cab:before,
.fa-taxi:before {
  content: "\f1ba";
}
.fa-tree:before {
  content: "\f1bb";
}
.fa-spotify:before {
  content: "\f1bc";
}
.fa-deviantart:before {
  content: "\f1bd";
}
.fa-soundcloud:before {
  content: "\f1be";
}
.fa-database:before {
  content: "\f1c0";
}
.fa-file-pdf-o:before {
  content: "\f1c1";
}
.fa-file-word-o:before {
  content: "\f1c2";
}
.fa-file-excel-o:before {
  content: "\f1c3";
}
.fa-file-powerpoint-o:before {
  content: "\f1c4";
}
.fa-file-photo-o:before,
.fa-file-picture-o:before,
.fa-file-image-o:before {
  content: "\f1c5";
}
.fa-file-zip-o:before,
.fa-file-archive-o:before {
  content: "\f1c6";
}
.fa-file-sound-o:before,
.fa-file-audio-o:before {
  content: "\f1c7";
}
.fa-file-movie-o:before,
.fa-file-video-o:before {
  content: "\f1c8";
}
.fa-file-code-o:before {
  content: "\f1c9";
}
.fa-vine:before {
  content: "\f1ca";
}
.fa-codepen:before {
  content: "\f1cb";
}
.fa-jsfiddle:before {
  content: "\f1cc";
}
.fa-life-bouy:before,
.fa-life-buoy:before,
.fa-life-saver:before,
.fa-support:before,
.fa-life-ring:before {
  content: "\f1cd";
}
.fa-circle-o-notch:before {
  content: "\f1ce";
}
.fa-ra:before,
.fa-rebel:before {
  content: "\f1d0";
}
.fa-ge:before,
.fa-empire:before {
  content: "\f1d1";
}
.fa-git-square:before {
  content: "\f1d2";
}
.fa-git:before {
  content: "\f1d3";
}
.fa-hacker-news:before {
  content: "\f1d4";
}
.fa-tencent-weibo:before {
  content: "\f1d5";
}
.fa-qq:before {
  content: "\f1d6";
}
.fa-wechat:before,
.fa-weixin:before {
  content: "\f1d7";
}
.fa-send:before,
.fa-paper-plane:before {
  content: "\f1d8";
}
.fa-send-o:before,
.fa-paper-plane-o:before {
  content: "\f1d9";
}
.fa-history:before {
  content: "\f1da";
}
.fa-circle-thin:before {
  content: "\f1db";
}
.fa-header:before {
  content: "\f1dc";
}
.fa-paragraph:before {
  content: "\f1dd";
}
.fa-sliders:before {
  content: "\f1de";
}
.fa-share-alt:before {
  content: "\f1e0";
}
.fa-share-alt-square:before {
  content: "\f1e1";
}
.fa-bomb:before {
  content: "\f1e2";
}
.fa-soccer-ball-o:before,
.fa-futbol-o:before {
  content: "\f1e3";
}
.fa-tty:before {
  content: "\f1e4";
}
.fa-binoculars:before {
  content: "\f1e5";
}
.fa-plug:before {
  content: "\f1e6";
}
.fa-slideshare:before {
  content: "\f1e7";
}
.fa-twitch:before {
  content: "\f1e8";
}
.fa-yelp:before {
  content: "\f1e9";
}
.fa-newspaper-o:before {
  content: "\f1ea";
}
.fa-wifi:before {
  content: "\f1eb";
}
.fa-calculator:before {
  content: "\f1ec";
}
.fa-paypal:before {
  content: "\f1ed";
}
.fa-google-wallet:before {
  content: "\f1ee";
}
.fa-cc-visa:before {
  content: "\f1f0";
}
.fa-cc-mastercard:before {
  content: "\f1f1";
}
.fa-cc-discover:before {
  content: "\f1f2";
}
.fa-cc-amex:before {
  content: "\f1f3";
}
.fa-cc-paypal:before {
  content: "\f1f4";
}
.fa-cc-stripe:before {
  content: "\f1f5";
}
.fa-bell-slash:before {
  content: "\f1f6";
}
.fa-bell-slash-o:before {
  content: "\f1f7";
}
.fa-trash:before {
  content: "\f1f8";
}
.fa-copyright:before {
  content: "\f1f9";
}
.fa-at:before {
  content: "\f1fa";
}
.fa-eyedropper:before {
  content: "\f1fb";
}
.fa-paint-brush:before {
  content: "\f1fc";
}
.fa-birthday-cake:before {
  content: "\f1fd";
}
.fa-area-chart:before {
  content: "\f1fe";
}
.fa-pie-chart:before {
  content: "\f200";
}
.fa-line-chart:before {
  content: "\f201";
}
.fa-lastfm:before {
  content: "\f202";
}
.fa-lastfm-square:before {
  content: "\f203";
}
.fa-toggle-off:before {
  content: "\f204";
}
.fa-toggle-on:before {
  content: "\f205";
}
.fa-bicycle:before {
  content: "\f206";
}
.fa-bus:before {
  content: "\f207";
}
.fa-ioxhost:before {
  content: "\f208";
}
.fa-angellist:before {
  content: "\f209";
}
.fa-cc:before {
  content: "\f20a";
}
.fa-shekel:before,
.fa-sheqel:before,
.fa-ils:before {
  content: "\f20b";
}
.fa-meanpath:before {
  content: "\f20c";
}
/*!
*
* IPython base
*
*/
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
code {
  color: #000;
}
pre {
  font-size: inherit;
  line-height: inherit;
}
label {
  font-weight: normal;
}
/* Make the page background atleast 100% the height of the view port */
/* Make the page itself atleast 70% the height of the view port */
.border-box-sizing {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.corner-all {
  border-radius: 2px;
}
.no-padding {
  padding: 0px;
}
/* Flexible box model classes */
/* Taken from Alex Russell http://infrequently.org/2009/08/css-3-progress/ */
/* This file is a compatability layer.  It allows the usage of flexible box 
model layouts accross multiple browsers, including older browsers.  The newest,
universal implementation of the flexible box model is used when available (see
`Modern browsers` comments below).  Browsers that are known to implement this 
new spec completely include:

    Firefox 28.0+
    Chrome 29.0+
    Internet Explorer 11+ 
    Opera 17.0+

Browsers not listed, including Safari, are supported via the styling under the
`Old browsers` comments below.
*/
.hbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
.hbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.vbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
.vbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.hbox.reverse,
.vbox.reverse,
.reverse {
  /* Old browsers */
  -webkit-box-direction: reverse;
  -moz-box-direction: reverse;
  box-direction: reverse;
  /* Modern browsers */
  flex-direction: row-reverse;
}
.hbox.box-flex0,
.vbox.box-flex0,
.box-flex0 {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
  width: auto;
}
.hbox.box-flex1,
.vbox.box-flex1,
.box-flex1 {
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex,
.vbox.box-flex,
.box-flex {
  /* Old browsers */
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex2,
.vbox.box-flex2,
.box-flex2 {
  /* Old browsers */
  -webkit-box-flex: 2;
  -moz-box-flex: 2;
  box-flex: 2;
  /* Modern browsers */
  flex: 2;
}
.box-group1 {
  /*  Deprecated */
  -webkit-box-flex-group: 1;
  -moz-box-flex-group: 1;
  box-flex-group: 1;
}
.box-group2 {
  /* Deprecated */
  -webkit-box-flex-group: 2;
  -moz-box-flex-group: 2;
  box-flex-group: 2;
}
.hbox.start,
.vbox.start,
.start {
  /* Old browsers */
  -webkit-box-pack: start;
  -moz-box-pack: start;
  box-pack: start;
  /* Modern browsers */
  justify-content: flex-start;
}
.hbox.end,
.vbox.end,
.end {
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
}
.hbox.center,
.vbox.center,
.center {
  /* Old browsers */
  -webkit-box-pack: center;
  -moz-box-pack: center;
  box-pack: center;
  /* Modern browsers */
  justify-content: center;
}
.hbox.baseline,
.vbox.baseline,
.baseline {
  /* Old browsers */
  -webkit-box-pack: baseline;
  -moz-box-pack: baseline;
  box-pack: baseline;
  /* Modern browsers */
  justify-content: baseline;
}
.hbox.stretch,
.vbox.stretch,
.stretch {
  /* Old browsers */
  -webkit-box-pack: stretch;
  -moz-box-pack: stretch;
  box-pack: stretch;
  /* Modern browsers */
  justify-content: stretch;
}
.hbox.align-start,
.vbox.align-start,
.align-start {
  /* Old browsers */
  -webkit-box-align: start;
  -moz-box-align: start;
  box-align: start;
  /* Modern browsers */
  align-items: flex-start;
}
.hbox.align-end,
.vbox.align-end,
.align-end {
  /* Old browsers */
  -webkit-box-align: end;
  -moz-box-align: end;
  box-align: end;
  /* Modern browsers */
  align-items: flex-end;
}
.hbox.align-center,
.vbox.align-center,
.align-center {
  /* Old browsers */
  -webkit-box-align: center;
  -moz-box-align: center;
  box-align: center;
  /* Modern browsers */
  align-items: center;
}
.hbox.align-baseline,
.vbox.align-baseline,
.align-baseline {
  /* Old browsers */
  -webkit-box-align: baseline;
  -moz-box-align: baseline;
  box-align: baseline;
  /* Modern browsers */
  align-items: baseline;
}
.hbox.align-stretch,
.vbox.align-stretch,
.align-stretch {
  /* Old browsers */
  -webkit-box-align: stretch;
  -moz-box-align: stretch;
  box-align: stretch;
  /* Modern browsers */
  align-items: stretch;
}
div.error {
  margin: 2em;
  text-align: center;
}
div.error > h1 {
  font-size: 500%;
  line-height: normal;
}
div.error > p {
  font-size: 200%;
  line-height: normal;
}
div.traceback-wrapper {
  text-align: left;
  max-width: 800px;
  margin: auto;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
body {
  background-color: #fff;
  /* This makes sure that the body covers the entire window and needs to
       be in a different element than the display: box in wrapper below */
  position: absolute;
  left: 0px;
  right: 0px;
  top: 0px;
  bottom: 0px;
  overflow: visible;
}
body > #header {
  /* Initially hidden to prevent FLOUC */
  display: none;
  background-color: #fff;
  /* Display over codemirror */
  position: relative;
  z-index: 100;
}
body > #header #header-container {
  padding-bottom: 5px;
  padding-top: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
body > #header .header-bar {
  width: 100%;
  height: 1px;
  background: #e7e7e7;
  margin-bottom: -1px;
}
@media print {
  body > #header {
    display: none !important;
  }
}
#header-spacer {
  width: 100%;
  visibility: hidden;
}
@media print {
  #header-spacer {
    display: none;
  }
}
#ipython_notebook {
  padding-left: 0px;
  padding-top: 1px;
  padding-bottom: 1px;
}
@media (max-width: 991px) {
  #ipython_notebook {
    margin-left: 10px;
  }
}
[dir="rtl"] #ipython_notebook {
  float: right !important;
}
#noscript {
  width: auto;
  padding-top: 16px;
  padding-bottom: 16px;
  text-align: center;
  font-size: 22px;
  color: red;
  font-weight: bold;
}
#ipython_notebook img {
  height: 28px;
}
#site {
  width: 100%;
  display: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  overflow: auto;
}
@media print {
  #site {
    height: auto !important;
  }
}
/* Smaller buttons */
.ui-button .ui-button-text {
  padding: 0.2em 0.8em;
  font-size: 77%;
}
input.ui-button {
  padding: 0.3em 0.9em;
}
span#login_widget {
  float: right;
}
span#login_widget > .button,
#logout {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button:focus,
#logout:focus,
span#login_widget > .button.focus,
#logout.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
span#login_widget > .button:hover,
#logout:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active:hover,
#logout:active:hover,
span#login_widget > .button.active:hover,
#logout.active:hover,
.open > .dropdown-togglespan#login_widget > .button:hover,
.open > .dropdown-toggle#logout:hover,
span#login_widget > .button:active:focus,
#logout:active:focus,
span#login_widget > .button.active:focus,
#logout.active:focus,
.open > .dropdown-togglespan#login_widget > .button:focus,
.open > .dropdown-toggle#logout:focus,
span#login_widget > .button:active.focus,
#logout:active.focus,
span#login_widget > .button.active.focus,
#logout.active.focus,
.open > .dropdown-togglespan#login_widget > .button.focus,
.open > .dropdown-toggle#logout.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  background-image: none;
}
span#login_widget > .button.disabled:hover,
#logout.disabled:hover,
span#login_widget > .button[disabled]:hover,
#logout[disabled]:hover,
fieldset[disabled] span#login_widget > .button:hover,
fieldset[disabled] #logout:hover,
span#login_widget > .button.disabled:focus,
#logout.disabled:focus,
span#login_widget > .button[disabled]:focus,
#logout[disabled]:focus,
fieldset[disabled] span#login_widget > .button:focus,
fieldset[disabled] #logout:focus,
span#login_widget > .button.disabled.focus,
#logout.disabled.focus,
span#login_widget > .button[disabled].focus,
#logout[disabled].focus,
fieldset[disabled] span#login_widget > .button.focus,
fieldset[disabled] #logout.focus {
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button .badge,
#logout .badge {
  color: #fff;
  background-color: #333;
}
.nav-header {
  text-transform: none;
}
#header > span {
  margin-top: 10px;
}
.modal_stretch .modal-dialog {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  min-height: 80vh;
}
.modal_stretch .modal-dialog .modal-body {
  max-height: calc(100vh - 200px);
  overflow: auto;
  flex: 1;
}
@media (min-width: 768px) {
  .modal .modal-dialog {
    width: 700px;
  }
}
@media (min-width: 768px) {
  select.form-control {
    margin-left: 12px;
    margin-right: 12px;
  }
}
/*!
*
* IPython auth
*
*/
.center-nav {
  display: inline-block;
  margin-bottom: -4px;
}
/*!
*
* IPython tree view
*
*/
/* We need an invisible input field on top of the sentense*/
/* "Drag file onto the list ..." */
.alternate_upload {
  background-color: none;
  display: inline;
}
.alternate_upload.form {
  padding: 0;
  margin: 0;
}
.alternate_upload input.fileinput {
  text-align: center;
  vertical-align: middle;
  display: inline;
  opacity: 0;
  z-index: 2;
  width: 12ex;
  margin-right: -12ex;
}
.alternate_upload .btn-upload {
  height: 22px;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
[dir="rtl"] #tabs li {
  float: right;
}
ul#tabs {
  margin-bottom: 4px;
}
[dir="rtl"] ul#tabs {
  margin-right: 0px;
}
ul#tabs a {
  padding-top: 6px;
  padding-bottom: 4px;
}
ul.breadcrumb a:focus,
ul.breadcrumb a:hover {
  text-decoration: none;
}
ul.breadcrumb i.icon-home {
  font-size: 16px;
  margin-right: 4px;
}
ul.breadcrumb span {
  color: #5e5e5e;
}
.list_toolbar {
  padding: 4px 0 4px 0;
  vertical-align: middle;
}
.list_toolbar .tree-buttons {
  padding-top: 1px;
}
[dir="rtl"] .list_toolbar .tree-buttons {
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-right {
  padding-top: 1px;
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-left {
  float: right !important;
}
.dynamic-buttons {
  padding-top: 3px;
  display: inline-block;
}
.list_toolbar [class*="span"] {
  min-height: 24px;
}
.list_header {
  font-weight: bold;
  background-color: #EEE;
}
.list_placeholder {
  font-weight: bold;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
}
.list_container {
  margin-top: 4px;
  margin-bottom: 20px;
  border: 1px solid #ddd;
  border-radius: 2px;
}
.list_container > div {
  border-bottom: 1px solid #ddd;
}
.list_container > div:hover .list-item {
  background-color: red;
}
.list_container > div:last-child {
  border: none;
}
.list_item:hover .list_item {
  background-color: #ddd;
}
.list_item a {
  text-decoration: none;
}
.list_item:hover {
  background-color: #fafafa;
}
.list_header > div,
.list_item > div {
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
.list_header > div input,
.list_item > div input {
  margin-right: 7px;
  margin-left: 14px;
  vertical-align: baseline;
  line-height: 22px;
  position: relative;
  top: -1px;
}
.list_header > div .item_link,
.list_item > div .item_link {
  margin-left: -1px;
  vertical-align: baseline;
  line-height: 22px;
}
.new-file input[type=checkbox] {
  visibility: hidden;
}
.item_name {
  line-height: 22px;
  height: 24px;
}
.item_icon {
  font-size: 14px;
  color: #5e5e5e;
  margin-right: 7px;
  margin-left: 7px;
  line-height: 22px;
  vertical-align: baseline;
}
.item_buttons {
  line-height: 1em;
  margin-left: -5px;
}
.item_buttons .btn,
.item_buttons .btn-group,
.item_buttons .input-group {
  float: left;
}
.item_buttons > .btn,
.item_buttons > .btn-group,
.item_buttons > .input-group {
  margin-left: 5px;
}
.item_buttons .btn {
  min-width: 13ex;
}
.item_buttons .running-indicator {
  padding-top: 4px;
  color: #5cb85c;
}
.item_buttons .kernel-name {
  padding-top: 4px;
  color: #5bc0de;
  margin-right: 7px;
  float: left;
}
.toolbar_info {
  height: 24px;
  line-height: 24px;
}
.list_item input:not([type=checkbox]) {
  padding-top: 3px;
  padding-bottom: 3px;
  height: 22px;
  line-height: 14px;
  margin: 0px;
}
.highlight_text {
  color: blue;
}
#project_name {
  display: inline-block;
  padding-left: 7px;
  margin-left: -2px;
}
#project_name > .breadcrumb {
  padding: 0px;
  margin-bottom: 0px;
  background-color: transparent;
  font-weight: bold;
}
#tree-selector {
  padding-right: 0px;
}
[dir="rtl"] #tree-selector a {
  float: right;
}
#button-select-all {
  min-width: 50px;
}
#select-all {
  margin-left: 7px;
  margin-right: 2px;
}
.menu_icon {
  margin-right: 2px;
}
.tab-content .row {
  margin-left: 0px;
  margin-right: 0px;
}
.folder_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f114";
}
.folder_icon:before.pull-left {
  margin-right: .3em;
}
.folder_icon:before.pull-right {
  margin-left: .3em;
}
.notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
}
.notebook_icon:before.pull-left {
  margin-right: .3em;
}
.notebook_icon:before.pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
  color: #5cb85c;
}
.running_notebook_icon:before.pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.pull-right {
  margin-left: .3em;
}
.file_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f016";
  position: relative;
  top: -2px;
}
.file_icon:before.pull-left {
  margin-right: .3em;
}
.file_icon:before.pull-right {
  margin-left: .3em;
}
#notebook_toolbar .pull-right {
  padding-top: 0px;
  margin-right: -1px;
}
ul#new-menu {
  left: auto;
  right: 0;
}
[dir="rtl"] #new-menu {
  text-align: right;
}
.kernel-menu-icon {
  padding-right: 12px;
  width: 24px;
  content: "\f096";
}
.kernel-menu-icon:before {
  content: "\f096";
}
.kernel-menu-icon-current:before {
  content: "\f00c";
}
#tab_content {
  padding-top: 20px;
}
#running .panel-group .panel {
  margin-top: 3px;
  margin-bottom: 1em;
}
#running .panel-group .panel .panel-heading {
  background-color: #EEE;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
#running .panel-group .panel .panel-heading a:focus,
#running .panel-group .panel .panel-heading a:hover {
  text-decoration: none;
}
#running .panel-group .panel .panel-body {
  padding: 0px;
}
#running .panel-group .panel .panel-body .list_container {
  margin-top: 0px;
  margin-bottom: 0px;
  border: 0px;
  border-radius: 0px;
}
#running .panel-group .panel .panel-body .list_container .list_item {
  border-bottom: 1px solid #ddd;
}
#running .panel-group .panel .panel-body .list_container .list_item:last-child {
  border-bottom: 0px;
}
[dir="rtl"] #running .col-sm-8 {
  float: right !important;
}
.delete-button {
  display: none;
}
.duplicate-button {
  display: none;
}
.rename-button {
  display: none;
}
.shutdown-button {
  display: none;
}
.dynamic-instructions {
  display: inline-block;
  padding-top: 4px;
}
/*!
*
* IPython text editor webapp
*
*/
.selected-keymap i.fa {
  padding: 0px 5px;
}
.selected-keymap i.fa:before {
  content: "\f00c";
}
#mode-menu {
  overflow: auto;
  max-height: 20em;
}
.edit_app #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.edit_app #menubar .navbar {
  /* Use a negative 1 bottom margin, so the border overlaps the border of the
    header */
  margin-bottom: -1px;
}
.dirty-indicator {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator.pull-left {
  margin-right: .3em;
}
.dirty-indicator.pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-dirty.pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-clean.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f00c";
}
.dirty-indicator-clean:before.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.pull-right {
  margin-left: .3em;
}
#filename {
  font-size: 16pt;
  display: table;
  padding: 0px 5px;
}
#current-mode {
  padding-left: 5px;
  padding-right: 5px;
}
#texteditor-backdrop {
  padding-top: 20px;
  padding-bottom: 20px;
}
@media not print {
  #texteditor-backdrop {
    background-color: #EEE;
  }
}
@media print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container {
    padding: 0px;
    background-color: #fff;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
/*!
*
* IPython notebook
*
*/
/* CSS font colors for translated ANSI colors. */
.ansibold {
  font-weight: bold;
}
/* use dark versions for foreground, to improve visibility */
.ansiblack {
  color: black;
}
.ansired {
  color: darkred;
}
.ansigreen {
  color: darkgreen;
}
.ansiyellow {
  color: #c4a000;
}
.ansiblue {
  color: darkblue;
}
.ansipurple {
  color: darkviolet;
}
.ansicyan {
  color: steelblue;
}
.ansigray {
  color: gray;
}
/* and light for background, for the same reason */
.ansibgblack {
  background-color: black;
}
.ansibgred {
  background-color: red;
}
.ansibggreen {
  background-color: green;
}
.ansibgyellow {
  background-color: yellow;
}
.ansibgblue {
  background-color: blue;
}
.ansibgpurple {
  background-color: magenta;
}
.ansibgcyan {
  background-color: cyan;
}
.ansibggray {
  background-color: gray;
}
div.cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-radius: 2px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  border-width: 1px;
  border-style: solid;
  border-color: transparent;
  width: 100%;
  padding: 5px;
  /* This acts as a spacer between cells, that is outside the border */
  margin: 0px;
  outline: none;
  border-left-width: 1px;
  padding-left: 5px;
  background: linear-gradient(to right, transparent -40px, transparent 1px, transparent 1px, transparent 100%);
}
div.cell.jupyter-soft-selected {
  border-left-color: #90CAF9;
  border-left-color: #E3F2FD;
  border-left-width: 1px;
  padding-left: 5px;
  border-right-color: #E3F2FD;
  border-right-width: 1px;
  background: #E3F2FD;
}
@media print {
  div.cell.jupyter-soft-selected {
    border-color: transparent;
  }
}
div.cell.selected {
  border-color: #ababab;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 5px, transparent 5px, transparent 100%);
}
@media print {
  div.cell.selected {
    border-color: transparent;
  }
}
div.cell.selected.jupyter-soft-selected {
  border-left-width: 0;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 7px, #E3F2FD 7px, #E3F2FD 100%);
}
.edit_mode div.cell.selected {
  border-color: #66BB6A;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #66BB6A -40px, #66BB6A 5px, transparent 5px, transparent 100%);
}
@media print {
  .edit_mode div.cell.selected {
    border-color: transparent;
  }
}
.prompt {
  /* This needs to be wide enough for 3 digit prompt numbers: In[100]: */
  min-width: 14ex;
  /* This padding is tuned to match the padding on the CodeMirror editor. */
  padding: 0.4em;
  margin: 0px;
  font-family: monospace;
  text-align: right;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
  /* Don't highlight prompt number selection */
  -webkit-touch-callout: none;
  -webkit-user-select: none;
  -khtml-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
  /* Use default cursor */
  cursor: default;
}
@media (max-width: 540px) {
  .prompt {
    text-align: left;
  }
}
div.inner_cell {
  min-width: 0;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_area {
  border: 1px solid #cfcfcf;
  border-radius: 2px;
  background: #f7f7f7;
  line-height: 1.21429em;
}
/* This is needed so that empty prompt areas can collapse to zero height when there
   is no content in the output_subarea and the prompt. The main purpose of this is
   to make sure that empty JavaScript output_subareas have no height. */
div.prompt:empty {
  padding-top: 0;
  padding-bottom: 0;
}
div.unrecognized_cell {
  padding: 5px 5px 5px 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.unrecognized_cell .inner_cell {
  border-radius: 2px;
  padding: 5px;
  font-weight: bold;
  color: red;
  border: 1px solid #cfcfcf;
  background: #eaeaea;
}
div.unrecognized_cell .inner_cell a {
  color: inherit;
  text-decoration: none;
}
div.unrecognized_cell .inner_cell a:hover {
  color: inherit;
  text-decoration: none;
}
@media (max-width: 540px) {
  div.unrecognized_cell > div.prompt {
    display: none;
  }
}
div.code_cell {
  /* avoid page breaking on code cells when printing */
}
@media print {
  div.code_cell {
    page-break-inside: avoid;
  }
}
/* any special styling for code cells that are currently running goes here */
div.input {
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.input {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_prompt {
  color: #303F9F;
  border-top: 1px solid transparent;
}
div.input_area > div.highlight {
  margin: 0.4em;
  border: none;
  padding: 0px;
  background-color: transparent;
}
div.input_area > div.highlight > pre {
  margin: 0px;
  border: none;
  padding: 0px;
  background-color: transparent;
}
/* The following gets added to the <head> if it is detected that the user has a
 * monospace font with inconsistent normal/bold/italic height.  See
 * notebookmain.js.  Such fonts will have keywords vertically offset with
 * respect to the rest of the text.  The user should select a better font.
 * See: https://github.com/ipython/ipython/issues/1503
 *
 * .CodeMirror span {
 *      vertical-align: bottom;
 * }
 */
.CodeMirror {
  line-height: 1.21429em;
  /* Changed from 1em to our global default */
  font-size: 14px;
  height: auto;
  /* Changed to auto to autogrow */
  background: none;
  /* Changed from white to allow our bg to show through */
}
.CodeMirror-scroll {
  /*  The CodeMirror docs are a bit fuzzy on if overflow-y should be hidden or visible.*/
  /*  We have found that if it is visible, vertical scrollbars appear with font size changes.*/
  overflow-y: hidden;
  overflow-x: auto;
}
.CodeMirror-lines {
  /* In CM2, this used to be 0.4em, but in CM3 it went to 4px. We need the em value because */
  /* we have set a different line-height and want this to scale with that. */
  padding: 0.4em;
}
.CodeMirror-linenumber {
  padding: 0 8px 0 4px;
}
.CodeMirror-gutters {
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.CodeMirror pre {
  /* In CM3 this went to 4px from 0 in CM2. We need the 0 value because of how we size */
  /* .CodeMirror-lines */
  padding: 0;
  border: 0;
  border-radius: 0;
}
/*

Original style from softwaremaniacs.org (c) Ivan Sagalaev <Maniac@SoftwareManiacs.Org>
Adapted from GitHub theme

*/
.highlight-base {
  color: #000;
}
.highlight-variable {
  color: #000;
}
.highlight-variable-2 {
  color: #1a1a1a;
}
.highlight-variable-3 {
  color: #333333;
}
.highlight-string {
  color: #BA2121;
}
.highlight-comment {
  color: #408080;
  font-style: italic;
}
.highlight-number {
  color: #080;
}
.highlight-atom {
  color: #88F;
}
.highlight-keyword {
  color: #008000;
  font-weight: bold;
}
.highlight-builtin {
  color: #008000;
}
.highlight-error {
  color: #f00;
}
.highlight-operator {
  color: #AA22FF;
  font-weight: bold;
}
.highlight-meta {
  color: #AA22FF;
}
/* previously not defined, copying from default codemirror */
.highlight-def {
  color: #00f;
}
.highlight-string-2 {
  color: #f50;
}
.highlight-qualifier {
  color: #555;
}
.highlight-bracket {
  color: #997;
}
.highlight-tag {
  color: #170;
}
.highlight-attribute {
  color: #00c;
}
.highlight-header {
  color: blue;
}
.highlight-quote {
  color: #090;
}
.highlight-link {
  color: #00c;
}
/* apply the same style to codemirror */
.cm-s-ipython span.cm-keyword {
  color: #008000;
  font-weight: bold;
}
.cm-s-ipython span.cm-atom {
  color: #88F;
}
.cm-s-ipython span.cm-number {
  color: #080;
}
.cm-s-ipython span.cm-def {
  color: #00f;
}
.cm-s-ipython span.cm-variable {
  color: #000;
}
.cm-s-ipython span.cm-operator {
  color: #AA22FF;
  font-weight: bold;
}
.cm-s-ipython span.cm-variable-2 {
  color: #1a1a1a;
}
.cm-s-ipython span.cm-variable-3 {
  color: #333333;
}
.cm-s-ipython span.cm-comment {
  color: #408080;
  font-style: italic;
}
.cm-s-ipython span.cm-string {
  color: #BA2121;
}
.cm-s-ipython span.cm-string-2 {
  color: #f50;
}
.cm-s-ipython span.cm-meta {
  color: #AA22FF;
}
.cm-s-ipython span.cm-qualifier {
  color: #555;
}
.cm-s-ipython span.cm-builtin {
  color: #008000;
}
.cm-s-ipython span.cm-bracket {
  color: #997;
}
.cm-s-ipython span.cm-tag {
  color: #170;
}
.cm-s-ipython span.cm-attribute {
  color: #00c;
}
.cm-s-ipython span.cm-header {
  color: blue;
}
.cm-s-ipython span.cm-quote {
  color: #090;
}
.cm-s-ipython span.cm-link {
  color: #00c;
}
.cm-s-ipython span.cm-error {
  color: #f00;
}
.cm-s-ipython span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}
div.output_wrapper {
  /* this position must be relative to enable descendents to be absolute within it */
  position: relative;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  z-index: 1;
}
/* class for the output area when it should be height-limited */
div.output_scroll {
  /* ideally, this would be max-height, but FF barfs all over that */
  height: 24em;
  /* FF needs this *and the wrapper* to specify full width, or it will shrinkwrap */
  width: 100%;
  overflow: auto;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  display: block;
}
/* output div while it is collapsed */
div.output_collapsed {
  margin: 0px;
  padding: 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
div.out_prompt_overlay {
  height: 100%;
  padding: 0px 0.4em;
  position: absolute;
  border-radius: 2px;
}
div.out_prompt_overlay:hover {
  /* use inner shadow to get border that is computed the same on WebKit/FF */
  -webkit-box-shadow: inset 0 0 1px #000;
  box-shadow: inset 0 0 1px #000;
  background: rgba(240, 240, 240, 0.5);
}
div.output_prompt {
  color: #D84315;
}
/* This class is the outer container of all output sections. */
div.output_area {
  padding: 0px;
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.output_area .MathJax_Display {
  text-align: left !important;
}
div.output_area .rendered_html table {
  margin-left: 0;
  margin-right: 0;
}
div.output_area .rendered_html img {
  margin-left: 0;
  margin-right: 0;
}
div.output_area img,
div.output_area svg {
  max-width: 100%;
  height: auto;
}
div.output_area img.unconfined,
div.output_area svg.unconfined {
  max-width: none;
}
/* This is needed to protect the pre formating from global settings such
   as that of bootstrap */
.output {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.output_area {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
div.output_area pre {
  margin: 0;
  padding: 0;
  border: 0;
  vertical-align: baseline;
  color: black;
  background-color: transparent;
  border-radius: 0;
}
/* This class is for the output subarea inside the output_area and after
   the prompt div. */
div.output_subarea {
  overflow-x: auto;
  padding: 0.4em;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
  max-width: calc(100% - 14ex);
}
div.output_scroll div.output_subarea {
  overflow-x: visible;
}
/* The rest of the output_* classes are for special styling of the different
   output types */
/* all text output has this class: */
div.output_text {
  text-align: left;
  color: #000;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
}
/* stdout/stderr are 'text' as well as 'stream', but execute_result/error are *not* streams */
div.output_stderr {
  background: #fdd;
  /* very light red background for stderr */
}
div.output_latex {
  text-align: left;
}
/* Empty output_javascript divs should have no height */
div.output_javascript:empty {
  padding: 0;
}
.js-error {
  color: darkred;
}
/* raw_input styles */
div.raw_input_container {
  line-height: 1.21429em;
  padding-top: 5px;
}
pre.raw_input_prompt {
  /* nothing needed here. */
}
input.raw_input {
  font-family: monospace;
  font-size: inherit;
  color: inherit;
  width: auto;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
}
input.raw_input:focus {
  box-shadow: none;
}
p.p-space {
  margin-bottom: 10px;
}
div.output_unrecognized {
  padding: 5px;
  font-weight: bold;
  color: red;
}
div.output_unrecognized a {
  color: inherit;
  text-decoration: none;
}
div.output_unrecognized a:hover {
  color: inherit;
  text-decoration: none;
}
.rendered_html {
  color: #000;
  /* any extras will just be numbers: */
}
.rendered_html em {
  font-style: italic;
}
.rendered_html strong {
  font-weight: bold;
}
.rendered_html u {
  text-decoration: underline;
}
.rendered_html :link {
  text-decoration: underline;
}
.rendered_html :visited {
  text-decoration: underline;
}
.rendered_html h1 {
  font-size: 185.7%;
  margin: 1.08em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h2 {
  font-size: 157.1%;
  margin: 1.27em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h3 {
  font-size: 128.6%;
  margin: 1.55em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h4 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h5 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h6 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h1:first-child {
  margin-top: 0.538em;
}
.rendered_html h2:first-child {
  margin-top: 0.636em;
}
.rendered_html h3:first-child {
  margin-top: 0.777em;
}
.rendered_html h4:first-child {
  margin-top: 1em;
}
.rendered_html h5:first-child {
  margin-top: 1em;
}
.rendered_html h6:first-child {
  margin-top: 1em;
}
.rendered_html ul {
  list-style: disc;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ul ul {
  list-style: square;
  margin: 0em 2em;
}
.rendered_html ul ul ul {
  list-style: circle;
  margin: 0em 2em;
}
.rendered_html ol {
  list-style: decimal;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ol ol {
  list-style: upper-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol {
  list-style: lower-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol {
  list-style: lower-roman;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol ol {
  list-style: decimal;
  margin: 0em 2em;
}
.rendered_html * + ul {
  margin-top: 1em;
}
.rendered_html * + ol {
  margin-top: 1em;
}
.rendered_html hr {
  color: black;
  background-color: black;
}
.rendered_html pre {
  margin: 1em 2em;
}
.rendered_html pre,
.rendered_html code {
  border: 0;
  background-color: #fff;
  color: #000;
  font-size: 100%;
  padding: 0px;
}
.rendered_html blockquote {
  margin: 1em 2em;
}
.rendered_html table {
  margin-left: auto;
  margin-right: auto;
  border: 1px solid black;
  border-collapse: collapse;
}
.rendered_html tr,
.rendered_html th,
.rendered_html td {
  border: 1px solid black;
  border-collapse: collapse;
  margin: 1em 2em;
}
.rendered_html td,
.rendered_html th {
  text-align: left;
  vertical-align: middle;
  padding: 4px;
}
.rendered_html th {
  font-weight: bold;
}
.rendered_html * + table {
  margin-top: 1em;
}
.rendered_html p {
  text-align: left;
}
.rendered_html * + p {
  margin-top: 1em;
}
.rendered_html img {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.rendered_html * + img {
  margin-top: 1em;
}
.rendered_html img,
.rendered_html svg {
  max-width: 100%;
  height: auto;
}
.rendered_html img.unconfined,
.rendered_html svg.unconfined {
  max-width: none;
}
div.text_cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.text_cell > div.prompt {
    display: none;
  }
}
div.text_cell_render {
  /*font-family: "Helvetica Neue", Arial, Helvetica, Geneva, sans-serif;*/
  outline: none;
  resize: none;
  width: inherit;
  border-style: none;
  padding: 0.5em 0.5em 0.5em 0.4em;
  color: #000;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
a.anchor-link:link {
  text-decoration: none;
  padding: 0px 20px;
  visibility: hidden;
}
h1:hover .anchor-link,
h2:hover .anchor-link,
h3:hover .anchor-link,
h4:hover .anchor-link,
h5:hover .anchor-link,
h6:hover .anchor-link {
  visibility: visible;
}
.text_cell.rendered .input_area {
  display: none;
}
.text_cell.rendered .rendered_html {
  overflow-x: auto;
  overflow-y: hidden;
}
.text_cell.unrendered .text_cell_render {
  display: none;
}
.cm-header-1,
.cm-header-2,
.cm-header-3,
.cm-header-4,
.cm-header-5,
.cm-header-6 {
  font-weight: bold;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
}
.cm-header-1 {
  font-size: 185.7%;
}
.cm-header-2 {
  font-size: 157.1%;
}
.cm-header-3 {
  font-size: 128.6%;
}
.cm-header-4 {
  font-size: 110%;
}
.cm-header-5 {
  font-size: 100%;
  font-style: italic;
}
.cm-header-6 {
  font-size: 100%;
  font-style: italic;
}
/*!
*
* IPython notebook webapp
*
*/
@media (max-width: 767px) {
  .notebook_app {
    padding-left: 0px;
    padding-right: 0px;
  }
}
#ipython-main-app {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook_panel {
  margin: 0px;
  padding: 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook {
  font-size: 14px;
  line-height: 20px;
  overflow-y: hidden;
  overflow-x: auto;
  width: 100%;
  /* This spaces the page away from the edge of the notebook area */
  padding-top: 20px;
  margin: 0px;
  outline: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  min-height: 100%;
}
@media not print {
  #notebook-container {
    padding: 15px;
    background-color: #fff;
    min-height: 0;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
@media print {
  #notebook-container {
    width: 100%;
  }
}
div.ui-widget-content {
  border: 1px solid #ababab;
  outline: none;
}
pre.dialog {
  background-color: #f7f7f7;
  border: 1px solid #ddd;
  border-radius: 2px;
  padding: 0.4em;
  padding-left: 2em;
}
p.dialog {
  padding: 0.2em;
}
/* Word-wrap output correctly.  This is the CSS3 spelling, though Firefox seems
   to not honor it correctly.  Webkit browsers (Chrome, rekonq, Safari) do.
 */
pre,
code,
kbd,
samp {
  white-space: pre-wrap;
}
#fonttest {
  font-family: monospace;
}
p {
  margin-bottom: 0;
}
.end_space {
  min-height: 100px;
  transition: height .2s ease;
}
.notebook_app > #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
@media not print {
  .notebook_app {
    background-color: #EEE;
  }
}
kbd {
  border-style: solid;
  border-width: 1px;
  box-shadow: none;
  margin: 2px;
  padding-left: 2px;
  padding-right: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
/* CSS for the cell toolbar */
.celltoolbar {
  border: thin solid #CFCFCF;
  border-bottom: none;
  background: #EEE;
  border-radius: 2px 2px 0px 0px;
  width: 100%;
  height: 29px;
  padding-right: 4px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
  display: -webkit-flex;
}
@media print {
  .celltoolbar {
    display: none;
  }
}
.ctb_hideshow {
  display: none;
  vertical-align: bottom;
}
/* ctb_show is added to the ctb_hideshow div to show the cell toolbar.
   Cell toolbars are only shown when the ctb_global_show class is also set.
*/
.ctb_global_show .ctb_show.ctb_hideshow {
  display: block;
}
.ctb_global_show .ctb_show + .input_area,
.ctb_global_show .ctb_show + div.text_cell_input,
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border-top-right-radius: 0px;
  border-top-left-radius: 0px;
}
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border: 1px solid #cfcfcf;
}
.celltoolbar {
  font-size: 87%;
  padding-top: 3px;
}
.celltoolbar select {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  width: inherit;
  font-size: inherit;
  height: 22px;
  padding: 0px;
  display: inline-block;
}
.celltoolbar select:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.celltoolbar select::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.celltoolbar select:-ms-input-placeholder {
  color: #999;
}
.celltoolbar select::-webkit-input-placeholder {
  color: #999;
}
.celltoolbar select::-ms-expand {
  border: 0;
  background-color: transparent;
}
.celltoolbar select[disabled],
.celltoolbar select[readonly],
fieldset[disabled] .celltoolbar select {
  background-color: #eeeeee;
  opacity: 1;
}
.celltoolbar select[disabled],
fieldset[disabled] .celltoolbar select {
  cursor: not-allowed;
}
textarea.celltoolbar select {
  height: auto;
}
select.celltoolbar select {
  height: 30px;
  line-height: 30px;
}
textarea.celltoolbar select,
select[multiple].celltoolbar select {
  height: auto;
}
.celltoolbar label {
  margin-left: 5px;
  margin-right: 5px;
}
.completions {
  position: absolute;
  z-index: 110;
  overflow: hidden;
  border: 1px solid #ababab;
  border-radius: 2px;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  line-height: 1;
}
.completions select {
  background: white;
  outline: none;
  border: none;
  padding: 0px;
  margin: 0px;
  overflow: auto;
  font-family: monospace;
  font-size: 110%;
  color: #000;
  width: auto;
}
.completions select option.context {
  color: #286090;
}
#kernel_logo_widget {
  float: right !important;
  float: right;
}
#kernel_logo_widget .current_kernel_logo {
  display: none;
  margin-top: -1px;
  margin-bottom: -1px;
  width: 32px;
  height: 32px;
}
#menubar {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  margin-top: 1px;
}
#menubar .navbar {
  border-top: 1px;
  border-radius: 0px 0px 2px 2px;
  margin-bottom: 0px;
}
#menubar .navbar-toggle {
  float: left;
  padding-top: 7px;
  padding-bottom: 7px;
  border: none;
}
#menubar .navbar-collapse {
  clear: left;
}
.nav-wrapper {
  border-bottom: 1px solid #e7e7e7;
}
i.menu-icon {
  padding-top: 4px;
}
ul#help_menu li a {
  overflow: hidden;
  padding-right: 2.2em;
}
ul#help_menu li a i {
  margin-right: -1.2em;
}
.dropdown-submenu {
  position: relative;
}
.dropdown-submenu > .dropdown-menu {
  top: 0;
  left: 100%;
  margin-top: -6px;
  margin-left: -1px;
}
.dropdown-submenu:hover > .dropdown-menu {
  display: block;
}
.dropdown-submenu > a:after {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  display: block;
  content: "\f0da";
  float: right;
  color: #333333;
  margin-top: 2px;
  margin-right: -10px;
}
.dropdown-submenu > a:after.pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.pull-right {
  margin-left: .3em;
}
.dropdown-submenu:hover > a:after {
  color: #262626;
}
.dropdown-submenu.pull-left {
  float: none;
}
.dropdown-submenu.pull-left > .dropdown-menu {
  left: -100%;
  margin-left: 10px;
}
#notification_area {
  float: right !important;
  float: right;
  z-index: 10;
}
.indicator_area {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#kernel_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  border-left: 1px solid;
}
#kernel_indicator .kernel_indicator_name {
  padding-left: 5px;
  padding-right: 5px;
}
#modal_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#readonly-indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  margin-top: 2px;
  margin-bottom: 0px;
  margin-left: 0px;
  margin-right: 0px;
  display: none;
}
.modal_indicator:before {
  width: 1.28571429em;
  text-align: center;
}
.edit_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f040";
}
.edit_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: ' ';
}
.command_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f10c";
}
.kernel_idle_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f111";
}
.kernel_busy_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f1e2";
}
.kernel_dead_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f127";
}
.kernel_disconnected_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.pull-right {
  margin-left: .3em;
}
.notification_widget {
  color: #777;
  z-index: 10;
  background: rgba(240, 240, 240, 0.5);
  margin-right: 4px;
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget:focus,
.notification_widget.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.notification_widget:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active:hover,
.notification_widget.active:hover,
.open > .dropdown-toggle.notification_widget:hover,
.notification_widget:active:focus,
.notification_widget.active:focus,
.open > .dropdown-toggle.notification_widget:focus,
.notification_widget:active.focus,
.notification_widget.active.focus,
.open > .dropdown-toggle.notification_widget.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  background-image: none;
}
.notification_widget.disabled:hover,
.notification_widget[disabled]:hover,
fieldset[disabled] .notification_widget:hover,
.notification_widget.disabled:focus,
.notification_widget[disabled]:focus,
fieldset[disabled] .notification_widget:focus,
.notification_widget.disabled.focus,
.notification_widget[disabled].focus,
fieldset[disabled] .notification_widget.focus {
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget .badge {
  color: #fff;
  background-color: #333;
}
.notification_widget.warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning:focus,
.notification_widget.warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.notification_widget.warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active:hover,
.notification_widget.warning.active:hover,
.open > .dropdown-toggle.notification_widget.warning:hover,
.notification_widget.warning:active:focus,
.notification_widget.warning.active:focus,
.open > .dropdown-toggle.notification_widget.warning:focus,
.notification_widget.warning:active.focus,
.notification_widget.warning.active.focus,
.open > .dropdown-toggle.notification_widget.warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  background-image: none;
}
.notification_widget.warning.disabled:hover,
.notification_widget.warning[disabled]:hover,
fieldset[disabled] .notification_widget.warning:hover,
.notification_widget.warning.disabled:focus,
.notification_widget.warning[disabled]:focus,
fieldset[disabled] .notification_widget.warning:focus,
.notification_widget.warning.disabled.focus,
.notification_widget.warning[disabled].focus,
fieldset[disabled] .notification_widget.warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.notification_widget.success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success:focus,
.notification_widget.success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.notification_widget.success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active:hover,
.notification_widget.success.active:hover,
.open > .dropdown-toggle.notification_widget.success:hover,
.notification_widget.success:active:focus,
.notification_widget.success.active:focus,
.open > .dropdown-toggle.notification_widget.success:focus,
.notification_widget.success:active.focus,
.notification_widget.success.active.focus,
.open > .dropdown-toggle.notification_widget.success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  background-image: none;
}
.notification_widget.success.disabled:hover,
.notification_widget.success[disabled]:hover,
fieldset[disabled] .notification_widget.success:hover,
.notification_widget.success.disabled:focus,
.notification_widget.success[disabled]:focus,
fieldset[disabled] .notification_widget.success:focus,
.notification_widget.success.disabled.focus,
.notification_widget.success[disabled].focus,
fieldset[disabled] .notification_widget.success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.notification_widget.info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info:focus,
.notification_widget.info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.notification_widget.info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active:hover,
.notification_widget.info.active:hover,
.open > .dropdown-toggle.notification_widget.info:hover,
.notification_widget.info:active:focus,
.notification_widget.info.active:focus,
.open > .dropdown-toggle.notification_widget.info:focus,
.notification_widget.info:active.focus,
.notification_widget.info.active.focus,
.open > .dropdown-toggle.notification_widget.info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  background-image: none;
}
.notification_widget.info.disabled:hover,
.notification_widget.info[disabled]:hover,
fieldset[disabled] .notification_widget.info:hover,
.notification_widget.info.disabled:focus,
.notification_widget.info[disabled]:focus,
fieldset[disabled] .notification_widget.info:focus,
.notification_widget.info.disabled.focus,
.notification_widget.info[disabled].focus,
fieldset[disabled] .notification_widget.info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.notification_widget.danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger:focus,
.notification_widget.danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.notification_widget.danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active:hover,
.notification_widget.danger.active:hover,
.open > .dropdown-toggle.notification_widget.danger:hover,
.notification_widget.danger:active:focus,
.notification_widget.danger.active:focus,
.open > .dropdown-toggle.notification_widget.danger:focus,
.notification_widget.danger:active.focus,
.notification_widget.danger.active.focus,
.open > .dropdown-toggle.notification_widget.danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  background-image: none;
}
.notification_widget.danger.disabled:hover,
.notification_widget.danger[disabled]:hover,
fieldset[disabled] .notification_widget.danger:hover,
.notification_widget.danger.disabled:focus,
.notification_widget.danger[disabled]:focus,
fieldset[disabled] .notification_widget.danger:focus,
.notification_widget.danger.disabled.focus,
.notification_widget.danger[disabled].focus,
fieldset[disabled] .notification_widget.danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger .badge {
  color: #d9534f;
  background-color: #fff;
}
div#pager {
  background-color: #fff;
  font-size: 14px;
  line-height: 20px;
  overflow: hidden;
  display: none;
  position: fixed;
  bottom: 0px;
  width: 100%;
  max-height: 50%;
  padding-top: 8px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  /* Display over codemirror */
  z-index: 100;
  /* Hack which prevents jquery ui resizable from changing top. */
  top: auto !important;
}
div#pager pre {
  line-height: 1.21429em;
  color: #000;
  background-color: #f7f7f7;
  padding: 0.4em;
}
div#pager #pager-button-area {
  position: absolute;
  top: 8px;
  right: 20px;
}
div#pager #pager-contents {
  position: relative;
  overflow: auto;
  width: 100%;
  height: 100%;
}
div#pager #pager-contents #pager-container {
  position: relative;
  padding: 15px 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
div#pager .ui-resizable-handle {
  top: 0px;
  height: 8px;
  background: #f7f7f7;
  border-top: 1px solid #cfcfcf;
  border-bottom: 1px solid #cfcfcf;
  /* This injects handle bars (a short, wide = symbol) for 
        the resize handle. */
}
div#pager .ui-resizable-handle::after {
  content: '';
  top: 2px;
  left: 50%;
  height: 3px;
  width: 30px;
  margin-left: -15px;
  position: absolute;
  border-top: 1px solid #cfcfcf;
}
.quickhelp {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  line-height: 1.8em;
}
.shortcut_key {
  display: inline-block;
  width: 21ex;
  text-align: right;
  font-family: monospace;
}
.shortcut_descr {
  display: inline-block;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
span.save_widget {
  margin-top: 6px;
}
span.save_widget span.filename {
  height: 1em;
  line-height: 1em;
  padding: 3px;
  margin-left: 16px;
  border: none;
  font-size: 146.5%;
  border-radius: 2px;
}
span.save_widget span.filename:hover {
  background-color: #e6e6e6;
}
span.checkpoint_status,
span.autosave_status {
  font-size: small;
}
@media (max-width: 767px) {
  span.save_widget {
    font-size: small;
  }
  span.checkpoint_status,
  span.autosave_status {
    display: none;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  span.checkpoint_status {
    display: none;
  }
  span.autosave_status {
    font-size: x-small;
  }
}
.toolbar {
  padding: 0px;
  margin-left: -5px;
  margin-top: 2px;
  margin-bottom: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.toolbar select,
.toolbar label {
  width: auto;
  vertical-align: middle;
  margin-right: 2px;
  margin-bottom: 0px;
  display: inline;
  font-size: 92%;
  margin-left: 0.3em;
  margin-right: 0.3em;
  padding: 0px;
  padding-top: 3px;
}
.toolbar .btn {
  padding: 2px 8px;
}
.toolbar .btn-group {
  margin-top: 0px;
  margin-left: 5px;
}
#maintoolbar {
  margin-bottom: -3px;
  margin-top: -8px;
  border: 0px;
  min-height: 27px;
  margin-left: 0px;
  padding-top: 11px;
  padding-bottom: 3px;
}
#maintoolbar .navbar-text {
  float: none;
  vertical-align: middle;
  text-align: right;
  margin-left: 5px;
  margin-right: 0px;
  margin-top: 0px;
}
.select-xs {
  height: 24px;
}
.pulse,
.dropdown-menu > li > a.pulse,
li.pulse > a.dropdown-toggle,
li.pulse.open > a.dropdown-toggle {
  background-color: #F37626;
  color: white;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
/** WARNING IF YOU ARE EDITTING THIS FILE, if this is a .css file, It has a lot
 * of chance of beeing generated from the ../less/[samename].less file, you can
 * try to get back the less file by reverting somme commit in history
 **/
/*
 * We'll try to get something pretty, so we
 * have some strange css to have the scroll bar on
 * the left with fix button on the top right of the tooltip
 */
@-moz-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-webkit-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-moz-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
@-webkit-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
/*properties of tooltip after "expand"*/
.bigtooltip {
  overflow: auto;
  height: 200px;
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
}
/*properties of tooltip before "expand"*/
.smalltooltip {
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
  text-overflow: ellipsis;
  overflow: hidden;
  height: 80px;
}
.tooltipbuttons {
  position: absolute;
  padding-right: 15px;
  top: 0px;
  right: 0px;
}
.tooltiptext {
  /*avoid the button to overlap on some docstring*/
  padding-right: 30px;
}
.ipython_tooltip {
  max-width: 700px;
  /*fade-in animation when inserted*/
  -webkit-animation: fadeOut 400ms;
  -moz-animation: fadeOut 400ms;
  animation: fadeOut 400ms;
  -webkit-animation: fadeIn 400ms;
  -moz-animation: fadeIn 400ms;
  animation: fadeIn 400ms;
  vertical-align: middle;
  background-color: #f7f7f7;
  overflow: visible;
  border: #ababab 1px solid;
  outline: none;
  padding: 3px;
  margin: 0px;
  padding-left: 7px;
  font-family: monospace;
  min-height: 50px;
  -moz-box-shadow: 0px 6px 10px -1px #adadad;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  border-radius: 2px;
  position: absolute;
  z-index: 1000;
}
.ipython_tooltip a {
  float: right;
}
.ipython_tooltip .tooltiptext pre {
  border: 0;
  border-radius: 0;
  font-size: 100%;
  background-color: #f7f7f7;
}
.pretooltiparrow {
  left: 0px;
  margin: 0px;
  top: -16px;
  width: 40px;
  height: 16px;
  overflow: hidden;
  position: absolute;
}
.pretooltiparrow:before {
  background-color: #f7f7f7;
  border: 1px #ababab solid;
  z-index: 11;
  content: "";
  position: absolute;
  left: 15px;
  top: 10px;
  width: 25px;
  height: 25px;
  -webkit-transform: rotate(45deg);
  -moz-transform: rotate(45deg);
  -ms-transform: rotate(45deg);
  -o-transform: rotate(45deg);
}
ul.typeahead-list i {
  margin-left: -10px;
  width: 18px;
}
ul.typeahead-list {
  max-height: 80vh;
  overflow: auto;
}
ul.typeahead-list > li > a {
  /** Firefox bug **/
  /* see https://github.com/jupyter/notebook/issues/559 */
  white-space: normal;
}
.cmd-palette .modal-body {
  padding: 7px;
}
.cmd-palette form {
  background: white;
}
.cmd-palette input {
  outline: none;
}
.no-shortcut {
  display: none;
}
.command-shortcut:before {
  content: "(command)";
  padding-right: 3px;
  color: #777777;
}
.edit-shortcut:before {
  content: "(edit)";
  padding-right: 3px;
  color: #777777;
}
#find-and-replace #replace-preview .match,
#find-and-replace #replace-preview .insert {
  background-color: #BBDEFB;
  border-color: #90CAF9;
  border-style: solid;
  border-width: 1px;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .match {
  background-color: #FFCDD2;
  border-color: #EF9A9A;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .insert {
  background-color: #C8E6C9;
  border-color: #A5D6A7;
  border-radius: 0px;
}
#find-and-replace #replace-preview {
  max-height: 60vh;
  overflow: auto;
}
#find-and-replace #replace-preview pre {
  padding: 5px 10px;
}
.terminal-app {
  background: #EEE;
}
.terminal-app #header {
  background: #fff;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.terminal-app .terminal {
  width: 100%;
  float: left;
  font-family: monospace;
  color: white;
  background: black;
  padding: 0.4em;
  border-radius: 2px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
}
.terminal-app .terminal,
.terminal-app .terminal dummy-screen {
  line-height: 1em;
  font-size: 14px;
}
.terminal-app .terminal .xterm-rows {
  padding: 10px;
}
.terminal-app .terminal-cursor {
  color: black;
  background: white;
}
.terminal-app #terminado-container {
  margin-top: 20px;
}
/*# sourceMappingURL=style.min.css.map */
    </style>
<style type="text/css">
    .highlight .hll { background-color: #ffffcc }
.highlight  { background: #f8f8f8; }
.highlight .c { color: #408080; font-style: italic } /* Comment */
.highlight .err { border: 1px solid #FF0000 } /* Error */
.highlight .k { color: #008000; font-weight: bold } /* Keyword */
.highlight .o { color: #666666 } /* Operator */
.highlight .ch { color: #408080; font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: #408080; font-style: italic } /* Comment.Multiline */
.highlight .cp { color: #BC7A00 } /* Comment.Preproc */
.highlight .cpf { color: #408080; font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: #408080; font-style: italic } /* Comment.Single */
.highlight .cs { color: #408080; font-style: italic } /* Comment.Special */
.highlight .gd { color: #A00000 } /* Generic.Deleted */
.highlight .ge { font-style: italic } /* Generic.Emph */
.highlight .gr { color: #FF0000 } /* Generic.Error */
.highlight .gh { color: #000080; font-weight: bold } /* Generic.Heading */
.highlight .gi { color: #00A000 } /* Generic.Inserted */
.highlight .go { color: #888888 } /* Generic.Output */
.highlight .gp { color: #000080; font-weight: bold } /* Generic.Prompt */
.highlight .gs { font-weight: bold } /* Generic.Strong */
.highlight .gu { color: #800080; font-weight: bold } /* Generic.Subheading */
.highlight .gt { color: #0044DD } /* Generic.Traceback */
.highlight .kc { color: #008000; font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: #008000; font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: #008000; font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: #008000 } /* Keyword.Pseudo */
.highlight .kr { color: #008000; font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: #B00040 } /* Keyword.Type */
.highlight .m { color: #666666 } /* Literal.Number */
.highlight .s { color: #BA2121 } /* Literal.String */
.highlight .na { color: #7D9029 } /* Name.Attribute */
.highlight .nb { color: #008000 } /* Name.Builtin */
.highlight .nc { color: #0000FF; font-weight: bold } /* Name.Class */
.highlight .no { color: #880000 } /* Name.Constant */
.highlight .nd { color: #AA22FF } /* Name.Decorator */
.highlight .ni { color: #999999; font-weight: bold } /* Name.Entity */
.highlight .ne { color: #D2413A; font-weight: bold } /* Name.Exception */
.highlight .nf { color: #0000FF } /* Name.Function */
.highlight .nl { color: #A0A000 } /* Name.Label */
.highlight .nn { color: #0000FF; font-weight: bold } /* Name.Namespace */
.highlight .nt { color: #008000; font-weight: bold } /* Name.Tag */
.highlight .nv { color: #19177C } /* Name.Variable */
.highlight .ow { color: #AA22FF; font-weight: bold } /* Operator.Word */
.highlight .w { color: #bbbbbb } /* Text.Whitespace */
.highlight .mb { color: #666666 } /* Literal.Number.Bin */
.highlight .mf { color: #666666 } /* Literal.Number.Float */
.highlight .mh { color: #666666 } /* Literal.Number.Hex */
.highlight .mi { color: #666666 } /* Literal.Number.Integer */
.highlight .mo { color: #666666 } /* Literal.Number.Oct */
.highlight .sa { color: #BA2121 } /* Literal.String.Affix */
.highlight .sb { color: #BA2121 } /* Literal.String.Backtick */
.highlight .sc { color: #BA2121 } /* Literal.String.Char */
.highlight .dl { color: #BA2121 } /* Literal.String.Delimiter */
.highlight .sd { color: #BA2121; font-style: italic } /* Literal.String.Doc */
.highlight .s2 { color: #BA2121 } /* Literal.String.Double */
.highlight .se { color: #BB6622; font-weight: bold } /* Literal.String.Escape */
.highlight .sh { color: #BA2121 } /* Literal.String.Heredoc */
.highlight .si { color: #BB6688; font-weight: bold } /* Literal.String.Interpol */
.highlight .sx { color: #008000 } /* Literal.String.Other */
.highlight .sr { color: #BB6688 } /* Literal.String.Regex */
.highlight .s1 { color: #BA2121 } /* Literal.String.Single */
.highlight .ss { color: #19177C } /* Literal.String.Symbol */
.highlight .bp { color: #008000 } /* Name.Builtin.Pseudo */
.highlight .fm { color: #0000FF } /* Name.Function.Magic */
.highlight .vc { color: #19177C } /* Name.Variable.Class */
.highlight .vg { color: #19177C } /* Name.Variable.Global */
.highlight .vi { color: #19177C } /* Name.Variable.Instance */
.highlight .vm { color: #19177C } /* Name.Variable.Magic */
.highlight .il { color: #666666 } /* Literal.Number.Integer.Long */
    </style>
<style type="text/css">
    
/* Temporary definitions which will become obsolete with Notebook release 5.0 */
.ansi-black-fg { color: #3E424D; }
.ansi-black-bg { background-color: #3E424D; }
.ansi-black-intense-fg { color: #282C36; }
.ansi-black-intense-bg { background-color: #282C36; }
.ansi-red-fg { color: #E75C58; }
.ansi-red-bg { background-color: #E75C58; }
.ansi-red-intense-fg { color: #B22B31; }
.ansi-red-intense-bg { background-color: #B22B31; }
.ansi-green-fg { color: #00A250; }
.ansi-green-bg { background-color: #00A250; }
.ansi-green-intense-fg { color: #007427; }
.ansi-green-intense-bg { background-color: #007427; }
.ansi-yellow-fg { color: #DDB62B; }
.ansi-yellow-bg { background-color: #DDB62B; }
.ansi-yellow-intense-fg { color: #B27D12; }
.ansi-yellow-intense-bg { background-color: #B27D12; }
.ansi-blue-fg { color: #208FFB; }
.ansi-blue-bg { background-color: #208FFB; }
.ansi-blue-intense-fg { color: #0065CA; }
.ansi-blue-intense-bg { background-color: #0065CA; }
.ansi-magenta-fg { color: #D160C4; }
.ansi-magenta-bg { background-color: #D160C4; }
.ansi-magenta-intense-fg { color: #A03196; }
.ansi-magenta-intense-bg { background-color: #A03196; }
.ansi-cyan-fg { color: #60C6C8; }
.ansi-cyan-bg { background-color: #60C6C8; }
.ansi-cyan-intense-fg { color: #258F8F; }
.ansi-cyan-intense-bg { background-color: #258F8F; }
.ansi-white-fg { color: #C5C1B4; }
.ansi-white-bg { background-color: #C5C1B4; }
.ansi-white-intense-fg { color: #A1A6B2; }
.ansi-white-intense-bg { background-color: #A1A6B2; }

.ansi-bold { font-weight: bold; }

    </style>


<style type="text/css">
/* Overrides of notebook CSS for static HTML export */
body {
  overflow: visible;
  padding: 8px;
}

div#notebook {
  overflow: visible;
  border-top: none;
}@media print {
  div.cell {
    display: block;
    page-break-inside: avoid;
  } 
  div.output_wrapper { 
    display: block;
    page-break-inside: avoid; 
  }
  div.output { 
    display: block;
    page-break-inside: avoid; 
  }
}
</style>

<!-- Custom stylesheet, it must be in the same directory as the html file -->
<link rel="stylesheet" href="custom.css">

<!-- Loading mathjax macro -->
<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.1/MathJax.js?config=TeX-AMS_HTML"></script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    MathJax.Hub.Config({
        tex2jax: {
            inlineMath: [ ['$','$'], ["\\(","\\)"] ],
            displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
            processEscapes: true,
            processEnvironments: true
        },
        // Center justify equations in code and markdown cells. Elsewhere
        // we use CSS to left justify single line equations in code cells.
        displayAlign: 'center',
        "HTML-CSS": {
            styles: {'.MathJax_Display': {"margin": 0}},
            linebreaks: { automatic: true }
        }
    });
    </script>
    <!-- End of mathjax configuration --></head>
<body>
  <div tabindex="-1" id="notebook" class="border-box-sizing">
    <div class="container" id="notebook-container">

<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Magma V2.24-1, JupyterLab 0.32.1</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In this file we show that the divisors $3K_1$, $3K_2$ and $3K_3$ are linearly equivalent.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[1]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K:=Rationals();
R&lt;x&gt;:=PolynomialRing(K);
K&lt;r&gt;:=ext&lt;K|x^2+3&gt;;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We load the Cartwright-Steger surface $S$, the curve $K_1$ and the equations of $K_2$, $K_3$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[2]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>load &quot;The_CS_surface_by_Borisov_Yeung&quot;;
load &quot;The_canonical_divisor_K1&quot;;
load &quot;Equations_of_K2_K3&quot;;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Loading &#34;The_CS_surface_by_Borisov_Yeung&#34;
Loading &#34;The_canonical_divisor_K1&#34;
Loading &#34;Equations_of_K2_K3&#34;
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The schemes $K_2$, $K_3$, $3K_1$, $3K_2$ and $3K_3$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[3]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K2:=Scheme(P9,eqsK2);
K3:=Scheme(P9,eqsK3);
K13:=Scheme(S,[q^3:q in eqsK1]);
K23:=Scheme(S,[q^3:q in eqsK2]);
K33:=Scheme(S,[q^3:q in eqsK3]);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We load the system $J_3$ of degree 3 hypersurfaces that contain the divisor $3K_1$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[4]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>load &quot;The_system_3K&quot;;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Loading &#34;The_system_3K&#34;
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now we show the existence of an element $D_1$ in $J_3$ such that $D_1 \equiv 3K_1+3K_2$. Since $D_1\equiv 6K_1$, we get $3K_2 \equiv 3K_1$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[5]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>l:=LinearSystem(J3,K23);
D1:=Scheme(S,Sections(l)[1]);
Complement(D1,K1) eq K23;
Complement(D1,K2) eq K13;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true
true
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Finally we show the existence of an element $D_2$ in $J_3$ such that $D_2 \equiv 3K_1+3K_3$. Since $D_2\equiv 6K_1$, we get $3K_3 \equiv 3K_1$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[6]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>l:=LinearSystem(J3,K33);
D2:=Scheme(S,Sections(l)[1]);
Complement(D2,K1) eq K33;
Complement(D2,K3) eq K13;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true
true
</pre>
</div>
</div>

</div>
</div>

</div>
    </div>
  </div>
</body>

 


</html>


==> anc/CS_surface/The_CS_surface_by_Borisov_Yeung.txt <==

P9<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9>:=ProjectiveSpace(K,9);

Rels:=[
 -330*U4^2 - 34*U4*U5 + 19*U5^2 - 132*U4*U6 + 166*U5*U6 + 822*U6^2 + 
  169*U0*U7 + 262*U1*U7 + 57*U2*U7 + 93*U3*U7 + 26*U0*U8 + 428*U1*U8 + 
  137*U2*U8 + 83*U3*U8 + 94*U0*U9 + 1456*U1*U9 + 237*U2*U9 - 39*U3*U9,
-8435580*U0^3 - 321287682*U0^2*U1 - 938396508*U0*U1^2 + 766268352*U1^3 + 
  25222512*U0^2*U2 + 661190672*U0*U1*U2 + 168224768*U1^2*U2 + 
  15895268*U0*U2^2 - 25343752*U1*U2^2 + 2087040*U2^3 + 4340240*U0^2*U3 + 
  144553248*U0*U1*U3 + 278134336*U1^2*U3 + 3019800*U0*U2*U3 - 
  156271728*U1*U2*U3 + 9622976*U2^2*U3 + 2719500*U0*U3^2 + 32971272*U1*U3^2 - 
  8369248*U2*U3^2 + 13967136*U0*U4*U7 - 3130560*U1*U4*U7 - 1565280*U2*U4*U7 + 
  6376768*U0*U5*U7 - 521760*U1*U5*U7 + 22460055*U0*U6*U7 - 
  38451606*U1*U6*U7 - 7988112*U0*U4*U8 - 72417504*U1*U4*U8 + 
  10897792*U1*U5*U8 + 6261120*U1*U6*U8 + 4695840*U0*U4*U9 - 
  131610048*U1*U4*U9 + 5478480*U2*U4*U9 - 1565280*U3*U4*U9 + 
  1321936*U0*U5*U9 + 20990640*U1*U5*U9 + 7043760*U0*U6*U9 - 
  260089536*U1*U6*U9 + 1565280*U8*U9^2, -675556*U0^3 - 12172086*U0^2*U1 - 
  3521004*U0*U1^2 + 183765056*U1^3 - 2441456*U0^2*U2 - 46230816*U0*U1*U2 + 
  54920768*U1^2*U2 + 1093436*U0*U2^2 + 42501464*U1*U2^2 + 2504448*U2^3 + 
  1143296*U0^2*U3 + 33811808*U0*U1*U3 + 32848224*U1^2*U3 - 464344*U0*U2*U3 + 
  13918736*U1*U2*U3 - 2850656*U2^2*U3 - 875996*U0*U3^2 - 25312088*U1*U3^2 - 
  161648*U2*U3^2 + 4353912*U0*U4*U7 + 766064*U0*U5*U7 + 3030597*U0*U6*U7 + 
  20918802*U1*U6*U7 + 1538448*U0*U4*U8 + 16903008*U1*U4*U8 - 
  626112*U0*U5*U8 + 4316480*U1*U5*U8 - 1252224*U2*U5*U8 + 5635008*U0*U6*U8 + 
  61985088*U1*U6*U8 - 1878336*U2*U6*U8 + 17813472*U1*U4*U9 + 
  294960*U0*U5*U9 + 6612448*U1*U5*U9 + 31870272*U1*U6*U9 + 939168*U8^2*U9, 
 16236220*U0^3 + 464563746*U0^2*U1 + 1011353424*U0*U1^2 - 141940736*U1^3 - 
  21479056*U0^2*U2 - 594565296*U0*U1*U2 + 45002656*U1^2*U2 + 
  4604956*U0*U2^2 + 138511456*U1*U2^2 + 14087520*U2^3 - 2774720*U0^2*U3 - 
  113928704*U0*U1*U3 - 111297408*U1^2*U3 + 10778440*U0*U2*U3 + 
  215616064*U1*U2*U3 + 564272*U2^2*U3 - 3216220*U0*U3^2 - 35532256*U1*U3^2 + 
  11571104*U2*U3^2 - 20865168*U0*U4*U7 - 18783360*U1*U4*U7 - 
  9391680*U2*U4*U7 - 2848424*U0*U5*U7 - 3130560*U1*U5*U7 - 5246595*U0*U6*U7 + 
  44654568*U1*U6*U7 + 16985136*U0*U4*U8 + 120784032*U1*U4*U8 + 
  1128544*U1*U5*U8 + 84525120*U1*U6*U8 + 4695840*U0*U4*U9 + 
  182126784*U1*U4*U9 + 2347920*U2*U4*U9 - 4695840*U3*U4*U9 - 
  2235648*U0*U5*U9 + 6961040*U1*U5*U9 - 2347920*U0*U6*U9 + 
  383036928*U1*U6*U9 + 1173960*U7*U9^2, -4725260*U0^3 - 149207778*U0^2*U1 - 
  117209802*U0*U1^2 - 34975712*U1^3 + 10927688*U0^2*U2 + 290143248*U0*U1*U2 - 
  62247248*U1^2*U2 + 1585492*U0*U2^2 - 68232908*U1*U2^2 - 7043760*U2^3 + 
  1167280*U0^2*U3 + 47797792*U0*U1*U3 + 17138304*U1^2*U3 - 325520*U0*U2*U3 - 
  85021352*U1*U2*U3 + 2089544*U2^2*U3 + 1223420*U0*U3^2 + 14959628*U1*U3^2 - 
  5491792*U2*U3^2 + 7422624*U0*U4*U7 + 9391680*U1*U4*U7 + 4695840*U2*U4*U7 + 
  2414392*U0*U5*U7 + 1565280*U1*U5*U7 + 8482185*U0*U6*U7 - 
  17882049*U1*U6*U7 - 5798688*U0*U4*U8 - 50845536*U1*U4*U8 - 
  2082032*U1*U5*U8 - 51654240*U1*U6*U8 - 79909152*U1*U4*U9 + 
  401664*U0*U5*U9 - 7841680*U1*U5*U9 - 169209984*U1*U6*U9 + 586980*U7*U8*U9, 
 1766596*U0^3 + 59654070*U0^2*U1 + 55460022*U0*U1^2 - 49484384*U1^3 - 
  4872832*U0^2*U2 - 131890848*U0*U1*U2 + 6550480*U1^2*U2 + 297052*U0*U2^2 + 
  22443028*U1*U2^2 + 2660976*U2^3 - 444872*U0^2*U3 - 17398160*U0*U1*U3 - 
  24860832*U1^2*U3 - 674888*U0*U2*U3 + 37461784*U1*U2*U3 - 570952*U2^2*U3 - 
  353716*U0*U3^2 - 5802772*U1*U3^2 + 1861472*U2*U3^2 - 1738152*U0*U4*U7 - 
  3756672*U1*U4*U7 - 1878336*U2*U4*U7 - 1224644*U0*U5*U7 - 626112*U1*U5*U7 - 
  1161603*U0*U6*U7 + 5432991*U1*U6*U7 + 2311392*U0*U4*U8 + 
  22703616*U1*U4*U8 - 202736*U1*U5*U8 + 17844192*U1*U6*U8 - 939168*U2*U6*U8 + 
  117396*U7*U8^2 + 39343872*U1*U4*U9 - 197544*U0*U5*U9 + 1448720*U1*U5*U9 + 
  78687744*U1*U6*U9, -1400740*U0^3 - 37471446*U0^2*U1 - 220721964*U0*U1^2 + 
  169802816*U1^3 + 2896816*U0^2*U2 + 64835296*U0*U1*U2 + 34103424*U1^2*U2 + 
  358044*U0*U2^2 + 13856664*U1*U2^2 + 4174080*U2^3 + 435360*U0^2*U3 + 
  25032224*U0*U1*U3 + 18569888*U1^2*U3 - 2341720*U0*U2*U3 - 
  13141744*U1*U2*U3 + 1328768*U2^2*U3 + 94660*U0*U3^2 - 2508824*U1*U3^2 - 
  2830864*U2*U3^2 + 2087928*U0*U4*U7 - 7826400*U1*U4*U7 - 3130560*U2*U4*U7 + 
  1565280*U3*U4*U7 + 664384*U0*U5*U7 - 1565280*U1*U5*U7 - 260880*U2*U5*U7 + 
  3310005*U0*U6*U7 - 7101198*U1*U6*U7 - 416496*U0*U4*U8 + 9511968*U1*U4*U8 + 
  4744576*U1*U5*U8 + 25044480*U1*U6*U8 + 20581536*U1*U4*U9 + 
  731888*U0*U5*U9 + 9624160*U1*U5*U9 - 8925888*U1*U6*U9 + 391320*U7^2*U9, 
 -26315620*U0^3 - 987079158*U0^2*U1 - 686181732*U0*U1^2 + 24375488*U1^3 + 
  69285808*U0^2*U2 + 2019013728*U0*U1*U2 - 191031808*U1^2*U2 - 
  12041668*U0*U2^2 - 452618488*U1*U2^2 - 72002880*U2^3 + 7075520*U0^2*U3 + 
  202314272*U0*U1*U3 + 421440864*U1^2*U3 + 32924360*U0*U2*U3 - 
  589214032*U1*U2*U3 - 6938816*U2^2*U3 + 5089060*U0*U3^2 + 
  112511608*U1*U3^2 - 14676272*U2*U3^2 + 22910904*U0*U4*U7 + 
  131483520*U1*U4*U7 + 61045920*U2*U4*U7 - 18783360*U3*U4*U7 + 
  17661872*U0*U5*U7 + 20348640*U1*U5*U7 + 1565280*U2*U5*U7 - 
  4334355*U0*U6*U7 - 30888474*U1*U6*U7 - 45043248*U0*U4*U8 - 
  544365216*U1*U4*U8 - 26399872*U1*U5*U8 - 582284160*U1*U6*U8 + 
  2347920*U7^2*U8 - 914525472*U1*U4*U9 - 863376*U0*U5*U9 - 
  80284640*U1*U5*U9 - 1528517184*U1*U6*U9, 956780*U0^3 + 30955836*U0^2*U1 + 
  126718434*U0*U1^2 - 41766016*U1^3 - 1138496*U0^2*U2 - 31633116*U0*U1*U2 - 
  9183664*U1^2*U2 + 1670876*U0*U2^2 + 6634316*U1*U2^2 + 521760*U2^3 - 
  197620*U0^2*U3 - 6218224*U0*U1*U3 - 20340648*U1^2*U3 + 173960*U0*U2*U3 + 
  15994904*U1*U2*U3 - 259208*U2^2*U3 - 103040*U0*U3^2 - 3219596*U1*U3^2 + 
  277204*U2*U3^2 + 4695840*U6^3 - 557478*U0*U4*U7 - 782640*U1*U4*U7 - 
  391320*U2*U4*U7 + 836*U0*U5*U7 - 130440*U1*U5*U7 + 2200860*U0*U6*U7 + 
  3853353*U1*U6*U7 + 1066416*U0*U4*U8 + 10796832*U1*U4*U8 - 257536*U1*U5*U8 + 
  4695840*U1*U6*U8 + 782640*U2*U6*U8 + 391320*U0*U4*U9 + 15750744*U1*U4*U9 + 
  195660*U2*U4*U9 - 391320*U3*U4*U9 - 170208*U0*U5*U9 - 618020*U1*U5*U9 - 
  195660*U0*U6*U9 + 29936208*U1*U6*U9, -50332*U0^3 - 3153762*U0^2*U1 - 
  9421512*U0*U1^2 + 19690784*U1^3 + 472912*U0^2*U2 + 13111344*U0*U1*U2 + 
  4288160*U1^2*U2 - 338836*U0*U2^2 - 1327216*U1*U2^2 - 156528*U2^3 - 
  1408*U0^2*U3 - 55648*U0*U1*U3 + 6575232*U1^2*U3 + 204296*U0*U2*U3 - 
  5056816*U1*U2*U3 + 1840*U2^2*U3 - 23708*U0*U3^2 + 274864*U1*U3^2 - 
  13616*U2*U3^2 + 469584*U5*U6^2 - 249696*U0*U4*U7 + 118316*U0*U5*U7 - 
  376173*U0*U6*U7 - 929292*U1*U6*U7 - 164784*U0*U4*U8 - 3203424*U1*U4*U8 + 
  160208*U1*U5*U8 + 78264*U2*U5*U8 - 939168*U1*U6*U8 - 4307952*U1*U4*U9 + 
  20520*U0*U5*U9 + 429184*U1*U5*U9 - 7676736*U1*U6*U9, 
 8069000*U0^3 + 262789344*U0^2*U1 + 437771586*U0*U1^2 - 335489824*U1^3 - 
  18799544*U0^2*U2 - 499149744*U0*U1*U2 - 56702416*U1^2*U2 - 
  6119416*U0*U2^2 + 46535804*U1*U2^2 + 4695840*U2^3 - 2153440*U0^2*U3 - 
  89608816*U0*U1*U3 - 165061152*U1^2*U3 - 27040*U0*U2*U3 + 
  121751816*U1*U2*U3 - 3260792*U2^2*U3 - 1608680*U0*U3^2 - 12184124*U1*U3^2 + 
  8617936*U2*U3^2 + 391320*U5^2*U6 - 10942992*U0*U4*U7 - 9391680*U1*U4*U7 - 
  4695840*U2*U4*U7 - 4760956*U0*U5*U7 - 1565280*U1*U5*U7 - 
  12015810*U0*U6*U7 + 19341597*U1*U6*U7 + 9045024*U0*U4*U8 + 
  81636768*U1*U4*U8 - 1825744*U1*U5*U8 - 1173960*U0*U6*U8 + 
  28175040*U1*U6*U8 + 126841056*U1*U4*U9 - 1291872*U0*U5*U9 - 
  2409200*U1*U5*U9 + 253682112*U1*U6*U9, -1047620*U0^3 - 61518582*U0^2*U1 - 
  330649068*U0*U1^2 - 42289088*U1^3 + 1834832*U0^2*U2 + 76280032*U0*U1*U2 + 
  29008448*U1^2*U2 - 1977412*U0*U2^2 - 26405992*U1*U2^2 - 7304640*U2^3 + 
  214400*U0^2*U3 - 721952*U0*U1*U3 + 93895136*U1^2*U3 + 3746440*U0*U2*U3 - 
  33801968*U1*U2*U3 - 2631264*U2^2*U3 - 117340*U0*U3^2 + 2832872*U1*U3^2 + 
  1387152*U2*U3^2 + 86960*U5^3 - 334584*U0*U4*U7 + 9391680*U1*U4*U7 + 
  6261120*U2*U4*U7 - 3130560*U3*U4*U7 + 119208*U0*U5*U7 + 3130560*U1*U5*U7 + 
  260880*U2*U5*U7 - 5697915*U0*U6*U7 + 2549874*U1*U6*U7 - 3519312*U0*U4*U8 - 
  72595104*U1*U4*U8 - 260880*U0*U5*U8 - 7349568*U1*U5*U8 - 
  43827840*U1*U6*U8 - 66810528*U1*U4*U9 - 222544*U0*U5*U9 - 860320*U1*U5*U9 - 
  83532096*U1*U6*U9, -937990*U0^3 - 28625004*U0^2*U1 - 107382156*U0*U1^2 + 
  22457504*U1^3 + 884704*U0^2*U2 + 25236234*U0*U1*U2 + 6789236*U1^2*U2 + 
  204416*U0*U2^2 - 4777984*U1*U2^2 - 391320*U2^3 + 170540*U0^2*U3 + 
  6195026*U0*U1*U3 + 14145492*U1^2*U3 - 650800*U0*U2*U3 - 10470736*U1*U2*U3 - 
  43658*U2^2*U3 + 230710*U0*U3^2 + 2723104*U1*U3^2 - 404786*U2*U3^2 + 
  1760940*U4*U6^2 + 1316277*U0*U4*U7 + 586980*U1*U4*U7 + 293490*U2*U4*U7 + 
  27086*U0*U5*U7 + 97830*U1*U5*U7 - 157770*U0*U6*U7 - 2900112*U1*U6*U7 - 
  874794*U0*U4*U8 - 7717608*U1*U4*U8 + 10514*U1*U5*U8 - 3521880*U1*U6*U8 - 
  293490*U0*U4*U9 - 10059456*U1*U4*U9 - 293490*U2*U4*U9 + 293490*U3*U4*U9 + 
  147312*U0*U5*U9 + 337570*U1*U5*U9 - 18944952*U1*U6*U9, 
 -3101660*U0^3 - 96256386*U0^2*U1 + 96538056*U0*U1^2 - 373528064*U1^3 + 
  6319616*U0^2*U2 + 184889376*U0*U1*U2 - 151484576*U1^2*U2 - 
  3738716*U0*U2^2 - 100466576*U1*U2^2 - 12522240*U2^3 + 529120*U0^2*U3 + 
  19069504*U0*U1*U3 - 74982432*U1^2*U3 + 1143640*U0*U2*U3 - 
  59498144*U1*U2*U3 - 1406512*U2^2*U3 + 1514300*U0*U3^2 + 33253136*U1*U3^2 - 
  3303664*U2*U3^2 + 4695840*U4*U5*U6 + 4912488*U0*U4*U7 + 18783360*U1*U4*U7 + 
  9391680*U2*U4*U7 + 862024*U0*U5*U7 + 3130560*U1*U5*U7 + 385515*U0*U6*U7 - 
  14162268*U1*U6*U7 - 4467696*U0*U4*U8 - 26072352*U1*U4*U8 - 
  5943584*U1*U5*U8 - 75133440*U1*U6*U8 - 76172064*U1*U4*U9 - 
  430992*U0*U5*U9 - 21690880*U1*U5*U9 - 171127488*U1*U6*U9, 
 -5302972*U0^3 - 174005946*U0^2*U1 - 535770924*U0*U1^2 + 451426880*U1^3 + 
  12981712*U0^2*U2 + 335903136*U0*U1*U2 + 111225728*U1^2*U2 + 
  4711460*U0*U2^2 - 5074024*U1*U2^2 + 1252224*U2^3 + 1240448*U0^2*U3 + 
  62382944*U0*U1*U3 + 168328608*U1^2*U3 - 1960264*U0*U2*U3 - 
  86865904*U1*U2*U3 + 2500864*U2^2*U3 + 955516*U0*U3^2 + 5341672*U1*U3^2 - 
  6578960*U2*U3^2 + 313056*U4*U5^2 + 6556248*U0*U4*U7 + 1878336*U1*U4*U7 + 
  1878336*U3*U4*U7 + 2659184*U0*U5*U7 - 313056*U1*U5*U7 + 9293355*U0*U6*U7 - 
  15803214*U1*U6*U7 - 5405232*U0*U4*U8 - 52263648*U1*U4*U8 + 
  5001728*U1*U5*U8 + 7513344*U1*U6*U8 - 54500448*U1*U4*U9 + 
  1305264*U0*U5*U9 + 12061024*U1*U5*U9 - 139054272*U1*U6*U9, 
 7548460*U0^3 + 234518058*U0^2*U1 + 716506062*U0*U1^2 - 154158368*U1^3 - 
  10715608*U0^2*U2 - 301804248*U0*U1*U2 - 28561232*U1^2*U2 + 417388*U0*U2^2 + 
  58297828*U1*U2^2 + 6261120*U2^3 - 1397480*U0^2*U3 - 50027072*U0*U1*U3 - 
  108175824*U1^2*U3 + 3506920*U0*U2*U3 + 104088472*U1*U2*U3 + 
  148616*U2^2*U3 - 1790740*U0*U3^2 - 24741988*U1*U3^2 + 3877832*U2*U3^2 + 
  7043760*U4^2*U6 - 8998884*U0*U4*U7 - 9391680*U1*U4*U7 - 4695840*U2*U4*U7 - 
  1099652*U0*U5*U7 - 1565280*U1*U5*U7 - 1887705*U0*U6*U7 + 
  22581699*U1*U6*U7 + 7454928*U0*U4*U8 + 70531776*U1*U4*U8 + 
  297232*U1*U5*U8 + 37566720*U1*U6*U8 + 2347920*U0*U4*U9 + 
  107792112*U1*U4*U9 + 3521880*U2*U4*U9 - 2347920*U3*U4*U9 - 
  1092624*U0*U5*U9 + 1478120*U1*U5*U9 + 206192544*U1*U6*U9, 
 11655460*U0^3 + 241046838*U0^2*U1 - 1078992588*U0*U1^2 + 702509632*U1^3 - 
  12998128*U0^2*U2 - 354101088*U0*U1*U2 + 361986688*U1^2*U2 + 
  8889028*U0*U2^2 + 187079128*U1*U2^2 + 18783360*U2^3 - 3396800*U0^2*U3 - 
  152355872*U0*U1*U3 + 224869536*U1^2*U3 + 11083960*U0*U2*U3 + 
  90201232*U1*U2*U3 + 1751936*U2^2*U3 - 4595620*U0*U3^2 - 71685208*U1*U3^2 + 
  17996912*U2*U3^2 + 9391680*U4^2*U5 - 33490584*U0*U4*U7 - 
  37566720*U1*U4*U7 - 14087520*U2*U4*U7 - 9391680*U3*U4*U7 - 
  6167792*U0*U5*U7 - 4695840*U1*U5*U7 - 16652925*U0*U6*U7 + 
  27817314*U1*U6*U7 + 9979248*U0*U4*U8 - 29117664*U1*U4*U8 + 
  3503872*U1*U5*U8 + 112700160*U1*U6*U8 - 4718688*U1*U4*U9 - 
  1901904*U0*U5*U9 + 36236000*U1*U5*U9 + 215962944*U1*U6*U9, 
 -49881260*U0^3 - 1471505058*U0^2*U1 - 4335263292*U0*U1^2 + 900758848*U1^3 + 
  72030608*U0^2*U2 + 2037513888*U0*U1*U2 + 120495232*U1^2*U2 - 
  12792908*U0*U2^2 - 411458888*U1*U2^2 - 43827840*U2^3 + 11553280*U0^2*U3 + 
  406727392*U0*U1*U3 + 673484064*U1^2*U3 - 35679080*U0*U2*U3 - 
  695930672*U1*U2*U3 - 1038976*U2^2*U3 + 12090860*U0*U3^2 + 
  169924808*U1*U3^2 - 29846992*U2*U3^2 + 28175040*U4^3 + 46029384*U0*U4*U7 + 
  65741760*U1*U4*U7 + 32870880*U2*U4*U7 + 4695840*U3*U4*U7 + 
  6524272*U0*U5*U7 + 10956960*U1*U5*U7 + 9201015*U0*U6*U7 - 
  151970934*U1*U6*U7 - 53508048*U0*U4*U8 - 466821216*U1*U4*U8 - 
  2077952*U1*U5*U8 - 262967040*U1*U6*U8 - 23479200*U0*U4*U9 - 
  705016032*U1*U4*U9 - 37566720*U2*U4*U9 + 18783360*U3*U4*U9 + 
  6835824*U0*U5*U9 - 17272480*U1*U5*U9 - 1410032064*U1*U6*U9, 
 -6587900*U0^3 - 185749902*U0^2*U1 - 358475808*U0*U1^2 + 235350592*U1^3 + 
  13003952*U0^2*U2 + 342257592*U0*U1*U2 + 27367648*U1^2*U2 + 
  3167428*U0*U2^2 - 40034912*U1*U2^2 - 3130560*U2^3 + 1124680*U0^2*U3 + 
  45428128*U0*U1*U3 + 92962416*U1^2*U3 - 5893640*U0*U2*U3 - 
  93141728*U1*U2*U3 + 2986256*U2^2*U3 + 1648580*U0*U3^2 + 14681312*U1*U3^2 - 
  4676728*U2*U3^2 + 10161396*U0*U4*U7 + 4695840*U1*U4*U7 + 2347920*U2*U4*U7 + 
  3058408*U0*U5*U7 + 782640*U1*U5*U7 + 10117485*U0*U6*U7 - 
  18555096*U1*U6*U7 - 6393552*U0*U4*U8 - 47630304*U1*U4*U8 + 
  2841952*U1*U5*U8 - 18783360*U1*U6*U8 - 2347920*U0*U4*U9 - 
  84410448*U1*U4*U9 + 1173960*U2*U4*U9 + 2347920*U3*U4*U9 + 900816*U0*U5*U9 + 
  2629640*U1*U5*U9 - 1173960*U0*U6*U9 - 168820896*U1*U6*U9 + 
  4695840*U3*U6*U9, -12861220*U0^3 - 403574454*U0^2*U1 - 1135179276*U0*U1^2 + 
  1103465024*U1^3 + 17837584*U0^2*U2 + 502774944*U0*U1*U2 + 
  303091136*U1^2*U2 + 22220156*U0*U2^2 + 64118936*U1*U2^2 + 6261120*U2^3 + 
  4652480*U0^2*U3 + 177527456*U0*U1*U3 + 360020832*U1^2*U3 - 
  5753560*U0*U2*U3 - 119107696*U1*U2*U3 - 1837088*U2^2*U3 + 2034340*U0*U3^2 - 
  14728856*U1*U3^2 - 11043056*U2*U3^2 + 24882552*U0*U4*U7 + 
  6907856*U0*U5*U7 + 20264805*U0*U6*U7 + 7526658*U1*U6*U7 - 
  9902064*U0*U4*U8 - 44271648*U1*U4*U8 + 18239744*U1*U5*U8 - 
  3130560*U2*U5*U8 + 9391680*U0*U6*U8 + 150266880*U1*U6*U8 + 
  9391680*U3*U6*U8 - 103825056*U1*U4*U9 + 2873712*U0*U5*U9 + 
  32759200*U1*U5*U9 - 188866752*U1*U6*U9, -540884*U0^3 - 18495198*U0^2*U1 - 
  1414884*U0*U1^2 - 1990976*U1^3 + 1541744*U0^2*U2 + 41030496*U0*U1*U2 - 
  8152064*U1^2*U2 + 15820*U0*U2^2 - 9342200*U1*U2^2 - 1252224*U2^3 + 
  136384*U0^2*U3 + 4892224*U0*U1*U3 + 6315360*U1^2*U3 + 328552*U0*U2*U3 - 
  11758160*U1*U2*U3 + 440768*U2^2*U3 + 131732*U0*U3^2 + 2134136*U1*U3^2 - 
  538096*U2*U3^2 + 515160*U0*U4*U7 + 1878336*U1*U4*U7 + 939168*U2*U4*U7 + 
  376912*U0*U5*U7 + 313056*U1*U5*U7 + 582345*U0*U6*U7 - 1212762*U1*U6*U7 + 
  469584*U3*U6*U7 - 751344*U0*U4*U8 - 8125344*U1*U4*U8 - 370688*U1*U5*U8 - 
  7513344*U1*U6*U8 - 14498592*U1*U4*U9 + 22320*U0*U5*U9 - 1415776*U1*U5*U9 - 
  25240512*U1*U6*U9, 1454120*U0^3 + 49437522*U0^2*U1 + 138702738*U0*U1^2 - 
  57463432*U1^3 - 2831432*U0^2*U2 - 77495172*U0*U1*U2 - 9081208*U1^2*U2 - 
  1010788*U0*U2^2 + 10120052*U1*U2^2 + 782640*U2^3 - 501820*U0^2*U3 - 
  18310408*U0*U1*U3 - 25454016*U1^2*U3 + 104300*U0*U2*U3 + 
  23766668*U1*U2*U3 - 301316*U2^2*U3 - 339980*U0*U3^2 - 3810932*U1*U3^2 + 
  1361008*U2*U3^2 - 2090826*U0*U4*U7 - 1173960*U1*U4*U7 - 586980*U2*U4*U7 - 
  541978*U0*U5*U7 - 195660*U1*U5*U7 - 1677375*U0*U6*U7 + 5086371*U1*U6*U7 + 
  1498992*U0*U4*U8 + 12996504*U1*U4*U8 - 602632*U1*U5*U8 + 4695840*U1*U6*U8 + 
  21666588*U1*U4*U9 - 210486*U0*U5*U9 - 694460*U1*U5*U9 + 97830*U3*U5*U9 + 
  42159216*U1*U6*U9, -1184188*U0^3 - 38230938*U0^2*U1 - 68673408*U0*U1^2 + 
  36729152*U1^3 + 2669680*U0^2*U2 + 70322080*U0*U1*U2 + 2238240*U1^2*U2 + 
  1149012*U0*U2^2 - 9317568*U1*U2^2 - 834816*U2^3 + 270576*U0^2*U3 + 
  11742560*U0*U1*U3 + 17793440*U1^2*U3 - 234280*U0*U2*U3 - 
  18571552*U1*U2*U3 + 511856*U2^2*U3 + 320284*U0*U3^2 + 3215296*U1*U3^2 - 
  1262416*U2*U3^2 + 1676808*U0*U4*U7 + 1252224*U1*U4*U7 + 626112*U2*U4*U7 + 
  621160*U0*U5*U7 + 208704*U1*U5*U7 + 1779735*U0*U6*U7 - 3656592*U1*U6*U7 - 
  1261776*U0*U4*U8 - 9855168*U1*U4*U8 + 52176*U0*U5*U8 + 397600*U1*U5*U8 + 
  52176*U3*U5*U8 + 313056*U0*U6*U8 - 5008896*U1*U6*U8 - 17592288*U1*U4*U9 + 
  172736*U0*U5*U9 + 54880*U1*U5*U9 - 35184576*U1*U6*U9, 
 -1504756*U0^3 - 39885390*U0^2*U1 - 130787124*U0*U1^2 + 212362688*U1^3 + 
  3931888*U0^2*U2 + 87203040*U0*U1*U2 + 50721536*U1^2*U2 + 2476076*U0*U2^2 + 
  23650088*U1*U2^2 + 5008896*U2^3 + 457664*U0^2*U3 + 26080544*U0*U1*U3 + 
  40093152*U1^2*U3 - 1838872*U0*U2*U3 - 6506128*U1*U2*U3 + 2534848*U2^2*U3 + 
  131764*U0*U3^2 - 5012648*U1*U3^2 - 2885936*U2*U3^2 + 2336472*U0*U4*U7 - 
  3756672*U1*U4*U7 - 2817504*U2*U4*U7 + 1878336*U3*U4*U7 + 1110896*U0*U5*U7 - 
  939168*U1*U5*U7 + 313056*U3*U5*U7 + 5989473*U0*U6*U7 - 3124770*U1*U6*U7 - 
  347376*U0*U4*U8 + 9127008*U1*U4*U8 + 5069696*U1*U5*U8 + 30053376*U1*U6*U8 + 
  12737760*U1*U4*U9 + 799536*U0*U5*U9 + 9899296*U1*U5*U9 - 4577856*U1*U6*U9, 
 6993980*U0^3 + 238677882*U0^2*U1 + 617546508*U0*U1^2 - 289559872*U1^3 - 
  15163952*U0^2*U2 - 396368192*U0*U1*U2 - 43300608*U1^2*U2 - 
  3476868*U0*U2^2 + 50552232*U1*U2^2 + 4174080*U2^3 - 1070400*U0^2*U3 - 
  57814048*U0*U1*U3 - 135602656*U1^2*U3 - 341080*U0*U2*U3 + 
  115183088*U1*U2*U3 - 2491456*U2^2*U3 - 1695740*U0*U3^2 - 22703912*U1*U3^2 + 
  7406768*U2*U3^2 - 9669096*U0*U4*U7 - 6261120*U1*U4*U7 - 3130560*U2*U4*U7 - 
  2811008*U0*U5*U7 - 1043520*U1*U5*U7 - 8531835*U0*U6*U7 + 
  24220926*U1*U6*U7 + 7417392*U0*U4*U8 + 66124704*U1*U4*U8 + 
  1565280*U3*U4*U8 - 2895872*U1*U5*U8 + 25044480*U1*U6*U8 + 
  110182368*U1*U4*U9 - 1233616*U0*U5*U9 - 3158720*U1*U5*U9 + 
  214103616*U1*U6*U9, 1841500*U0^3 + 52761834*U0^2*U1 + 229678476*U0*U1^2 - 
  161505344*U1^3 - 3588304*U0^2*U2 + 85353696*U0*U1*U2 - 83158016*U1^2*U2 - 
  2169476*U0*U2^2 - 44242136*U1*U2^2 - 6261120*U2^3 - 3737600*U0^2*U3 - 
  115589216*U0*U1*U3 - 36954912*U1^2*U3 + 192520*U0*U2*U3 - 
  28920464*U1*U2*U3 - 1718272*U2^2*U3 - 20380*U0*U3^2 + 7326296*U1*U3^2 - 
  4596784*U2*U3^2 + 3130560*U3^3 + 6733368*U0*U4*U7 + 9391680*U1*U4*U7 + 
  4695840*U2*U4*U7 + 1488784*U0*U5*U7 + 1565280*U1*U5*U7 + 4940685*U0*U6*U7 + 
  10302*U1*U6*U7 - 3232176*U0*U4*U8 - 20300832*U1*U4*U8 - 3436544*U1*U5*U8 - 
  37566720*U1*U6*U8 - 46364064*U1*U4*U9 - 2291472*U0*U5*U9 - 
  11476960*U1*U5*U9 - 73944768*U1*U6*U9, -268484*U0^3 - 7897494*U0^2*U1 - 
  13860972*U0*U1^2 + 4922944*U1^3 + 581264*U0^2*U2 + 13492800*U0*U1*U2 - 
  845504*U1^2*U2 - 360164*U0*U2^2 - 1359656*U1*U2^2 + 81184*U0^2*U3 + 
  3789664*U0*U1*U3 + 3565344*U1^2*U3 + 8104*U0*U2*U3 - 2600432*U1*U2*U3 + 
  423968*U2^2*U3 + 24932*U0*U3^2 + 493352*U1*U3^2 - 413776*U2*U3^2 + 
  338184*U0*U4*U7 + 107632*U0*U5*U7 + 249237*U0*U6*U7 - 906510*U1*U6*U7 - 
  349296*U0*U4*U8 - 1825056*U1*U4*U8 + 13120*U1*U5*U8 - 1252224*U1*U6*U8 - 
  2482656*U1*U4*U9 + 313056*U2*U4*U9 + 45936*U0*U5*U9 + 41984*U1*U5*U9 + 
  313056*U0*U6*U9 - 4965312*U1*U6*U9 + 626112*U2*U6*U9, 
 -33200*U0^3 - 624312*U0^2*U1 - 3364338*U0*U1^2 - 2240768*U1^3 - 
  51628*U0^2*U2 - 1558518*U0*U1*U2 + 1035088*U1^2*U2 + 245488*U0*U2^2 + 
  411268*U1*U2^2 + 195660*U2^3 + 3280*U0^2*U3 + 315808*U0*U1*U3 - 
  798144*U1^2*U3 - 112760*U0*U2*U3 + 847432*U1*U2*U3 - 26224*U2^2*U3 + 
  23360*U0*U3^2 - 34948*U1*U3^2 - 32908*U2*U3^2 + 165456*U0*U4*U7 - 
  13112*U0*U5*U7 + 252090*U0*U6*U7 + 199779*U1*U6*U7 + 146745*U2*U6*U7 - 
  2112*U0*U4*U8 + 287136*U1*U4*U8 - 52448*U1*U5*U8 + 976512*U1*U4*U9 + 
  5856*U0*U5*U9 + 20000*U1*U5*U9 + 1953024*U1*U6*U9, 
 -494260*U0^3 - 14612814*U0^2*U1 + 14347344*U0*U1^2 + 39493184*U1^3 + 
  1467664*U0^2*U2 + 35989664*U0*U1*U2 + 9357856*U1^2*U2 + 1512076*U0*U2^2 + 
  3721696*U1*U2^2 + 521760*U2^3 + 146320*U0^2*U3 + 7153376*U0*U1*U3 + 
  12886432*U1^2*U3 + 5000*U0*U2*U3 - 2638816*U1*U2*U3 + 617712*U2^2*U3 + 
  55300*U0*U3^2 - 2290016*U1*U3^2 - 772656*U2*U3^2 + 694152*U0*U4*U7 + 
  569736*U0*U5*U7 + 2373765*U0*U6*U7 + 550968*U1*U6*U7 - 477264*U0*U4*U8 - 
  2693568*U1*U4*U8 + 713664*U1*U5*U8 + 3130560*U1*U6*U8 - 7766496*U1*U4*U9 + 
  133552*U0*U5*U9 + 641920*U1*U5*U9 + 260880*U2*U5*U9 - 15532992*U1*U6*U9, 
 1677860*U0^3 + 46306854*U0^2*U1 + 89606496*U0*U1^2 + 15113216*U1^3 - 
  418064*U0^2*U2 - 12997824*U0*U1*U2 - 1406656*U1^2*U2 - 2993596*U0*U2^2 + 
  6166784*U1*U2^2 - 342880*U0^2*U3 - 17339056*U0*U1*U3 - 5195232*U1^2*U3 + 
  1514600*U0*U2*U3 + 4823936*U1*U2*U3 + 812128*U2^2*U3 - 649220*U0*U3^2 - 
  5139584*U1*U3^2 + 1722736*U2*U3^2 - 4371192*U0*U4*U7 - 376576*U0*U5*U7 - 
  677025*U0*U6*U7 + 4680912*U1*U6*U7 + 1305024*U0*U4*U8 + 6283008*U1*U4*U8 + 
  2347920*U2*U4*U8 + 841616*U1*U5*U8 + 9391680*U1*U6*U8 + 944736*U1*U4*U9 - 
  250752*U0*U5*U9 + 21760*U1*U5*U9 + 1889472*U1*U6*U9, 
 77484*U0^2*U4 + 1303980*U0*U1*U4 + 1155000*U1^2*U4 + 47532*U0*U2*U4 - 
  125664*U1*U2*U4 - 20196*U2^2*U4 + 3216*U0*U3*U4 + 75504*U1*U3*U4 + 
  4710*U0^2*U5 + 50640*U0*U1*U5 + 168960*U1^2*U5 - 8236*U0*U2*U5 + 
  95612*U1*U2*U5 + 36098*U0*U3*U5 + 118580*U1*U3*U5 + 335460*U0^2*U6 + 
  1783644*U0*U1*U6 - 1259808*U1^2*U6 - 121572*U0*U2*U6 - 339768*U1*U2*U6 - 
  150156*U0*U3*U6 - 683496*U1*U3*U6 + 26928*U2*U3*U6 - 6732*U0*U7^2 + 
  1743*U0*U7*U8 + 5478*U1*U7*U8 + 13464*U1*U8^2 + 40392*U6^2*U9 - 
  14514*U0*U7*U9 - 148038*U1*U7*U9 + 47082*U0*U8*U9 + 154704*U1*U8*U9 - 
  6732*U0*U9^2 - 13464*U1*U9^2 - 6732*U2*U9^2 + 6732*U3*U9^2, 
 26532*U0^2*U4 + 441660*U0*U1*U4 + 168600*U1^2*U4 - 41412*U0*U2*U4 - 
  79968*U1*U2*U4 + 20196*U2^2*U4 - 120*U0*U3*U4 - 156720*U1*U3*U4 - 
  22440*U2*U3*U4 + 1150*U0^2*U5 - 14264*U0*U1*U5 + 35808*U1^2*U5 + 
  14804*U0*U2*U5 + 48340*U1*U2*U5 + 6962*U0*U3*U5 + 19132*U1*U3*U5 + 
  23772*U0^2*U6 - 547524*U0*U1*U6 - 842304*U1^2*U6 - 156948*U0*U2*U6 - 
  83424*U1*U2*U6 - 79284*U0*U3*U6 - 522864*U1*U3*U6 + 8976*U2*U3*U6 + 
  5610*U0*U7^2 + 53856*U6^2*U8 + 24171*U0*U7*U8 + 5466*U1*U7*U8 + 
  17952*U1*U8^2 + 8976*U2*U8^2 - 14304*U0*U7*U9 - 56946*U1*U7*U9 + 
  13206*U0*U8*U9 + 78192*U1*U8*U9 - 17952*U1*U9^2, 
 -22176*U0*U1*U4 - 27360*U1^2*U4 + 26112*U1*U2*U4 + 3072*U1*U3*U4 + 
  3472*U0*U1*U5 - 8000*U1^2*U5 - 7376*U1*U2*U5 - 5888*U1*U3*U5 - 
  2244*U0^2*U6 - 87282*U0*U1*U6 + 173856*U1^2*U6 + 25344*U1*U2*U6 + 
  87264*U1*U3*U6 + 1683*U6^2*U7 + 1122*U0*U7^2 + 1464*U1*U7*U8 + 
  2244*U1*U8^2 + 12528*U1*U7*U9 - 14040*U1*U8*U9 - 2244*U1*U9^2, 
 26532*U0^2*U4 + 397428*U0*U1*U4 + 562632*U1^2*U4 + 36108*U0*U2*U4 + 
  31008*U1*U2*U4 - 38148*U2^2*U4 - 4200*U0*U3*U4 + 186864*U1*U3*U4 + 
  22440*U2*U3*U4 + 1354*U0^2*U5 + 115496*U0*U1*U5 + 67456*U1^2*U5 - 
  14436*U0*U2*U5 + 4012*U1*U2*U5 + 8798*U0*U3*U5 + 48756*U1*U3*U5 + 
  95988*U0^2*U6 + 1343676*U0*U1*U6 + 298656*U1^2*U6 + 53988*U0*U2*U6 - 
  134640*U1*U2*U6 - 14820*U0*U3*U6 + 208896*U1*U3*U6 + 4488*U2*U3*U6 - 
  14586*U0*U7^2 - 11223*U0*U7*U8 + 1326*U1*U7*U8 + 4488*U5*U6*U9 - 
  9204*U0*U7*U9 - 23766*U1*U7*U9 + 11166*U0*U8*U9 + 12648*U1*U8*U9 + 
  8976*U1*U9^2, -344652*U0^2*U4 - 5670228*U0*U1*U4 - 5049096*U1^2*U4 - 
  21012*U0*U2*U4 + 853536*U1*U2*U4 + 262548*U2^2*U4 + 59304*U0*U3*U4 - 
  788208*U1*U3*U4 + 121176*U2*U3*U4 - 17802*U0^2*U5 - 745656*U0*U1*U5 - 
  868128*U1^2*U5 + 81284*U0*U2*U5 - 335164*U1*U2*U5 - 121894*U0*U3*U5 - 
  487924*U1*U3*U5 - 829716*U0^2*U6 - 8180724*U0*U1*U6 + 3956160*U1^2*U6 + 
  553212*U0*U2*U6 + 1717056*U1*U2*U6 + 703836*U0*U3*U6 + 3313584*U1*U3*U6 + 
  242352*U2*U3*U6 + 77418*U0*U7^2 + 53856*U5*U6*U8 - 36849*U0*U7*U8 + 
  99186*U1*U7*U8 + 26928*U0*U8^2 + 323136*U1*U8^2 + 26928*U3*U8^2 + 
  159312*U0*U7*U9 + 733206*U1*U7*U9 - 142674*U0*U8*U9 - 326256*U1*U8*U9, 
 4224*U0^2*U4 + 129960*U0*U1*U4 + 73608*U1^2*U4 + 12852*U0*U2*U4 - 
  107304*U1*U2*U4 - 4488*U2^2*U4 - 4296*U0*U3*U4 - 38232*U1*U3*U4 - 
  6732*U2*U3*U4 + 4488*U3^2*U4 - 1092*U0^2*U5 - 2874*U0*U1*U5 + 
  21864*U1^2*U5 - 4388*U0*U2*U5 + 23752*U1*U2*U5 + 748*U2^2*U5 + 
  380*U0*U3*U5 + 17552*U1*U3*U5 + 19860*U0^2*U6 + 461496*U0*U1*U6 - 
  619680*U1^2*U6 - 7392*U0*U2*U6 - 123552*U1*U2*U6 + 4332*U0*U3*U6 - 
  318720*U1*U3*U6 + 561*U5*U6*U7 - 2244*U0*U7^2 + 372*U0*U7*U8 - 
  864*U1*U7*U8 - 3144*U0*U7*U9 - 38736*U1*U7*U9 + 2208*U0*U8*U9 + 
  56256*U1*U8*U9 + 8976*U1*U9^2, 7260*U0^2*U4 - 773772*U0*U1*U4 + 
  2234760*U1^2*U4 - 299676*U0*U2*U4 + 1472064*U1*U2*U4 + 6732*U2^2*U4 + 
  93048*U0*U3*U4 + 1137840*U1*U3*U4 + 148104*U2*U3*U4 - 107712*U3^2*U4 + 
  16362*U0^2*U5 - 58728*U0*U1*U5 + 265056*U1^2*U5 + 102412*U0*U2*U5 - 
  86372*U1*U2*U5 + 8976*U2^2*U5 + 22870*U0*U3*U5 + 114004*U1*U3*U5 - 
  150492*U0^2*U6 - 4935660*U0*U1*U6 + 6867168*U1^2*U6 + 17028*U0*U2*U6 + 
  925056*U1*U2*U6 - 346284*U0*U3*U6 + 3733488*U1*U3*U6 - 26928*U2*U3*U6 - 
  10098*U0*U7^2 - 7935*U0*U7*U8 + 19470*U1*U7*U8 + 4488*U5^2*U9 + 
  11796*U0*U7*U9 + 233178*U1*U7*U9 - 3702*U0*U8*U9 - 688512*U1*U8*U9 - 
  215424*U1*U9^2, 491700*U0^2*U4 + 9859452*U0*U1*U4 + 5148408*U1^2*U4 + 
  718284*U0*U2*U4 - 2833152*U1*U2*U4 - 249084*U2^2*U4 - 257640*U0*U3*U4 - 
  1088880*U1*U3*U4 - 228888*U2*U3*U4 + 215424*U3^2*U4 - 21042*U0^2*U5 + 
  897240*U0*U1*U5 + 978528*U1^2*U5 - 297532*U0*U2*U5 + 769364*U1*U2*U5 - 
  8976*U2^2*U5 + 119810*U0*U3*U5 + 653852*U1*U3*U5 + 1657020*U0^2*U6 + 
  25195452*U0*U1*U6 - 17011680*U1^2*U6 - 533412*U0*U2*U6 - 3940992*U1*U2*U6 - 
  114084*U0*U3*U6 - 10323504*U1*U3*U6 + 188496*U2*U3*U6 - 90882*U0*U7^2 + 
  4488*U5^2*U8 + 17223*U0*U7*U8 + 1338*U1*U7*U8 - 13464*U0*U8^2 - 
  228192*U0*U7*U9 - 1331106*U1*U7*U9 + 224742*U0*U8*U9 + 2113248*U1*U8*U9 + 
  430848*U1*U9^2, -4224*U0^2*U4 - 180912*U0*U1*U4 + 14256*U1^2*U4 - 
  1632*U0*U2*U4 + 278256*U1*U2*U4 + 13464*U2^2*U4 + 4296*U0*U3*U4 + 
  87120*U1*U3*U4 + 13464*U2*U3*U4 - 4488*U3^2*U4 + 1840*U0^2*U5 + 
  36272*U0*U1*U5 - 20240*U1^2*U5 + 2144*U0*U2*U5 - 28864*U1*U2*U5 - 
  4488*U2^2*U5 + 368*U0*U3*U5 - 24112*U1*U3*U5 - 8640*U0^2*U6 - 
  326016*U0*U1*U6 + 1156320*U1^2*U6 + 38808*U0*U2*U6 + 321552*U1*U2*U6 + 
  2400*U0*U3*U6 + 558096*U1*U3*U6 + 13464*U2*U3*U6 + 374*U5^2*U7 + 
  1683*U0*U7^2 + 4488*U1*U7^2 + 1122*U2*U7^2 + 2244*U3*U7^2 - 3738*U0*U7*U8 + 
  1056*U1*U7*U8 + 5388*U0*U7*U9 + 84744*U1*U7*U9 - 2208*U0*U8*U9 - 
  93192*U1*U8*U9 - 8976*U1*U9^2, -275748*U0^2*U4 - 4812636*U0*U1*U4 - 
  5370648*U1^2*U4 - 289068*U0*U2*U4 + 530400*U1*U2*U4 + 141372*U2^2*U4 - 
  5496*U0*U3*U4 - 560112*U1*U3*U4 + 13464*U2*U3*U4 - 9414*U0^2*U5 - 
  275352*U0*U1*U5 - 788928*U1^2*U5 + 55388*U0*U2*U5 - 391396*U1*U2*U5 - 
  121114*U0*U3*U5 - 534652*U1*U3*U5 - 1227948*U0^2*U6 - 8556348*U0*U1*U6 + 
  4329984*U1^2*U6 + 126324*U0*U2*U6 + 1498464*U1*U2*U6 + 504036*U0*U3*U6 + 
  2697408*U1*U3*U6 + 50490*U0*U7^2 + 26097*U0*U7*U8 - 4170*U1*U7*U8 + 
  80784*U4*U6*U9 + 75972*U0*U7*U9 + 653610*U1*U7*U9 - 167550*U0*U8*U9 - 
  584448*U1*U8*U9 + 26928*U0*U9^2 + 53856*U1*U9^2 + 40392*U2*U9^2 - 
  26928*U3*U9^2, -25212*U0^2*U4 - 380580*U0*U1*U4 + 906072*U1^2*U4 + 
  116892*U0*U2*U4 + 24480*U1*U2*U4 - 105468*U2^2*U4 + 1608*U0*U3*U4 + 
  491280*U1*U3*U4 + 67320*U2*U3*U4 - 450*U0^2*U5 + 188328*U0*U1*U5 + 
  114336*U1^2*U5 - 31420*U0*U2*U5 - 24812*U1*U2*U5 - 8318*U0*U3*U5 + 
  84636*U1*U3*U5 + 83580*U0^2*U6 + 3594300*U0*U1*U6 + 816192*U1^2*U6 + 
  315084*U0*U2*U6 - 383328*U1*U2*U6 + 132492*U0*U3*U6 + 532656*U1*U3*U6 + 
  8976*U2*U3*U6 - 52734*U0*U7^2 + 53856*U4*U6*U8 - 51021*U0*U7*U8 - 
  11382*U1*U7*U8 - 35904*U1*U8^2 + 11256*U0*U7*U9 - 26898*U1*U7*U9 - 
  11802*U0*U8*U9 - 27600*U1*U8*U9 + 35904*U1*U9^2, 
 -1452*U0^2*U4 - 18834*U0*U1*U4 - 1920*U1^2*U4 - 6528*U0*U2*U4 + 
  16320*U1*U2*U4 + 2244*U2^2*U4 + 1872*U0*U3*U4 + 15648*U1*U3*U4 + 
  4488*U2*U3*U4 - 2244*U3^2*U4 + 760*U0^2*U5 - 560*U0*U1*U5 - 2976*U1^2*U5 + 
  1536*U0*U2*U5 - 4192*U1*U2*U5 + 152*U0*U3*U5 - 1568*U1*U3*U5 - 
  5520*U0^2*U6 - 105168*U0*U1*U6 + 98496*U1^2*U6 + 4224*U0*U2*U6 + 
  16896*U1*U2*U6 - 960*U0*U3*U6 + 64704*U1*U3*U6 + 1683*U4*U6*U7 - 
  300*U0*U7*U8 + 24*U1*U7*U8 + 1884*U0*U7*U9 + 6312*U1*U7*U9 - 912*U0*U8*U9 - 
  8544*U1*U8*U9, -624*U0^2*U4 + 26292*U0*U1*U4 - 3432*U1^2*U4 + 
  2040*U0*U2*U4 - 55488*U1*U2*U4 + 6732*U2^2*U4 - 1920*U0*U3*U4 - 
  52752*U1*U3*U4 - 9792*U2*U3*U4 + 2448*U3^2*U4 - 1014*U0^2*U5 - 
  26592*U0*U1*U5 + 5472*U1^2*U5 - 320*U0*U2*U5 + 16300*U1*U2*U5 - 
  842*U0*U3*U5 + 4276*U1*U3*U5 - 3576*U0^2*U6 + 7932*U0*U1*U6 - 
  404400*U1^2*U6 - 20124*U0*U2*U6 - 35568*U1*U2*U6 - 72*U0*U3*U6 - 
  236160*U1*U3*U6 + 2754*U0*U7^2 + 2451*U0*U7*U8 - 870*U1*U7*U8 + 
  612*U4*U5*U9 - 1506*U0*U7*U9 - 22566*U1*U7*U9 + 258*U0*U8*U9 + 
  34728*U1*U8*U9 + 2448*U1*U9^2, 30756*U0^2*U4 + 36948*U0*U1*U4 + 
  86184*U1^2*U4 - 90780*U0*U2*U4 + 553248*U1*U2*U4 - 11220*U2^2*U4 + 
  24960*U0*U3*U4 + 383472*U1*U3*U4 + 49368*U2*U3*U4 - 35904*U3^2*U4 + 
  11754*U0^2*U5 + 171352*U0*U1*U5 - 43616*U1^2*U5 + 25716*U0*U2*U5 - 
  117988*U1*U2*U5 + 15366*U0*U3*U5 - 46828*U1*U3*U5 + 7932*U0^2*U6 - 
  1913148*U0*U1*U6 + 3275232*U1^2*U6 - 29700*U0*U2*U6 + 473088*U1*U2*U6 - 
  148188*U0*U3*U6 + 1871280*U1*U3*U6 - 8976*U2*U3*U6 - 1122*U0*U7^2 + 
  4488*U4*U5*U8 - 447*U0*U7*U8 + 5262*U1*U7*U8 - 4800*U0*U7*U9 + 
  181122*U1*U7*U9 + 9906*U0*U8*U9 - 333888*U1*U8*U9 - 71808*U1*U9^2, 
 -8580*U0^2*U4 - 482748*U0*U1*U4 - 144984*U1^2*U4 - 67116*U0*U2*U4 + 
  722976*U1*U2*U4 + 6732*U2^2*U4 + 23784*U0*U3*U4 + 264048*U1*U3*U4 + 
  40392*U2*U3*U4 - 26928*U3^2*U4 + 6194*U0^2*U5 + 30184*U0*U1*U5 - 
  81184*U1^2*U5 + 24636*U0*U2*U5 - 97908*U1*U2*U5 + 2286*U0*U3*U5 - 
  72252*U1*U3*U5 - 71916*U0^2*U6 - 2139708*U0*U1*U6 + 3174528*U1^2*U6 + 
  22308*U0*U2*U6 + 547008*U1*U2*U6 - 50460*U0*U3*U6 + 1820208*U1*U3*U6 + 
  4488*U4*U5*U7 + 5610*U0*U7^2 - 4488*U1*U7^2 - 4488*U3*U7^2 - 
  1323*U0*U7*U8 + 7254*U1*U7*U8 + 9408*U0*U7*U9 + 152994*U1*U7*U9 - 
  5862*U0*U8*U9 - 289056*U1*U8*U9 - 53856*U1*U9^2, 
 62436*U0^2*U4 + 1265988*U0*U1*U4 + 1772136*U1^2*U4 + 98940*U0*U2*U4 + 
  45696*U1*U2*U4 - 56100*U2^2*U4 + 13752*U0*U3*U4 + 365472*U1*U3*U4 + 
  22440*U2*U3*U4 - 8976*U3^2*U4 + 8834*U0^2*U5 + 139944*U0*U1*U5 + 
  239440*U1^2*U5 - 21916*U0*U2*U5 + 75532*U1*U2*U5 + 32734*U0*U3*U5 + 
  158964*U1*U3*U5 + 333852*U0^2*U6 + 2402196*U0*U1*U6 - 19152*U1^2*U6 + 
  18084*U0*U2*U6 - 301488*U1*U2*U6 - 77652*U0*U3*U6 - 71424*U1*U3*U6 - 
  19074*U0*U7^2 - 11223*U0*U7*U8 + 3486*U1*U7*U8 + 13464*U4^2*U9 - 
  15936*U0*U7*U9 - 137862*U1*U7*U9 + 35850*U0*U8*U9 + 60504*U1*U8*U9 - 
  11220*U0*U9^2 - 35904*U1*U9^2 - 17952*U2*U9^2 + 8976*U3*U9^2, 
 113388*U0^2*U4 + 2658396*U0*U1*U4 + 514824*U1^2*U4 + 60180*U0*U2*U4 - 
  1303968*U1*U2*U4 + 100980*U2^2*U4 - 53904*U0*U3*U4 - 1157664*U1*U3*U4 - 
  188496*U2*U3*U4 + 53856*U3^2*U4 - 19362*U0^2*U5 - 361776*U0*U1*U5 + 
  236304*U1^2*U5 - 9188*U0*U2*U5 + 396004*U1*U2*U5 + 13930*U0*U3*U5 + 
  162604*U1*U3*U5 + 211020*U0^2*U6 + 2054892*U0*U1*U6 - 8966064*U1^2*U6 - 
  512028*U0*U2*U6 - 974160*U1*U2*U6 - 172188*U0*U3*U6 - 5339232*U1*U3*U6 + 
  50490*U0*U7^2 + 40392*U4^2*U8 + 51519*U0*U7*U8 - 16926*U1*U7*U8 - 
  74388*U0*U7*U9 - 560442*U1*U7*U9 + 49938*U0*U8*U9 + 810600*U1*U8*U9 + 
  53856*U1*U9^2, 8844*U0^2*U4 + 74244*U0*U1*U4 + 32568*U1^2*U4 + 
  27540*U0*U2*U4 - 90576*U1*U2*U4 + 2244*U2^2*U4 - 9696*U0*U3*U4 - 
  109920*U1*U3*U4 - 35904*U2*U3*U4 + 13464*U3^2*U4 - 4694*U0^2*U5 - 
  8568*U0*U1*U5 + 20336*U1^2*U5 - 4676*U0*U2*U5 + 25404*U1*U2*U5 - 
  1496*U2^2*U5 - 490*U0*U3*U5 + 7972*U1*U3*U5 + 23700*U0^2*U6 + 
  268020*U0*U1*U6 - 493536*U1^2*U6 - 50820*U0*U2*U6 - 4752*U1*U2*U6 - 
  11196*U0*U3*U6 - 430176*U1*U3*U6 + 4488*U2*U3*U6 + 6732*U4^2*U7 + 
  3366*U0*U7^2 + 1122*U3*U7^2 + 5337*U0*U7*U8 - 2034*U1*U7*U8 - 
  12894*U0*U7*U9 - 32286*U1*U7*U9 + 6306*U0*U8*U9 + 41928*U1*U8*U9 - 
  8976*U1*U9^2, -64548*U0^2*U4 - 1064796*U0*U1*U4 - 811320*U1^2*U4 + 
  6324*U0*U2*U4 + 256224*U1*U2*U4 + 15708*U2^2*U4 + 15528*U0*U3*U4 + 
  49680*U1*U3*U4 + 4488*U2*U3*U4 + 1538*U0^2*U5 - 11544*U0*U1*U5 - 
  144896*U1^2*U5 + 6124*U0*U2*U5 - 103716*U1*U2*U5 - 20786*U0*U3*U5 - 
  99708*U1*U3*U5 - 165180*U0^2*U6 - 1766172*U0*U1*U6 + 1814400*U1^2*U6 + 
  70884*U0*U2*U6 + 407616*U1*U2*U6 + 142500*U0*U3*U6 + 1035072*U1*U3*U6 - 
  8976*U2*U3*U6 + 7854*U0*U7^2 + 2877*U0*U7*U8 + 1446*U1*U7*U8 + 
  23424*U0*U7*U9 + 164874*U1*U7*U9 - 28998*U0*U8*U9 - 178176*U1*U8*U9 + 
  4488*U3*U8*U9 + 8976*U1*U9^2, -23892*U0^2*U4 + 369636*U0*U1*U4 - 
  381912*U1^2*U4 + 65892*U0*U2*U4 - 620160*U1*U2*U4 + 33660*U2^2*U4 - 
  27096*U0*U3*U4 - 535488*U1*U3*U4 - 67320*U2*U3*U4 + 26928*U3^2*U4 - 
  4374*U0^2*U5 - 148776*U0*U1*U5 + 6960*U1^2*U5 - 26548*U0*U2*U5 + 
  128012*U1*U2*U5 - 12394*U0*U3*U5 + 17300*U1*U3*U5 - 18780*U0^2*U6 + 
  1513140*U0*U1*U6 - 3892272*U1^2*U6 - 38412*U0*U2*U6 - 486288*U1*U2*U6 + 
  127764*U0*U3*U6 - 2174688*U1*U3*U6 + 10098*U0*U7^2 + 7809*U0*U7*U8 - 
  8634*U1*U7*U8 + 5556*U0*U7*U9 - 183822*U1*U7*U9 + 6732*U3*U7*U9 - 
  12030*U0*U8*U9 + 345000*U1*U8*U9 + 107712*U1*U9^2, 
 -14124*U0^2*U4 - 405444*U0*U1*U4 - 221400*U1^2*U4 - 62220*U0*U2*U4 + 
  259488*U1*U2*U4 + 11220*U2^2*U4 + 18024*U0*U3*U4 + 138240*U1*U3*U4 + 
  17952*U2*U3*U4 - 17952*U3^2*U4 + 3798*U0^2*U5 - 15520*U0*U1*U5 - 
  57808*U1^2*U5 + 20140*U0*U2*U5 - 63388*U1*U2*U5 - 886*U0*U3*U5 - 
  42804*U1*U3*U5 - 79788*U0^2*U6 - 1769796*U0*U1*U6 + 1585200*U1^2*U6 - 
  2772*U0*U2*U6 + 323664*U1*U2*U6 - 32316*U0*U3*U6 + 910944*U1*U3*U6 - 
  17952*U2*U3*U6 + 7854*U0*U7^2 + 2103*U0*U7*U8 + 4170*U1*U7*U8 + 
  2244*U3*U7*U8 + 9480*U0*U7*U9 + 104862*U1*U7*U9 - 7026*U0*U8*U9 - 
  156072*U1*U8*U9 - 35904*U1*U9^2, -14124*U0^2*U4 - 436236*U0*U1*U4 - 
  297048*U1^2*U4 - 4692*U0*U2*U4 + 184416*U1*U2*U4 + 6732*U2^2*U4 + 
  5784*U0*U3*U4 + 70800*U1*U3*U4 + 13464*U2*U3*U4 - 78*U0^2*U5 + 
  7968*U0*U1*U5 - 60768*U1^2*U5 + 8716*U0*U2*U5 - 55316*U1*U2*U5 - 
  2858*U0*U3*U5 - 44444*U1*U3*U5 - 38172*U0^2*U6 - 1020804*U0*U1*U6 + 
  1198752*U1^2*U6 + 24156*U0*U2*U6 + 240768*U1*U2*U6 + 17460*U0*U3*U6 + 
  672336*U1*U3*U6 + 13464*U3^2*U6 + 3366*U0*U7^2 + 1389*U0*U7*U8 + 
  1974*U1*U7*U8 + 6828*U0*U7*U9 + 88314*U1*U7*U9 - 4170*U0*U8*U9 - 
  114816*U1*U8*U9 - 13464*U1*U9^2, 4092*U0^2*U4 + 87168*U0*U1*U4 + 
  38220*U1^2*U4 + 5202*U0*U2*U4 - 45492*U1*U2*U4 - 2160*U0*U3*U4 - 
  19212*U1*U3*U4 - 3366*U2*U3*U4 + 2244*U3^2*U4 - 618*U0^2*U5 - 
  5114*U0*U1*U5 + 10060*U1^2*U5 - 1686*U0*U2*U5 + 12200*U1*U2*U5 + 
  1148*U0*U3*U5 + 8212*U1*U3*U5 + 374*U3^2*U5 + 13878*U0^2*U6 + 
  185988*U0*U1*U6 - 292272*U1^2*U6 - 6600*U0*U2*U6 - 49104*U1*U2*U6 - 
  1050*U0*U3*U6 - 158160*U1*U3*U6 + 303*U0*U7*U8 - 618*U1*U7*U8 - 
  1656*U0*U7*U9 - 18918*U1*U7*U9 + 2088*U0*U8*U9 + 27024*U1*U8*U9 + 
  4488*U1*U9^2, -4884*U0^2*U4 + 26628*U0*U1*U4 + 92424*U1^2*U4 + 
  19380*U0*U2*U4 - 155040*U1*U2*U4 + 6732*U2^2*U4 + 696*U0*U3*U4 - 
  57840*U1*U3*U4 - 40392*U2*U3*U4 - 3678*U0^2*U5 - 80040*U0*U1*U5 + 
  39360*U1^2*U5 - 292*U0*U2*U5 + 40748*U1*U2*U5 - 5074*U0*U3*U5 + 
  19604*U1*U3*U5 - 33756*U0^2*U6 - 335820*U0*U1*U6 - 769920*U1^2*U6 - 
  17820*U0*U2*U6 - 39600*U1*U2*U6 - 17676*U0*U3*U6 - 591984*U1*U3*U6 - 
  53856*U2*U3*U6 + 10098*U0*U7^2 + 6117*U0*U7*U8 - 13890*U1*U7*U8 - 
  26928*U1*U8^2 - 8592*U0*U7*U9 - 71646*U1*U7*U9 - 2094*U0*U8*U9 + 
  48432*U1*U8*U9 + 13464*U2*U8*U9, 6996*U0^2*U4 + 231468*U0*U1*U4 + 
  7608*U1^2*U4 - 45492*U0*U2*U4 - 120768*U1*U2*U4 + 47124*U2^2*U4 - 
  600*U0*U3*U4 - 256560*U1*U3*U4 - 40392*U2*U3*U4 - 234*U0^2*U5 - 
  110520*U0*U1*U5 + 2592*U1^2*U5 + 14180*U0*U2*U5 + 29252*U1*U2*U5 - 
  8976*U2^2*U5 + 1898*U0*U3*U5 - 7924*U1*U3*U5 - 24756*U0^2*U6 - 
  1083828*U0*U1*U6 - 541536*U1^2*U6 - 156420*U0*U2*U6 + 152064*U1*U2*U6 - 
  55332*U0*U3*U6 - 746928*U1*U3*U6 + 26928*U2*U3*U6 + 23562*U0*U7^2 + 
  22119*U0*U7*U8 + 5010*U1*U7*U8 - 4200*U0*U7*U9 - 42234*U1*U7*U9 + 
  13464*U2*U7*U9 + 3198*U0*U8*U9 + 52032*U1*U8*U9, 
 -17028*U0^2*U4 - 224892*U0*U1*U4 - 96696*U1^2*U4 + 3060*U0*U2*U4 - 
  127296*U1*U2*U4 - 2244*U2^2*U4 + 3000*U0*U3*U4 - 15504*U1*U3*U4 - 
  4488*U2*U3*U4 - 1822*U0^2*U5 - 41464*U0*U1*U5 + 24480*U1^2*U5 + 
  3900*U0*U2*U5 + 25772*U1*U2*U5 + 2992*U2^2*U5 - 6498*U0*U3*U5 + 
  14756*U1*U3*U5 - 28812*U0^2*U6 + 151332*U0*U1*U6 - 798048*U1^2*U6 + 
  28116*U0*U2*U6 - 143616*U1*U2*U6 + 16356*U0*U3*U6 - 394128*U1*U3*U6 - 
  8976*U2*U3*U6 - 7854*U0*U7^2 - 2883*U0*U7*U8 - 13770*U1*U7*U8 + 
  4488*U2*U7*U8 - 35904*U1*U8^2 + 3048*U0*U7*U9 - 53550*U1*U7*U9 - 
  7014*U0*U8*U9 + 32640*U1*U8*U9, -4620*U0^2*U4 - 75048*U0*U1*U4 - 
  111144*U1^2*U4 - 4998*U0*U2*U4 + 17952*U1*U2*U4 + 6732*U2^2*U4 + 
  402*U0*U3*U4 - 31944*U1*U3*U4 + 168*U0^2*U5 - 11952*U0*U1*U5 - 
  16764*U1^2*U5 + 2056*U0*U2*U5 - 5324*U1*U2*U5 - 1238*U0*U3*U5 - 
  12452*U1*U3*U5 + 1122*U2*U3*U5 - 14448*U0^2*U6 - 222990*U0*U1*U6 + 
  87648*U1^2*U6 + 4158*U0*U2*U6 + 42768*U1*U2*U6 + 5634*U0*U3*U6 + 
  11088*U1*U3*U6 + 1683*U0*U7^2 + 849*U0*U7*U8 + 660*U1*U7*U8 + 
  2814*U0*U7*U9 + 12012*U1*U7*U9 - 2109*U0*U8*U9 - 10560*U1*U8*U9, 
 -7392*U0^2*U4 - 127212*U0*U1*U4 - 141096*U1^2*U4 + 816*U0*U2*U4 + 
  3264*U1*U2*U4 + 6732*U2^2*U4 + 888*U0*U3*U4 - 5952*U1*U3*U4 - 282*U0^2*U5 - 
  10068*U0*U1*U5 - 15168*U1^2*U5 + 556*U0*U2*U5 - 6092*U1*U2*U5 - 
  2450*U0*U3*U5 - 11780*U1*U3*U5 - 16140*U0^2*U6 - 125160*U0*U1*U6 + 
  56976*U1^2*U6 + 17424*U0*U2*U6 + 58608*U1*U2*U6 + 6732*U2^2*U6 + 
  11340*U0*U3*U6 + 29520*U1*U3*U6 - 1365*U0*U7*U8 - 3678*U1*U7*U8 - 
  6732*U1*U8^2 + 2850*U0*U7*U9 + 8826*U1*U7*U9 - 3252*U0*U8*U9 - 
  14592*U1*U8*U9, 222948*U0*U4^2 - 374400*U1*U4^2 + 58152*U0*U4*U5 + 
  321312*U1*U4*U5 - 21166*U0*U5^2 + 11792*U1*U5^2 + 978912*U0*U4*U6 + 
  402624*U1*U4*U6 - 205200*U0*U5*U6 + 709632*U1*U5*U6 - 129219*U0^2*U7 - 
  862896*U0*U1*U7 - 140352*U1^2*U7 - 152274*U0*U2*U7 + 35376*U1*U2*U7 - 
  29622*U0*U3*U7 - 312960*U1*U3*U7 - 19728*U2*U3*U7 - 19374*U0^2*U8 + 
  630672*U0*U1*U8 + 963840*U1^2*U8 - 19728*U0*U2*U8 - 98640*U1*U2*U8 + 
  19728*U2^2*U8 - 82872*U0*U3*U8 + 137808*U1*U3*U8 + 39456*U2*U3*U8 - 
  37038*U0^2*U9 - 658464*U0*U1*U9 - 1523712*U1^2*U9 - 84000*U0*U2*U9 + 
  1154256*U1*U2*U9 + 59184*U2^2*U9 + 19608*U0*U3*U9 - 364080*U1*U3*U9 + 
  98640*U2*U3*U9 - 19728*U3^2*U9 + 59184*U6*U8*U9, 
 252*U0*U4^2 - 31752*U1*U4^2 + 2208*U0*U4*U5 + 11136*U1*U4*U5 - 702*U0*U5^2 + 
  772*U1*U5^2 + 37584*U0*U4*U6 - 864*U1*U4*U6 - 6912*U0*U5*U6 + 
  29184*U1*U5*U6 + 4377*U0^2*U7 - 42630*U0*U1*U7 - 1872*U1^2*U7 - 
  8682*U0*U2*U7 + 2316*U1*U2*U7 - 6378*U0*U3*U7 - 11796*U1*U3*U7 - 
  1350*U0^2*U8 + 44052*U0*U1*U8 + 47040*U1^2*U8 - 3456*U0*U3*U8 + 
  1440*U1*U3*U8 + 2454*U0^2*U9 + 47568*U0*U1*U9 - 35904*U1^2*U9 + 
  5304*U0*U2*U9 + 55056*U1*U2*U9 + 3288*U2^2*U9 + 792*U0*U3*U9 - 
  20880*U1*U3*U9 + 6576*U2*U3*U9 - 3288*U3^2*U9 + 2466*U6*U7*U9, 
 -364140*U0*U4^2 + 167544*U1*U4^2 - 4488*U0*U4*U5 + 22224*U1*U4*U5 + 
  25250*U0*U5^2 + 2828*U1*U5^2 - 392256*U0*U4*U6 + 654912*U1*U4*U6 + 
  222480*U0*U5*U6 - 12960*U1*U5*U6 + 118893*U0^2*U7 + 78702*U0*U1*U7 + 
  90624*U1^2*U7 + 154662*U0*U2*U7 + 8484*U1*U2*U7 + 124890*U0*U3*U7 + 
  22668*U1*U3*U7 - 39456*U2*U3*U7 + 35490*U0^2*U8 + 189492*U0*U1*U8 - 
  237984*U1^2*U8 - 157824*U1*U2*U8 + 19728*U2^2*U8 + 111240*U0*U3*U8 - 
  45936*U1*U3*U8 + 14796*U6*U7*U8 + 93786*U0^2*U9 + 1553196*U0*U1*U9 + 
  69504*U1^2*U9 + 210480*U0*U2*U9 - 369408*U1*U2*U9 + 78912*U2^2*U9 - 
  33096*U0*U3*U9 - 67152*U1*U3*U9, 25704*U0*U4^2 - 41688*U1*U4^2 - 
  1656*U0*U4*U5 - 7344*U1*U4*U5 - 912*U0*U5^2 + 1364*U1*U5^2 + 
  26064*U0*U4*U6 - 67968*U1*U4*U6 - 14544*U0*U5*U6 + 2976*U1*U5*U6 - 
  8112*U0^2*U7 + 25572*U0*U1*U7 + 23712*U1^2*U7 - 6024*U0*U2*U7 + 
  4092*U1*U2*U7 + 1644*U2^2*U7 - 6108*U0*U3*U7 + 8580*U1*U3*U7 + 
  3288*U2*U3*U7 - 1644*U3^2*U7 + 1233*U6*U7^2 - 4536*U0^2*U8 - 
  69180*U0*U1*U8 + 26688*U1^2*U8 + 13152*U1*U2*U8 - 7272*U0*U3*U8 + 
  1488*U1*U3*U8 - 6156*U0^2*U9 - 90684*U0*U1*U9 + 117216*U1^2*U9 - 
  14664*U0*U2*U9 + 21600*U1*U2*U9 - 6576*U2^2*U9 + 1872*U0*U3*U9 - 
  5136*U1*U3*U9, -931860*U0*U4^2 + 1452240*U1*U4^2 - 189120*U0*U4*U5 - 
  597648*U1*U4*U5 + 117370*U0*U5^2 - 42464*U1*U5^2 - 2315952*U0*U4*U6 + 
  501984*U1*U4*U6 + 736128*U0*U5*U6 - 1712736*U1*U5*U6 + 432501*U0^2*U7 + 
  2869680*U0*U1*U7 + 166992*U1^2*U7 + 648030*U0*U2*U7 - 127392*U1*U2*U7 + 
  323742*U0*U3*U7 + 584904*U1*U3*U7 - 39456*U2*U3*U7 + 15954*U0^2*U8 - 
  3001776*U0*U1*U8 - 3380448*U1^2*U8 - 236736*U1*U2*U8 + 368064*U0*U3*U8 - 
  461808*U1*U3*U8 + 182118*U0^2*U9 + 2750568*U0*U1*U9 + 2026560*U1^2*U9 + 
  557976*U0*U2*U9 - 3224112*U1*U2*U9 + 118368*U2^2*U9 - 85992*U0*U3*U9 + 
  958656*U1*U3*U9 - 256464*U2*U3*U9 + 39456*U3^2*U9 + 19728*U5*U9^2, 
 834156*U0*U4^2 + 165312*U1*U4^2 + 143304*U0*U4*U5 - 346800*U1*U4*U5 - 
  108626*U0*U5^2 - 5672*U1*U5^2 + 248832*U0*U4*U6 - 2451168*U1*U4*U6 - 
  415152*U0*U5*U6 - 312480*U1*U5*U6 - 322653*U0^2*U7 - 997116*U0*U1*U7 - 
  36912*U1^2*U7 - 523158*U0*U2*U7 - 17016*U1*U2*U7 - 419298*U0*U3*U7 + 
  340320*U1*U3*U7 + 157824*U2*U3*U7 + 19662*U0^2*U8 + 1510392*U0*U1*U8 + 
  1327488*U1^2*U8 - 59184*U0*U2*U8 + 946944*U1*U2*U8 - 266760*U0*U3*U8 + 
  632880*U1*U3*U8 + 19728*U2*U3*U8 - 257082*U0^2*U9 - 4193904*U0*U1*U9 + 
  2817120*U1^2*U9 - 632688*U0*U2*U9 + 526800*U1*U2*U9 - 355104*U2^2*U9 + 
  118056*U0*U3*U9 + 848352*U1*U3*U9 + 19728*U5*U8*U9, 
 662868*U0*U4^2 - 1023552*U1*U4^2 + 34728*U0*U4*U5 + 38976*U1*U4*U5 - 
  59846*U0*U5^2 + 13936*U1*U5^2 + 878688*U0*U4*U6 - 2429568*U1*U4*U6 - 
  423504*U0*U5*U6 + 523008*U1*U5*U6 - 235695*U0^2*U7 - 594024*U0*U1*U7 + 
  286080*U1^2*U7 - 347226*U0*U2*U7 + 160176*U1*U2*U7 + 19728*U2^2*U7 - 
  263598*U0*U3*U7 - 47040*U1*U3*U7 + 19728*U2*U3*U7 + 39456*U3^2*U7 - 
  32214*U0^2*U8 + 838560*U0*U1*U8 + 1598208*U1^2*U8 - 211752*U0*U3*U8 + 
  498240*U1*U3*U8 - 180582*U0^2*U9 - 3062928*U0*U1*U9 + 308352*U1^2*U9 - 
  365568*U0*U2*U9 + 1491456*U1*U2*U9 - 78912*U2^2*U9 + 70104*U0*U3*U9 + 
  285312*U1*U3*U9 + 9864*U5*U7*U9, 73476*U0*U4^2 + 618552*U1*U4^2 - 
  14280*U0*U4*U5 - 48720*U1*U4*U5 + 3322*U0*U5^2 - 18516*U1*U5^2 + 
  43200*U0*U4*U6 + 709056*U1*U4*U6 - 32208*U0*U5*U6 - 351264*U1*U5*U6 - 
  18207*U0^2*U7 + 128478*U0*U1*U7 - 252384*U1^2*U7 + 102*U0*U2*U7 - 
  81852*U1*U2*U7 - 6576*U2^2*U7 + 3714*U0*U3*U7 + 27564*U1*U3*U7 + 
  32880*U2*U3*U7 - 26304*U3^2*U7 - 26070*U0^2*U8 - 703140*U0*U1*U8 - 
  761472*U1^2*U8 + 13152*U0*U2*U8 + 276192*U1*U2*U8 - 16104*U0*U3*U8 - 
  215088*U1*U3*U8 + 13152*U2*U3*U8 + 3288*U5*U7*U8 - 13950*U0^2*U9 - 
  252852*U0*U1*U9 - 543264*U1^2*U9 - 43488*U0*U2*U9 - 391296*U1*U2*U9 - 
  32880*U2^2*U9 + 1704*U0*U3*U9 - 34416*U1*U3*U9, 
 -829044*U0*U4^2 + 1747728*U1*U4^2 - 176016*U0*U4*U5 - 471792*U1*U4*U5 + 
  97282*U0*U5^2 - 32336*U1*U5^2 - 2251152*U0*U4*U6 + 1401408*U1*U4*U6 + 
  638496*U0*U5*U6 - 1435968*U1*U5*U6 + 428001*U0^2*U7 + 2183160*U0*U1*U7 + 
  162672*U1^2*U7 + 627222*U0*U2*U7 - 97008*U1*U2*U7 + 266430*U0*U3*U7 + 
  569064*U1*U3*U7 - 39456*U2*U3*U7 + 27402*U0^2*U8 - 2890464*U0*U1*U8 - 
  3108000*U1^2*U8 - 236736*U1*U2*U8 + 319248*U0*U3*U8 - 422064*U1*U3*U8 + 
  196950*U0^2*U9 + 3405768*U0*U1*U9 + 1840512*U1^2*U9 + 453288*U0*U2*U9 - 
  3148656*U1*U2*U9 + 78912*U2^2*U9 - 78504*U0*U3*U9 + 658560*U1*U3*U9 - 
  217008*U2*U3*U9 + 39456*U3^2*U9 + 59184*U4*U8*U9, 
 83832*U0*U4^2 - 44256*U1*U4^2 + 16100*U0*U4*U5 - 27496*U1*U4*U5 - 
  10770*U0*U5^2 - 172*U1*U5^2 + 11832*U0*U4*U6 - 297840*U1*U4*U6 - 
  53688*U0*U5*U6 - 11136*U1*U5*U6 - 32423*U0^2*U7 - 98718*U0*U1*U7 - 
  9640*U1^2*U7 - 64094*U0*U2*U7 - 516*U1*U2*U7 - 42636*U0*U3*U7 + 
  19088*U1*U3*U7 + 17536*U2*U3*U7 + 8754*U0^2*U8 + 300628*U0*U1*U8 + 
  142528*U1^2*U8 - 14248*U0*U2*U8 + 83296*U1*U2*U8 - 4384*U2^2*U8 - 
  27940*U0*U3*U8 + 34984*U1*U3*U8 + 1096*U2*U3*U8 + 6576*U4*U8^2 - 
  26460*U0^2*U9 - 415000*U0*U1*U9 + 205904*U1^2*U9 - 66404*U0*U2*U9 + 
  118328*U1*U2*U9 - 39456*U2^2*U9 + 12488*U0*U3*U9 + 61008*U1*U3*U9, 
 -463572*U0*U4^2 + 1967184*U1*U4^2 - 138720*U0*U4*U5 - 1060032*U1*U4*U5 + 
  61354*U0*U5^2 - 51368*U1*U5^2 - 3122928*U0*U4*U6 - 1209600*U1*U4*U6 + 
  585216*U0*U5*U6 - 2517696*U1*U5*U6 + 47949*U0^2*U7 + 3176724*U0*U1*U7 + 
  127968*U1^2*U7 + 440526*U0*U2*U7 - 193560*U1*U2*U7 + 350670*U0*U3*U7 + 
  1040232*U1*U3*U7 + 78912*U2*U3*U7 - 39456*U3^2*U7 + 108546*U0^2*U8 - 
  2514984*U0*U1*U8 - 3612864*U1^2*U8 + 473472*U1*U2*U8 + 292608*U0*U3*U8 - 
  154080*U1*U3*U8 - 23370*U0^2*U9 - 521112*U0*U1*U9 + 4893888*U1^2*U9 - 
  75336*U0*U2*U9 - 4174656*U1*U2*U9 - 236736*U2^2*U9 - 57192*U0*U3*U9 + 
  1399008*U1*U3*U9 - 394560*U2*U3*U9 + 157824*U3^2*U9 + 59184*U4*U7*U9, 
 359172*U0*U4^2 + 269424*U1*U4^2 + 41280*U0*U4*U5 + 334320*U1*U4*U5 - 
  37010*U0*U5^2 - 10112*U1*U5^2 + 674352*U0*U4*U6 + 715392*U1*U4*U6 - 
  235584*U0*U5*U6 + 614016*U1*U5*U6 - 119577*U0^2*U7 - 627144*U0*U1*U7 - 
  435936*U1^2*U7 - 239262*U0*U2*U7 - 10608*U1*U2*U7 - 154158*U0*U3*U7 - 
  369816*U1*U3*U7 + 9864*U2*U3*U7 + 39456*U3^2*U7 - 6762*U0^2*U8 + 
  869088*U0*U1*U8 + 809376*U1^2*U8 - 197280*U1*U2*U8 - 117792*U0*U3*U8 + 
  188640*U1*U3*U8 + 29592*U4*U7*U8 - 94254*U0^2*U9 - 1804872*U0*U1*U9 - 
  2730624*U1^2*U9 - 161448*U0*U2*U9 + 1103232*U1*U2*U9 + 19728*U2^2*U9 + 
  34392*U0*U3*U9 + 98976*U1*U3*U9, 24012*U0*U4^2 + 352440*U1*U4^2 + 
  14520*U0*U4*U5 - 26160*U1*U4*U5 - 4810*U0*U5^2 - 4948*U1*U5^2 - 
  130464*U0*U4*U6 + 160704*U1*U4*U6 + 20592*U0*U5*U6 - 101664*U1*U5*U6 + 
  118368*U3*U6^2 - 59577*U0^2*U7 + 16062*U0*U1*U7 - 72672*U1^2*U7 - 
  14430*U0*U2*U7 - 14844*U1*U2*U7 + 39534*U0*U3*U7 + 55212*U1*U3*U7 + 
  19728*U2*U3*U7 + 24726*U0^2*U8 + 208284*U0*U1*U8 - 134880*U1^2*U8 + 
  78912*U1*U2*U8 + 10296*U0*U3*U8 + 28080*U1*U3*U8 + 19728*U2*U3*U8 - 
  24042*U0^2*U9 - 473172*U0*U1*U9 + 154752*U1^2*U9 - 57792*U0*U2*U9 - 
  113376*U1*U2*U9 - 39456*U2^2*U9 + 312*U0*U3*U9 + 141936*U1*U3*U9 - 
  19728*U2*U3*U9 + 19728*U3^2*U9, 28116*U0*U4^2 - 23652*U1*U4^2 + 
  2568*U0*U4*U5 - 20760*U1*U4*U5 - 2934*U0*U5^2 + 206*U1*U5^2 + 
  5328*U0*U4*U6 - 106128*U1*U4*U6 - 14472*U0*U5*U6 - 21072*U1*U5*U6 + 
  3288*U3*U5*U6 - 10371*U0^2*U7 - 5061*U0*U1*U7 + 10080*U1^2*U7 - 
  15378*U0*U2*U7 + 618*U1*U2*U7 - 12198*U0*U3*U7 + 18054*U1*U3*U7 + 
  6576*U2*U3*U7 - 78*U0^2*U8 + 28662*U0*U1*U8 + 15312*U1^2*U8 - 
  3288*U0*U2*U8 + 26304*U1*U2*U8 - 8880*U0*U3*U8 + 9192*U1*U3*U8 - 
  8502*U0^2*U9 - 131826*U0*U1*U9 + 164496*U1^2*U9 - 21672*U0*U2*U9 + 
  1488*U1*U2*U9 - 13152*U2^2*U9 + 3816*U0*U3*U9 + 26184*U1*U3*U9, 
 15660*U0*U4^2 - 18288*U1*U4^2 + 1464*U0*U4*U5 + 17784*U1*U4*U5 - 
  1350*U0*U5^2 - 332*U1*U5^2 + 548*U3*U5^2 + 35856*U0*U4*U6 + 576*U1*U4*U6 - 
  7728*U0*U5*U6 + 24384*U1*U5*U6 - 5367*U0^2*U7 - 17430*U0*U1*U7 - 
  18480*U1^2*U7 - 10626*U0*U2*U7 - 996*U1*U2*U7 - 6132*U0*U3*U7 - 
  16248*U1*U3*U7 + 3288*U3^2*U7 + 186*U0^2*U8 + 60132*U0*U1*U8 + 
  32208*U1^2*U8 - 6576*U1*U2*U8 - 5508*U0*U3*U8 - 960*U1*U3*U8 - 
  4386*U0^2*U9 - 89232*U0*U1*U9 - 168960*U1^2*U9 - 6240*U0*U2*U9 + 
  50976*U1*U2*U9 + 3288*U2^2*U9 + 1776*U0*U3*U9 + 13920*U1*U3*U9, 
 -111636*U0*U4^2 - 90648*U1*U4^2 - 11472*U0*U4*U5 + 52176*U1*U4*U5 + 
  11778*U0*U5^2 + 2788*U1*U5^2 + 720*U0*U4*U6 + 228096*U1*U4*U6 + 
  39456*U3*U4*U6 + 50208*U0*U5*U6 + 94560*U1*U5*U6 + 65025*U0^2*U7 + 
  17778*U0*U1*U7 + 33888*U1^2*U7 + 68214*U0*U2*U7 + 8364*U1*U2*U7 + 
  17502*U0*U3*U7 - 50556*U1*U3*U7 - 26304*U2*U3*U7 - 10230*U0^2*U8 - 
  201948*U0*U1*U8 + 10080*U1^2*U8 - 105216*U1*U2*U8 + 25104*U0*U3*U8 - 
  18480*U1*U3*U8 + 40662*U0^2*U9 + 703188*U0*U1*U9 - 306432*U1^2*U9 + 
  96600*U0*U2*U9 + 11328*U1*U2*U9 + 52608*U2^2*U9 - 8904*U0*U3*U9 - 
  110160*U1*U3*U9 + 19728*U2*U3*U9 - 13152*U3^2*U9, 
 -30852*U0*U4^2 + 117828*U1*U4^2 - 2820*U0*U4*U5 + 12648*U1*U4*U5 + 
  3288*U3*U4*U5 + 4332*U0*U5^2 - 1862*U1*U5^2 - 20232*U0*U4*U6 + 
  167472*U1*U4*U6 + 24696*U0*U5*U6 - 19008*U1*U5*U6 + 10584*U0^2*U7 + 
  42489*U0*U1*U7 - 25128*U1^2*U7 + 22860*U0*U2*U7 - 5586*U1*U2*U7 + 
  15450*U0*U3*U7 - 7470*U1*U3*U7 - 4932*U2*U3*U7 - 3288*U3^2*U7 - 
  648*U0^2*U8 - 87174*U0*U1*U8 - 93456*U1^2*U8 - 19728*U1*U2*U8 + 
  12348*U0*U3*U8 - 9504*U1*U3*U8 + 9102*U0^2*U9 + 138354*U0*U1*U9 - 
  160224*U1^2*U9 + 21156*U0*U2*U9 - 73368*U1*U2*U9 + 9864*U2^2*U9 - 
  3960*U0*U3*U9 - 16728*U1*U3*U9, 9900*U0*U4^2 + 7326*U1*U4^2 + 
  2466*U3*U4^2 + 1842*U0*U4*U5 - 6150*U1*U4*U5 - 1392*U0*U5^2 - 230*U1*U5^2 - 
  5904*U0*U4*U6 - 27648*U1*U4*U6 - 4980*U0*U5*U6 - 9768*U1*U5*U6 - 
  7125*U0^2*U7 - 3063*U0*U1*U7 - 2364*U1^2*U7 - 7464*U0*U2*U7 - 
  690*U1*U2*U7 - 4023*U0*U3*U7 + 5991*U1*U3*U7 + 2877*U2*U3*U7 + 
  411*U3^2*U7 + 1686*U0^2*U8 + 25710*U0*U1*U8 + 1020*U1^2*U8 + 
  11508*U1*U2*U8 - 2490*U0*U3*U8 + 1692*U1*U3*U8 - 4464*U0^2*U9 - 
  79551*U0*U1*U9 + 41328*U1^2*U9 - 10398*U0*U2*U9 - 576*U1*U2*U9 - 
  5754*U2^2*U9 + 759*U0*U3*U9 + 14100*U1*U3*U9 - 3288*U2*U3*U9 + 
  1644*U3^2*U9, -355788*U0*U4^2 + 303336*U1*U4^2 - 24312*U0*U4*U5 + 
  22704*U1*U4*U5 + 30010*U0*U5^2 - 1244*U1*U5^2 - 381024*U0*U4*U6 + 
  717120*U1*U4*U6 + 145584*U0*U5*U6 - 62496*U1*U5*U6 + 118113*U0^2*U7 + 
  199002*U0*U1*U7 + 41280*U1^2*U7 + 168942*U0*U2*U7 - 3732*U1*U2*U7 + 
  95754*U0*U3*U7 + 20388*U1*U3*U7 - 39456*U2*U3*U7 + 2490*U0^2*U8 - 
  740364*U0*U1*U8 - 415776*U1^2*U8 + 39456*U0*U2*U8 - 157824*U1*U2*U8 + 
  112248*U0*U3*U8 - 31248*U1*U3*U8 + 19728*U3^2*U8 + 90570*U0^2*U9 + 
  1467204*U0*U1*U9 - 159936*U1^2*U9 + 204960*U0*U2*U9 - 440448*U1*U2*U9 + 
  78912*U2^2*U9 - 31272*U0*U3*U9 + 2640*U1*U3*U9, 
 31932*U0*U4^2 - 167328*U1*U4^2 + 2184*U0*U4*U5 + 52944*U1*U4*U5 + 
  214*U0*U5^2 + 328*U1*U5^2 + 188352*U0*U4*U6 + 19872*U1*U4*U6 - 
  16272*U0*U5*U6 + 91584*U1*U5*U6 + 118368*U2*U6^2 - 34041*U0^2*U7 - 
  178548*U0*U1*U7 - 49008*U1^2*U7 + 30234*U0*U2*U7 + 984*U1*U2*U7 + 
  24150*U0*U3*U7 - 78864*U1*U3*U7 - 8778*U0^2*U8 - 69720*U0*U1*U8 + 
  101760*U1^2*U8 + 19728*U2^2*U8 - 8136*U0*U3*U8 - 52848*U1*U3*U8 - 
  3282*U0^2*U9 - 69312*U0*U1*U9 - 528864*U1^2*U9 - 7584*U0*U2*U9 + 
  193584*U1*U2*U9 + 19728*U2^2*U9 - 2040*U0*U3*U9 - 118176*U1*U3*U9 + 
  19728*U2*U3*U9, -51282*U0*U4^2 + 190692*U1*U4^2 + 1950*U0*U4*U5 + 
  27060*U1*U4*U5 + 2980*U0*U5^2 - 2276*U1*U5^2 - 28404*U0*U4*U6 + 
  399816*U1*U4*U6 + 30564*U0*U5*U6 + 8784*U1*U5*U6 + 9864*U2*U5*U6 + 
  17385*U0^2*U7 - 15738*U0*U1*U7 - 54372*U1^2*U7 + 13872*U0*U2*U7 - 
  6828*U1*U2*U7 + 17247*U0*U3*U7 - 8934*U1*U3*U7 + 6342*U0^2*U8 + 
  68196*U0*U1*U8 - 80112*U1^2*U8 + 4932*U0*U2*U8 + 19728*U1*U2*U8 + 
  15282*U0*U3*U8 - 30132*U1*U3*U8 + 4932*U2*U3*U8 + 13539*U0^2*U9 + 
  196350*U0*U1*U9 - 210120*U1^2*U9 + 34446*U0*U2*U9 - 24756*U1*U2*U9 + 
  19728*U2^2*U9 - 4992*U0*U3*U9 - 6144*U1*U3*U9, 
 120276*U0*U4^2 - 487872*U1*U4^2 - 192*U0*U4*U5 - 105504*U1*U4*U5 - 
  9386*U0*U5^2 + 10992*U1*U5^2 + 2192*U2*U5^2 + 81648*U0*U4*U6 - 
  1110528*U1*U4*U6 - 74880*U0*U5*U6 - 33408*U1*U5*U6 - 40605*U0^2*U7 + 
  130176*U0*U1*U7 + 237408*U1^2*U7 - 57750*U0*U2*U7 + 59280*U1*U2*U7 + 
  6576*U2^2*U7 - 42654*U0*U3*U7 + 90144*U1*U3*U7 + 13152*U2*U3*U7 - 
  9282*U0^2*U8 + 3024*U0*U1*U8 + 269760*U1^2*U8 - 6576*U0*U2*U8 + 
  26304*U1*U2*U8 - 37440*U0*U3*U8 + 114816*U1*U3*U8 - 33558*U0^2*U9 - 
  476832*U0*U1*U9 + 1216128*U1^2*U9 - 80088*U0*U2*U9 + 200448*U1*U2*U9 - 
  39456*U2^2*U9 + 13512*U0*U3*U9 + 44928*U1*U3*U9, 
 15696*U0*U4^2 + 239796*U1*U4^2 - 9024*U0*U4*U5 - 7008*U1*U4*U5 + 
  272*U0*U5^2 - 10090*U1*U5^2 - 68688*U0*U4*U6 + 168912*U1*U4*U6 + 
  59184*U2*U4*U6 - 7776*U0*U5*U6 - 109296*U1*U5*U6 + 15456*U0^2*U7 + 
  102075*U0*U1*U7 - 114072*U1^2*U7 - 18912*U0*U2*U7 - 30270*U1*U2*U7 - 
  26184*U0*U3*U7 - 13566*U1*U3*U7 - 4704*U0^2*U8 - 148098*U0*U1*U8 - 
  252960*U1^2*U8 - 39456*U1*U2*U8 - 3888*U0*U3*U8 - 5328*U1*U3*U8 - 
  6384*U0^2*U9 - 150486*U0*U1*U9 - 516864*U1^2*U9 - 5952*U0*U2*U9 - 
  195816*U1*U2*U9 + 3768*U0*U3*U9 + 103560*U1*U3*U9 - 19728*U2*U3*U9, 
 -14508*U0*U4^2 - 442368*U1*U4^2 - 11568*U0*U4*U5 - 65664*U1*U4*U5 + 
  13152*U2*U4*U5 + 3934*U0*U5^2 + 7296*U1*U5^2 - 27504*U0*U4*U6 - 
  918720*U1*U4*U6 + 12768*U0*U5*U6 - 15168*U1*U5*U6 + 4239*U0^2*U7 + 
  169704*U0*U1*U7 + 153216*U1^2*U7 + 18378*U0*U2*U7 + 8736*U1*U2*U7 + 
  13026*U0*U3*U7 + 35712*U1*U3*U7 - 13152*U2*U3*U7 - 5418*U0^2*U8 - 
  132192*U0*U1*U8 + 190656*U1^2*U8 + 6384*U0*U3*U8 + 71328*U1*U3*U8 + 
  2922*U0^2*U9 + 94368*U0*U1*U9 + 638016*U1^2*U9 + 5592*U0*U2*U9 - 
  27360*U1*U2*U9 - 504*U0*U3*U9 + 11328*U1*U3*U9, 
 48276*U0*U4^2 - 188064*U1*U4^2 + 39456*U2*U4^2 + 11520*U0*U4*U5 + 
  11232*U1*U4*U5 - 4842*U0*U5^2 + 7520*U1*U5^2 + 210672*U0*U4*U6 - 
  91008*U1*U4*U6 - 31488*U0*U5*U6 + 92928*U1*U5*U6 - 40797*U0^2*U7 - 
  124680*U0*U1*U7 + 79008*U1^2*U7 - 27678*U0*U2*U7 + 22560*U1*U2*U7 + 
  13506*U0*U3*U7 + 2544*U1*U3*U7 + 6576*U2*U3*U7 - 1218*U0^2*U8 + 
  162816*U0*U1*U8 + 211392*U1^2*U8 + 26304*U1*U2*U8 - 15744*U0*U3*U8 - 
  6144*U1*U3*U8 - 9462*U0^2*U9 - 145680*U0*U1*U9 + 339072*U1^2*U9 - 
  31368*U0*U2*U9 + 205248*U1*U2*U9 - 13152*U2^2*U9 + 1416*U0*U3*U9 - 
  95040*U1*U3*U9 + 26304*U2*U3*U9, 
 U1*(-330*U4^2 - 34*U4*U5 + 19*U5^2 - 132*U4*U6 + 166*U5*U6 + 822*U6^2 + 
   169*U0*U7 + 262*U1*U7 + 57*U2*U7 + 93*U3*U7 + 26*U0*U8 + 428*U1*U8 + 
   137*U2*U8 + 83*U3*U8 + 94*U0*U9 + 1456*U1*U9 + 237*U2*U9 - 39*U3*U9), 
 U0*(-330*U4^2 - 34*U4*U5 + 19*U5^2 - 132*U4*U6 + 166*U5*U6 + 822*U6^2 + 
   169*U0*U7 + 262*U1*U7 + 57*U2*U7 + 93*U3*U7 + 26*U0*U8 + 428*U1*U8 + 
   137*U2*U8 + 83*U3*U8 + 94*U0*U9 + 1456*U1*U9 + 237*U2*U9 - 39*U3*U9)];

S:=Surface(P9,Rels:Check:=false);



==> anc/CS_surface/The_Z3_invariant_Albanese_fibres.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<title>The_Z3_invariant_Albanese_fibres</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/2.0.3/jquery.min.js"></script>

<style type="text/css">
    /*!
*
* Twitter Bootstrap
*
*/
/*!
 * Bootstrap v3.3.7 (http://getbootstrap.com)
 * Copyright 2011-2016 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
/*! normalize.css v3.0.3 | MIT License | github.com/necolas/normalize.css */
html {
  font-family: sans-serif;
  -ms-text-size-adjust: 100%;
  -webkit-text-size-adjust: 100%;
}
body {
  margin: 0;
}
article,
aside,
details,
figcaption,
figure,
footer,
header,
hgroup,
main,
menu,
nav,
section,
summary {
  display: block;
}
audio,
canvas,
progress,
video {
  display: inline-block;
  vertical-align: baseline;
}
audio:not([controls]) {
  display: none;
  height: 0;
}
[hidden],
template {
  display: none;
}
a {
  background-color: transparent;
}
a:active,
a:hover {
  outline: 0;
}
abbr[title] {
  border-bottom: 1px dotted;
}
b,
strong {
  font-weight: bold;
}
dfn {
  font-style: italic;
}
h1 {
  font-size: 2em;
  margin: 0.67em 0;
}
mark {
  background: #ff0;
  color: #000;
}
small {
  font-size: 80%;
}
sub,
sup {
  font-size: 75%;
  line-height: 0;
  position: relative;
  vertical-align: baseline;
}
sup {
  top: -0.5em;
}
sub {
  bottom: -0.25em;
}
img {
  border: 0;
}
svg:not(:root) {
  overflow: hidden;
}
figure {
  margin: 1em 40px;
}
hr {
  box-sizing: content-box;
  height: 0;
}
pre {
  overflow: auto;
}
code,
kbd,
pre,
samp {
  font-family: monospace, monospace;
  font-size: 1em;
}
button,
input,
optgroup,
select,
textarea {
  color: inherit;
  font: inherit;
  margin: 0;
}
button {
  overflow: visible;
}
button,
select {
  text-transform: none;
}
button,
html input[type="button"],
input[type="reset"],
input[type="submit"] {
  -webkit-appearance: button;
  cursor: pointer;
}
button[disabled],
html input[disabled] {
  cursor: default;
}
button::-moz-focus-inner,
input::-moz-focus-inner {
  border: 0;
  padding: 0;
}
input {
  line-height: normal;
}
input[type="checkbox"],
input[type="radio"] {
  box-sizing: border-box;
  padding: 0;
}
input[type="number"]::-webkit-inner-spin-button,
input[type="number"]::-webkit-outer-spin-button {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: textfield;
  box-sizing: content-box;
}
input[type="search"]::-webkit-search-cancel-button,
input[type="search"]::-webkit-search-decoration {
  -webkit-appearance: none;
}
fieldset {
  border: 1px solid #c0c0c0;
  margin: 0 2px;
  padding: 0.35em 0.625em 0.75em;
}
legend {
  border: 0;
  padding: 0;
}
textarea {
  overflow: auto;
}
optgroup {
  font-weight: bold;
}
table {
  border-collapse: collapse;
  border-spacing: 0;
}
td,
th {
  padding: 0;
}
/*! Source: https://github.com/h5bp/html5-boilerplate/blob/master/src/css/main.css */
@media print {
  *,
  *:before,
  *:after {
    background: transparent !important;
    color: #000 !important;
    box-shadow: none !important;
    text-shadow: none !important;
  }
  a,
  a:visited {
    text-decoration: underline;
  }
  a[href]:after {
    content: " (" attr(href) ")";
  }
  abbr[title]:after {
    content: " (" attr(title) ")";
  }
  a[href^="#"]:after,
  a[href^="javascript:"]:after {
    content: "";
  }
  pre,
  blockquote {
    border: 1px solid #999;
    page-break-inside: avoid;
  }
  thead {
    display: table-header-group;
  }
  tr,
  img {
    page-break-inside: avoid;
  }
  img {
    max-width: 100% !important;
  }
  p,
  h2,
  h3 {
    orphans: 3;
    widows: 3;
  }
  h2,
  h3 {
    page-break-after: avoid;
  }
  .navbar {
    display: none;
  }
  .btn > .caret,
  .dropup > .btn > .caret {
    border-top-color: #000 !important;
  }
  .label {
    border: 1px solid #000;
  }
  .table {
    border-collapse: collapse !important;
  }
  .table td,
  .table th {
    background-color: #fff !important;
  }
  .table-bordered th,
  .table-bordered td {
    border: 1px solid #ddd !important;
  }
}
@font-face {
  font-family: 'Glyphicons Halflings';
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot');
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot?#iefix') format('embedded-opentype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff2') format('woff2'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff') format('woff'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.ttf') format('truetype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.svg#glyphicons_halflingsregular') format('svg');
}
.glyphicon {
  position: relative;
  top: 1px;
  display: inline-block;
  font-family: 'Glyphicons Halflings';
  font-style: normal;
  font-weight: normal;
  line-height: 1;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
.glyphicon-asterisk:before {
  content: "\002a";
}
.glyphicon-plus:before {
  content: "\002b";
}
.glyphicon-euro:before,
.glyphicon-eur:before {
  content: "\20ac";
}
.glyphicon-minus:before {
  content: "\2212";
}
.glyphicon-cloud:before {
  content: "\2601";
}
.glyphicon-envelope:before {
  content: "\2709";
}
.glyphicon-pencil:before {
  content: "\270f";
}
.glyphicon-glass:before {
  content: "\e001";
}
.glyphicon-music:before {
  content: "\e002";
}
.glyphicon-search:before {
  content: "\e003";
}
.glyphicon-heart:before {
  content: "\e005";
}
.glyphicon-star:before {
  content: "\e006";
}
.glyphicon-star-empty:before {
  content: "\e007";
}
.glyphicon-user:before {
  content: "\e008";
}
.glyphicon-film:before {
  content: "\e009";
}
.glyphicon-th-large:before {
  content: "\e010";
}
.glyphicon-th:before {
  content: "\e011";
}
.glyphicon-th-list:before {
  content: "\e012";
}
.glyphicon-ok:before {
  content: "\e013";
}
.glyphicon-remove:before {
  content: "\e014";
}
.glyphicon-zoom-in:before {
  content: "\e015";
}
.glyphicon-zoom-out:before {
  content: "\e016";
}
.glyphicon-off:before {
  content: "\e017";
}
.glyphicon-signal:before {
  content: "\e018";
}
.glyphicon-cog:before {
  content: "\e019";
}
.glyphicon-trash:before {
  content: "\e020";
}
.glyphicon-home:before {
  content: "\e021";
}
.glyphicon-file:before {
  content: "\e022";
}
.glyphicon-time:before {
  content: "\e023";
}
.glyphicon-road:before {
  content: "\e024";
}
.glyphicon-download-alt:before {
  content: "\e025";
}
.glyphicon-download:before {
  content: "\e026";
}
.glyphicon-upload:before {
  content: "\e027";
}
.glyphicon-inbox:before {
  content: "\e028";
}
.glyphicon-play-circle:before {
  content: "\e029";
}
.glyphicon-repeat:before {
  content: "\e030";
}
.glyphicon-refresh:before {
  content: "\e031";
}
.glyphicon-list-alt:before {
  content: "\e032";
}
.glyphicon-lock:before {
  content: "\e033";
}
.glyphicon-flag:before {
  content: "\e034";
}
.glyphicon-headphones:before {
  content: "\e035";
}
.glyphicon-volume-off:before {
  content: "\e036";
}
.glyphicon-volume-down:before {
  content: "\e037";
}
.glyphicon-volume-up:before {
  content: "\e038";
}
.glyphicon-qrcode:before {
  content: "\e039";
}
.glyphicon-barcode:before {
  content: "\e040";
}
.glyphicon-tag:before {
  content: "\e041";
}
.glyphicon-tags:before {
  content: "\e042";
}
.glyphicon-book:before {
  content: "\e043";
}
.glyphicon-bookmark:before {
  content: "\e044";
}
.glyphicon-print:before {
  content: "\e045";
}
.glyphicon-camera:before {
  content: "\e046";
}
.glyphicon-font:before {
  content: "\e047";
}
.glyphicon-bold:before {
  content: "\e048";
}
.glyphicon-italic:before {
  content: "\e049";
}
.glyphicon-text-height:before {
  content: "\e050";
}
.glyphicon-text-width:before {
  content: "\e051";
}
.glyphicon-align-left:before {
  content: "\e052";
}
.glyphicon-align-center:before {
  content: "\e053";
}
.glyphicon-align-right:before {
  content: "\e054";
}
.glyphicon-align-justify:before {
  content: "\e055";
}
.glyphicon-list:before {
  content: "\e056";
}
.glyphicon-indent-left:before {
  content: "\e057";
}
.glyphicon-indent-right:before {
  content: "\e058";
}
.glyphicon-facetime-video:before {
  content: "\e059";
}
.glyphicon-picture:before {
  content: "\e060";
}
.glyphicon-map-marker:before {
  content: "\e062";
}
.glyphicon-adjust:before {
  content: "\e063";
}
.glyphicon-tint:before {
  content: "\e064";
}
.glyphicon-edit:before {
  content: "\e065";
}
.glyphicon-share:before {
  content: "\e066";
}
.glyphicon-check:before {
  content: "\e067";
}
.glyphicon-move:before {
  content: "\e068";
}
.glyphicon-step-backward:before {
  content: "\e069";
}
.glyphicon-fast-backward:before {
  content: "\e070";
}
.glyphicon-backward:before {
  content: "\e071";
}
.glyphicon-play:before {
  content: "\e072";
}
.glyphicon-pause:before {
  content: "\e073";
}
.glyphicon-stop:before {
  content: "\e074";
}
.glyphicon-forward:before {
  content: "\e075";
}
.glyphicon-fast-forward:before {
  content: "\e076";
}
.glyphicon-step-forward:before {
  content: "\e077";
}
.glyphicon-eject:before {
  content: "\e078";
}
.glyphicon-chevron-left:before {
  content: "\e079";
}
.glyphicon-chevron-right:before {
  content: "\e080";
}
.glyphicon-plus-sign:before {
  content: "\e081";
}
.glyphicon-minus-sign:before {
  content: "\e082";
}
.glyphicon-remove-sign:before {
  content: "\e083";
}
.glyphicon-ok-sign:before {
  content: "\e084";
}
.glyphicon-question-sign:before {
  content: "\e085";
}
.glyphicon-info-sign:before {
  content: "\e086";
}
.glyphicon-screenshot:before {
  content: "\e087";
}
.glyphicon-remove-circle:before {
  content: "\e088";
}
.glyphicon-ok-circle:before {
  content: "\e089";
}
.glyphicon-ban-circle:before {
  content: "\e090";
}
.glyphicon-arrow-left:before {
  content: "\e091";
}
.glyphicon-arrow-right:before {
  content: "\e092";
}
.glyphicon-arrow-up:before {
  content: "\e093";
}
.glyphicon-arrow-down:before {
  content: "\e094";
}
.glyphicon-share-alt:before {
  content: "\e095";
}
.glyphicon-resize-full:before {
  content: "\e096";
}
.glyphicon-resize-small:before {
  content: "\e097";
}
.glyphicon-exclamation-sign:before {
  content: "\e101";
}
.glyphicon-gift:before {
  content: "\e102";
}
.glyphicon-leaf:before {
  content: "\e103";
}
.glyphicon-fire:before {
  content: "\e104";
}
.glyphicon-eye-open:before {
  content: "\e105";
}
.glyphicon-eye-close:before {
  content: "\e106";
}
.glyphicon-warning-sign:before {
  content: "\e107";
}
.glyphicon-plane:before {
  content: "\e108";
}
.glyphicon-calendar:before {
  content: "\e109";
}
.glyphicon-random:before {
  content: "\e110";
}
.glyphicon-comment:before {
  content: "\e111";
}
.glyphicon-magnet:before {
  content: "\e112";
}
.glyphicon-chevron-up:before {
  content: "\e113";
}
.glyphicon-chevron-down:before {
  content: "\e114";
}
.glyphicon-retweet:before {
  content: "\e115";
}
.glyphicon-shopping-cart:before {
  content: "\e116";
}
.glyphicon-folder-close:before {
  content: "\e117";
}
.glyphicon-folder-open:before {
  content: "\e118";
}
.glyphicon-resize-vertical:before {
  content: "\e119";
}
.glyphicon-resize-horizontal:before {
  content: "\e120";
}
.glyphicon-hdd:before {
  content: "\e121";
}
.glyphicon-bullhorn:before {
  content: "\e122";
}
.glyphicon-bell:before {
  content: "\e123";
}
.glyphicon-certificate:before {
  content: "\e124";
}
.glyphicon-thumbs-up:before {
  content: "\e125";
}
.glyphicon-thumbs-down:before {
  content: "\e126";
}
.glyphicon-hand-right:before {
  content: "\e127";
}
.glyphicon-hand-left:before {
  content: "\e128";
}
.glyphicon-hand-up:before {
  content: "\e129";
}
.glyphicon-hand-down:before {
  content: "\e130";
}
.glyphicon-circle-arrow-right:before {
  content: "\e131";
}
.glyphicon-circle-arrow-left:before {
  content: "\e132";
}
.glyphicon-circle-arrow-up:before {
  content: "\e133";
}
.glyphicon-circle-arrow-down:before {
  content: "\e134";
}
.glyphicon-globe:before {
  content: "\e135";
}
.glyphicon-wrench:before {
  content: "\e136";
}
.glyphicon-tasks:before {
  content: "\e137";
}
.glyphicon-filter:before {
  content: "\e138";
}
.glyphicon-briefcase:before {
  content: "\e139";
}
.glyphicon-fullscreen:before {
  content: "\e140";
}
.glyphicon-dashboard:before {
  content: "\e141";
}
.glyphicon-paperclip:before {
  content: "\e142";
}
.glyphicon-heart-empty:before {
  content: "\e143";
}
.glyphicon-link:before {
  content: "\e144";
}
.glyphicon-phone:before {
  content: "\e145";
}
.glyphicon-pushpin:before {
  content: "\e146";
}
.glyphicon-usd:before {
  content: "\e148";
}
.glyphicon-gbp:before {
  content: "\e149";
}
.glyphicon-sort:before {
  content: "\e150";
}
.glyphicon-sort-by-alphabet:before {
  content: "\e151";
}
.glyphicon-sort-by-alphabet-alt:before {
  content: "\e152";
}
.glyphicon-sort-by-order:before {
  content: "\e153";
}
.glyphicon-sort-by-order-alt:before {
  content: "\e154";
}
.glyphicon-sort-by-attributes:before {
  content: "\e155";
}
.glyphicon-sort-by-attributes-alt:before {
  content: "\e156";
}
.glyphicon-unchecked:before {
  content: "\e157";
}
.glyphicon-expand:before {
  content: "\e158";
}
.glyphicon-collapse-down:before {
  content: "\e159";
}
.glyphicon-collapse-up:before {
  content: "\e160";
}
.glyphicon-log-in:before {
  content: "\e161";
}
.glyphicon-flash:before {
  content: "\e162";
}
.glyphicon-log-out:before {
  content: "\e163";
}
.glyphicon-new-window:before {
  content: "\e164";
}
.glyphicon-record:before {
  content: "\e165";
}
.glyphicon-save:before {
  content: "\e166";
}
.glyphicon-open:before {
  content: "\e167";
}
.glyphicon-saved:before {
  content: "\e168";
}
.glyphicon-import:before {
  content: "\e169";
}
.glyphicon-export:before {
  content: "\e170";
}
.glyphicon-send:before {
  content: "\e171";
}
.glyphicon-floppy-disk:before {
  content: "\e172";
}
.glyphicon-floppy-saved:before {
  content: "\e173";
}
.glyphicon-floppy-remove:before {
  content: "\e174";
}
.glyphicon-floppy-save:before {
  content: "\e175";
}
.glyphicon-floppy-open:before {
  content: "\e176";
}
.glyphicon-credit-card:before {
  content: "\e177";
}
.glyphicon-transfer:before {
  content: "\e178";
}
.glyphicon-cutlery:before {
  content: "\e179";
}
.glyphicon-header:before {
  content: "\e180";
}
.glyphicon-compressed:before {
  content: "\e181";
}
.glyphicon-earphone:before {
  content: "\e182";
}
.glyphicon-phone-alt:before {
  content: "\e183";
}
.glyphicon-tower:before {
  content: "\e184";
}
.glyphicon-stats:before {
  content: "\e185";
}
.glyphicon-sd-video:before {
  content: "\e186";
}
.glyphicon-hd-video:before {
  content: "\e187";
}
.glyphicon-subtitles:before {
  content: "\e188";
}
.glyphicon-sound-stereo:before {
  content: "\e189";
}
.glyphicon-sound-dolby:before {
  content: "\e190";
}
.glyphicon-sound-5-1:before {
  content: "\e191";
}
.glyphicon-sound-6-1:before {
  content: "\e192";
}
.glyphicon-sound-7-1:before {
  content: "\e193";
}
.glyphicon-copyright-mark:before {
  content: "\e194";
}
.glyphicon-registration-mark:before {
  content: "\e195";
}
.glyphicon-cloud-download:before {
  content: "\e197";
}
.glyphicon-cloud-upload:before {
  content: "\e198";
}
.glyphicon-tree-conifer:before {
  content: "\e199";
}
.glyphicon-tree-deciduous:before {
  content: "\e200";
}
.glyphicon-cd:before {
  content: "\e201";
}
.glyphicon-save-file:before {
  content: "\e202";
}
.glyphicon-open-file:before {
  content: "\e203";
}
.glyphicon-level-up:before {
  content: "\e204";
}
.glyphicon-copy:before {
  content: "\e205";
}
.glyphicon-paste:before {
  content: "\e206";
}
.glyphicon-alert:before {
  content: "\e209";
}
.glyphicon-equalizer:before {
  content: "\e210";
}
.glyphicon-king:before {
  content: "\e211";
}
.glyphicon-queen:before {
  content: "\e212";
}
.glyphicon-pawn:before {
  content: "\e213";
}
.glyphicon-bishop:before {
  content: "\e214";
}
.glyphicon-knight:before {
  content: "\e215";
}
.glyphicon-baby-formula:before {
  content: "\e216";
}
.glyphicon-tent:before {
  content: "\26fa";
}
.glyphicon-blackboard:before {
  content: "\e218";
}
.glyphicon-bed:before {
  content: "\e219";
}
.glyphicon-apple:before {
  content: "\f8ff";
}
.glyphicon-erase:before {
  content: "\e221";
}
.glyphicon-hourglass:before {
  content: "\231b";
}
.glyphicon-lamp:before {
  content: "\e223";
}
.glyphicon-duplicate:before {
  content: "\e224";
}
.glyphicon-piggy-bank:before {
  content: "\e225";
}
.glyphicon-scissors:before {
  content: "\e226";
}
.glyphicon-bitcoin:before {
  content: "\e227";
}
.glyphicon-btc:before {
  content: "\e227";
}
.glyphicon-xbt:before {
  content: "\e227";
}
.glyphicon-yen:before {
  content: "\00a5";
}
.glyphicon-jpy:before {
  content: "\00a5";
}
.glyphicon-ruble:before {
  content: "\20bd";
}
.glyphicon-rub:before {
  content: "\20bd";
}
.glyphicon-scale:before {
  content: "\e230";
}
.glyphicon-ice-lolly:before {
  content: "\e231";
}
.glyphicon-ice-lolly-tasted:before {
  content: "\e232";
}
.glyphicon-education:before {
  content: "\e233";
}
.glyphicon-option-horizontal:before {
  content: "\e234";
}
.glyphicon-option-vertical:before {
  content: "\e235";
}
.glyphicon-menu-hamburger:before {
  content: "\e236";
}
.glyphicon-modal-window:before {
  content: "\e237";
}
.glyphicon-oil:before {
  content: "\e238";
}
.glyphicon-grain:before {
  content: "\e239";
}
.glyphicon-sunglasses:before {
  content: "\e240";
}
.glyphicon-text-size:before {
  content: "\e241";
}
.glyphicon-text-color:before {
  content: "\e242";
}
.glyphicon-text-background:before {
  content: "\e243";
}
.glyphicon-object-align-top:before {
  content: "\e244";
}
.glyphicon-object-align-bottom:before {
  content: "\e245";
}
.glyphicon-object-align-horizontal:before {
  content: "\e246";
}
.glyphicon-object-align-left:before {
  content: "\e247";
}
.glyphicon-object-align-vertical:before {
  content: "\e248";
}
.glyphicon-object-align-right:before {
  content: "\e249";
}
.glyphicon-triangle-right:before {
  content: "\e250";
}
.glyphicon-triangle-left:before {
  content: "\e251";
}
.glyphicon-triangle-bottom:before {
  content: "\e252";
}
.glyphicon-triangle-top:before {
  content: "\e253";
}
.glyphicon-console:before {
  content: "\e254";
}
.glyphicon-superscript:before {
  content: "\e255";
}
.glyphicon-subscript:before {
  content: "\e256";
}
.glyphicon-menu-left:before {
  content: "\e257";
}
.glyphicon-menu-right:before {
  content: "\e258";
}
.glyphicon-menu-down:before {
  content: "\e259";
}
.glyphicon-menu-up:before {
  content: "\e260";
}
* {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
*:before,
*:after {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
html {
  font-size: 10px;
  -webkit-tap-highlight-color: rgba(0, 0, 0, 0);
}
body {
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-size: 13px;
  line-height: 1.42857143;
  color: #000;
  background-color: #fff;
}
input,
button,
select,
textarea {
  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
}
a {
  color: #337ab7;
  text-decoration: none;
}
a:hover,
a:focus {
  color: #23527c;
  text-decoration: underline;
}
a:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
figure {
  margin: 0;
}
img {
  vertical-align: middle;
}
.img-responsive,
.thumbnail > img,
.thumbnail a > img,
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  display: block;
  max-width: 100%;
  height: auto;
}
.img-rounded {
  border-radius: 3px;
}
.img-thumbnail {
  padding: 4px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: all 0.2s ease-in-out;
  -o-transition: all 0.2s ease-in-out;
  transition: all 0.2s ease-in-out;
  display: inline-block;
  max-width: 100%;
  height: auto;
}
.img-circle {
  border-radius: 50%;
}
hr {
  margin-top: 18px;
  margin-bottom: 18px;
  border: 0;
  border-top: 1px solid #eeeeee;
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  margin: -1px;
  padding: 0;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
[role="button"] {
  cursor: pointer;
}
h1,
h2,
h3,
h4,
h5,
h6,
.h1,
.h2,
.h3,
.h4,
.h5,
.h6 {
  font-family: inherit;
  font-weight: 500;
  line-height: 1.1;
  color: inherit;
}
h1 small,
h2 small,
h3 small,
h4 small,
h5 small,
h6 small,
.h1 small,
.h2 small,
.h3 small,
.h4 small,
.h5 small,
.h6 small,
h1 .small,
h2 .small,
h3 .small,
h4 .small,
h5 .small,
h6 .small,
.h1 .small,
.h2 .small,
.h3 .small,
.h4 .small,
.h5 .small,
.h6 .small {
  font-weight: normal;
  line-height: 1;
  color: #777777;
}
h1,
.h1,
h2,
.h2,
h3,
.h3 {
  margin-top: 18px;
  margin-bottom: 9px;
}
h1 small,
.h1 small,
h2 small,
.h2 small,
h3 small,
.h3 small,
h1 .small,
.h1 .small,
h2 .small,
.h2 .small,
h3 .small,
.h3 .small {
  font-size: 65%;
}
h4,
.h4,
h5,
.h5,
h6,
.h6 {
  margin-top: 9px;
  margin-bottom: 9px;
}
h4 small,
.h4 small,
h5 small,
.h5 small,
h6 small,
.h6 small,
h4 .small,
.h4 .small,
h5 .small,
.h5 .small,
h6 .small,
.h6 .small {
  font-size: 75%;
}
h1,
.h1 {
  font-size: 33px;
}
h2,
.h2 {
  font-size: 27px;
}
h3,
.h3 {
  font-size: 23px;
}
h4,
.h4 {
  font-size: 17px;
}
h5,
.h5 {
  font-size: 13px;
}
h6,
.h6 {
  font-size: 12px;
}
p {
  margin: 0 0 9px;
}
.lead {
  margin-bottom: 18px;
  font-size: 14px;
  font-weight: 300;
  line-height: 1.4;
}
@media (min-width: 768px) {
  .lead {
    font-size: 19.5px;
  }
}
small,
.small {
  font-size: 92%;
}
mark,
.mark {
  background-color: #fcf8e3;
  padding: .2em;
}
.text-left {
  text-align: left;
}
.text-right {
  text-align: right;
}
.text-center {
  text-align: center;
}
.text-justify {
  text-align: justify;
}
.text-nowrap {
  white-space: nowrap;
}
.text-lowercase {
  text-transform: lowercase;
}
.text-uppercase {
  text-transform: uppercase;
}
.text-capitalize {
  text-transform: capitalize;
}
.text-muted {
  color: #777777;
}
.text-primary {
  color: #337ab7;
}
a.text-primary:hover,
a.text-primary:focus {
  color: #286090;
}
.text-success {
  color: #3c763d;
}
a.text-success:hover,
a.text-success:focus {
  color: #2b542c;
}
.text-info {
  color: #31708f;
}
a.text-info:hover,
a.text-info:focus {
  color: #245269;
}
.text-warning {
  color: #8a6d3b;
}
a.text-warning:hover,
a.text-warning:focus {
  color: #66512c;
}
.text-danger {
  color: #a94442;
}
a.text-danger:hover,
a.text-danger:focus {
  color: #843534;
}
.bg-primary {
  color: #fff;
  background-color: #337ab7;
}
a.bg-primary:hover,
a.bg-primary:focus {
  background-color: #286090;
}
.bg-success {
  background-color: #dff0d8;
}
a.bg-success:hover,
a.bg-success:focus {
  background-color: #c1e2b3;
}
.bg-info {
  background-color: #d9edf7;
}
a.bg-info:hover,
a.bg-info:focus {
  background-color: #afd9ee;
}
.bg-warning {
  background-color: #fcf8e3;
}
a.bg-warning:hover,
a.bg-warning:focus {
  background-color: #f7ecb5;
}
.bg-danger {
  background-color: #f2dede;
}
a.bg-danger:hover,
a.bg-danger:focus {
  background-color: #e4b9b9;
}
.page-header {
  padding-bottom: 8px;
  margin: 36px 0 18px;
  border-bottom: 1px solid #eeeeee;
}
ul,
ol {
  margin-top: 0;
  margin-bottom: 9px;
}
ul ul,
ol ul,
ul ol,
ol ol {
  margin-bottom: 0;
}
.list-unstyled {
  padding-left: 0;
  list-style: none;
}
.list-inline {
  padding-left: 0;
  list-style: none;
  margin-left: -5px;
}
.list-inline > li {
  display: inline-block;
  padding-left: 5px;
  padding-right: 5px;
}
dl {
  margin-top: 0;
  margin-bottom: 18px;
}
dt,
dd {
  line-height: 1.42857143;
}
dt {
  font-weight: bold;
}
dd {
  margin-left: 0;
}
@media (min-width: 541px) {
  .dl-horizontal dt {
    float: left;
    width: 160px;
    clear: left;
    text-align: right;
    overflow: hidden;
    text-overflow: ellipsis;
    white-space: nowrap;
  }
  .dl-horizontal dd {
    margin-left: 180px;
  }
}
abbr[title],
abbr[data-original-title] {
  cursor: help;
  border-bottom: 1px dotted #777777;
}
.initialism {
  font-size: 90%;
  text-transform: uppercase;
}
blockquote {
  padding: 9px 18px;
  margin: 0 0 18px;
  font-size: inherit;
  border-left: 5px solid #eeeeee;
}
blockquote p:last-child,
blockquote ul:last-child,
blockquote ol:last-child {
  margin-bottom: 0;
}
blockquote footer,
blockquote small,
blockquote .small {
  display: block;
  font-size: 80%;
  line-height: 1.42857143;
  color: #777777;
}
blockquote footer:before,
blockquote small:before,
blockquote .small:before {
  content: '\2014 \00A0';
}
.blockquote-reverse,
blockquote.pull-right {
  padding-right: 15px;
  padding-left: 0;
  border-right: 5px solid #eeeeee;
  border-left: 0;
  text-align: right;
}
.blockquote-reverse footer:before,
blockquote.pull-right footer:before,
.blockquote-reverse small:before,
blockquote.pull-right small:before,
.blockquote-reverse .small:before,
blockquote.pull-right .small:before {
  content: '';
}
.blockquote-reverse footer:after,
blockquote.pull-right footer:after,
.blockquote-reverse small:after,
blockquote.pull-right small:after,
.blockquote-reverse .small:after,
blockquote.pull-right .small:after {
  content: '\00A0 \2014';
}
address {
  margin-bottom: 18px;
  font-style: normal;
  line-height: 1.42857143;
}
code,
kbd,
pre,
samp {
  font-family: monospace;
}
code {
  padding: 2px 4px;
  font-size: 90%;
  color: #c7254e;
  background-color: #f9f2f4;
  border-radius: 2px;
}
kbd {
  padding: 2px 4px;
  font-size: 90%;
  color: #888;
  background-color: transparent;
  border-radius: 1px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
}
kbd kbd {
  padding: 0;
  font-size: 100%;
  font-weight: bold;
  box-shadow: none;
}
pre {
  display: block;
  padding: 8.5px;
  margin: 0 0 9px;
  font-size: 12px;
  line-height: 1.42857143;
  word-break: break-all;
  word-wrap: break-word;
  color: #333333;
  background-color: #f5f5f5;
  border: 1px solid #ccc;
  border-radius: 2px;
}
pre code {
  padding: 0;
  font-size: inherit;
  color: inherit;
  white-space: pre-wrap;
  background-color: transparent;
  border-radius: 0;
}
.pre-scrollable {
  max-height: 340px;
  overflow-y: scroll;
}
.container {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
@media (min-width: 768px) {
  .container {
    width: 768px;
  }
}
@media (min-width: 992px) {
  .container {
    width: 940px;
  }
}
@media (min-width: 1200px) {
  .container {
    width: 1140px;
  }
}
.container-fluid {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
.row {
  margin-left: 0px;
  margin-right: 0px;
}
.col-xs-1, .col-sm-1, .col-md-1, .col-lg-1, .col-xs-2, .col-sm-2, .col-md-2, .col-lg-2, .col-xs-3, .col-sm-3, .col-md-3, .col-lg-3, .col-xs-4, .col-sm-4, .col-md-4, .col-lg-4, .col-xs-5, .col-sm-5, .col-md-5, .col-lg-5, .col-xs-6, .col-sm-6, .col-md-6, .col-lg-6, .col-xs-7, .col-sm-7, .col-md-7, .col-lg-7, .col-xs-8, .col-sm-8, .col-md-8, .col-lg-8, .col-xs-9, .col-sm-9, .col-md-9, .col-lg-9, .col-xs-10, .col-sm-10, .col-md-10, .col-lg-10, .col-xs-11, .col-sm-11, .col-md-11, .col-lg-11, .col-xs-12, .col-sm-12, .col-md-12, .col-lg-12 {
  position: relative;
  min-height: 1px;
  padding-left: 0px;
  padding-right: 0px;
}
.col-xs-1, .col-xs-2, .col-xs-3, .col-xs-4, .col-xs-5, .col-xs-6, .col-xs-7, .col-xs-8, .col-xs-9, .col-xs-10, .col-xs-11, .col-xs-12 {
  float: left;
}
.col-xs-12 {
  width: 100%;
}
.col-xs-11 {
  width: 91.66666667%;
}
.col-xs-10 {
  width: 83.33333333%;
}
.col-xs-9 {
  width: 75%;
}
.col-xs-8 {
  width: 66.66666667%;
}
.col-xs-7 {
  width: 58.33333333%;
}
.col-xs-6 {
  width: 50%;
}
.col-xs-5 {
  width: 41.66666667%;
}
.col-xs-4 {
  width: 33.33333333%;
}
.col-xs-3 {
  width: 25%;
}
.col-xs-2 {
  width: 16.66666667%;
}
.col-xs-1 {
  width: 8.33333333%;
}
.col-xs-pull-12 {
  right: 100%;
}
.col-xs-pull-11 {
  right: 91.66666667%;
}
.col-xs-pull-10 {
  right: 83.33333333%;
}
.col-xs-pull-9 {
  right: 75%;
}
.col-xs-pull-8 {
  right: 66.66666667%;
}
.col-xs-pull-7 {
  right: 58.33333333%;
}
.col-xs-pull-6 {
  right: 50%;
}
.col-xs-pull-5 {
  right: 41.66666667%;
}
.col-xs-pull-4 {
  right: 33.33333333%;
}
.col-xs-pull-3 {
  right: 25%;
}
.col-xs-pull-2 {
  right: 16.66666667%;
}
.col-xs-pull-1 {
  right: 8.33333333%;
}
.col-xs-pull-0 {
  right: auto;
}
.col-xs-push-12 {
  left: 100%;
}
.col-xs-push-11 {
  left: 91.66666667%;
}
.col-xs-push-10 {
  left: 83.33333333%;
}
.col-xs-push-9 {
  left: 75%;
}
.col-xs-push-8 {
  left: 66.66666667%;
}
.col-xs-push-7 {
  left: 58.33333333%;
}
.col-xs-push-6 {
  left: 50%;
}
.col-xs-push-5 {
  left: 41.66666667%;
}
.col-xs-push-4 {
  left: 33.33333333%;
}
.col-xs-push-3 {
  left: 25%;
}
.col-xs-push-2 {
  left: 16.66666667%;
}
.col-xs-push-1 {
  left: 8.33333333%;
}
.col-xs-push-0 {
  left: auto;
}
.col-xs-offset-12 {
  margin-left: 100%;
}
.col-xs-offset-11 {
  margin-left: 91.66666667%;
}
.col-xs-offset-10 {
  margin-left: 83.33333333%;
}
.col-xs-offset-9 {
  margin-left: 75%;
}
.col-xs-offset-8 {
  margin-left: 66.66666667%;
}
.col-xs-offset-7 {
  margin-left: 58.33333333%;
}
.col-xs-offset-6 {
  margin-left: 50%;
}
.col-xs-offset-5 {
  margin-left: 41.66666667%;
}
.col-xs-offset-4 {
  margin-left: 33.33333333%;
}
.col-xs-offset-3 {
  margin-left: 25%;
}
.col-xs-offset-2 {
  margin-left: 16.66666667%;
}
.col-xs-offset-1 {
  margin-left: 8.33333333%;
}
.col-xs-offset-0 {
  margin-left: 0%;
}
@media (min-width: 768px) {
  .col-sm-1, .col-sm-2, .col-sm-3, .col-sm-4, .col-sm-5, .col-sm-6, .col-sm-7, .col-sm-8, .col-sm-9, .col-sm-10, .col-sm-11, .col-sm-12 {
    float: left;
  }
  .col-sm-12 {
    width: 100%;
  }
  .col-sm-11 {
    width: 91.66666667%;
  }
  .col-sm-10 {
    width: 83.33333333%;
  }
  .col-sm-9 {
    width: 75%;
  }
  .col-sm-8 {
    width: 66.66666667%;
  }
  .col-sm-7 {
    width: 58.33333333%;
  }
  .col-sm-6 {
    width: 50%;
  }
  .col-sm-5 {
    width: 41.66666667%;
  }
  .col-sm-4 {
    width: 33.33333333%;
  }
  .col-sm-3 {
    width: 25%;
  }
  .col-sm-2 {
    width: 16.66666667%;
  }
  .col-sm-1 {
    width: 8.33333333%;
  }
  .col-sm-pull-12 {
    right: 100%;
  }
  .col-sm-pull-11 {
    right: 91.66666667%;
  }
  .col-sm-pull-10 {
    right: 83.33333333%;
  }
  .col-sm-pull-9 {
    right: 75%;
  }
  .col-sm-pull-8 {
    right: 66.66666667%;
  }
  .col-sm-pull-7 {
    right: 58.33333333%;
  }
  .col-sm-pull-6 {
    right: 50%;
  }
  .col-sm-pull-5 {
    right: 41.66666667%;
  }
  .col-sm-pull-4 {
    right: 33.33333333%;
  }
  .col-sm-pull-3 {
    right: 25%;
  }
  .col-sm-pull-2 {
    right: 16.66666667%;
  }
  .col-sm-pull-1 {
    right: 8.33333333%;
  }
  .col-sm-pull-0 {
    right: auto;
  }
  .col-sm-push-12 {
    left: 100%;
  }
  .col-sm-push-11 {
    left: 91.66666667%;
  }
  .col-sm-push-10 {
    left: 83.33333333%;
  }
  .col-sm-push-9 {
    left: 75%;
  }
  .col-sm-push-8 {
    left: 66.66666667%;
  }
  .col-sm-push-7 {
    left: 58.33333333%;
  }
  .col-sm-push-6 {
    left: 50%;
  }
  .col-sm-push-5 {
    left: 41.66666667%;
  }
  .col-sm-push-4 {
    left: 33.33333333%;
  }
  .col-sm-push-3 {
    left: 25%;
  }
  .col-sm-push-2 {
    left: 16.66666667%;
  }
  .col-sm-push-1 {
    left: 8.33333333%;
  }
  .col-sm-push-0 {
    left: auto;
  }
  .col-sm-offset-12 {
    margin-left: 100%;
  }
  .col-sm-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-sm-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-sm-offset-9 {
    margin-left: 75%;
  }
  .col-sm-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-sm-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-sm-offset-6 {
    margin-left: 50%;
  }
  .col-sm-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-sm-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-sm-offset-3 {
    margin-left: 25%;
  }
  .col-sm-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-sm-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-sm-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 992px) {
  .col-md-1, .col-md-2, .col-md-3, .col-md-4, .col-md-5, .col-md-6, .col-md-7, .col-md-8, .col-md-9, .col-md-10, .col-md-11, .col-md-12 {
    float: left;
  }
  .col-md-12 {
    width: 100%;
  }
  .col-md-11 {
    width: 91.66666667%;
  }
  .col-md-10 {
    width: 83.33333333%;
  }
  .col-md-9 {
    width: 75%;
  }
  .col-md-8 {
    width: 66.66666667%;
  }
  .col-md-7 {
    width: 58.33333333%;
  }
  .col-md-6 {
    width: 50%;
  }
  .col-md-5 {
    width: 41.66666667%;
  }
  .col-md-4 {
    width: 33.33333333%;
  }
  .col-md-3 {
    width: 25%;
  }
  .col-md-2 {
    width: 16.66666667%;
  }
  .col-md-1 {
    width: 8.33333333%;
  }
  .col-md-pull-12 {
    right: 100%;
  }
  .col-md-pull-11 {
    right: 91.66666667%;
  }
  .col-md-pull-10 {
    right: 83.33333333%;
  }
  .col-md-pull-9 {
    right: 75%;
  }
  .col-md-pull-8 {
    right: 66.66666667%;
  }
  .col-md-pull-7 {
    right: 58.33333333%;
  }
  .col-md-pull-6 {
    right: 50%;
  }
  .col-md-pull-5 {
    right: 41.66666667%;
  }
  .col-md-pull-4 {
    right: 33.33333333%;
  }
  .col-md-pull-3 {
    right: 25%;
  }
  .col-md-pull-2 {
    right: 16.66666667%;
  }
  .col-md-pull-1 {
    right: 8.33333333%;
  }
  .col-md-pull-0 {
    right: auto;
  }
  .col-md-push-12 {
    left: 100%;
  }
  .col-md-push-11 {
    left: 91.66666667%;
  }
  .col-md-push-10 {
    left: 83.33333333%;
  }
  .col-md-push-9 {
    left: 75%;
  }
  .col-md-push-8 {
    left: 66.66666667%;
  }
  .col-md-push-7 {
    left: 58.33333333%;
  }
  .col-md-push-6 {
    left: 50%;
  }
  .col-md-push-5 {
    left: 41.66666667%;
  }
  .col-md-push-4 {
    left: 33.33333333%;
  }
  .col-md-push-3 {
    left: 25%;
  }
  .col-md-push-2 {
    left: 16.66666667%;
  }
  .col-md-push-1 {
    left: 8.33333333%;
  }
  .col-md-push-0 {
    left: auto;
  }
  .col-md-offset-12 {
    margin-left: 100%;
  }
  .col-md-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-md-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-md-offset-9 {
    margin-left: 75%;
  }
  .col-md-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-md-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-md-offset-6 {
    margin-left: 50%;
  }
  .col-md-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-md-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-md-offset-3 {
    margin-left: 25%;
  }
  .col-md-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-md-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-md-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 1200px) {
  .col-lg-1, .col-lg-2, .col-lg-3, .col-lg-4, .col-lg-5, .col-lg-6, .col-lg-7, .col-lg-8, .col-lg-9, .col-lg-10, .col-lg-11, .col-lg-12 {
    float: left;
  }
  .col-lg-12 {
    width: 100%;
  }
  .col-lg-11 {
    width: 91.66666667%;
  }
  .col-lg-10 {
    width: 83.33333333%;
  }
  .col-lg-9 {
    width: 75%;
  }
  .col-lg-8 {
    width: 66.66666667%;
  }
  .col-lg-7 {
    width: 58.33333333%;
  }
  .col-lg-6 {
    width: 50%;
  }
  .col-lg-5 {
    width: 41.66666667%;
  }
  .col-lg-4 {
    width: 33.33333333%;
  }
  .col-lg-3 {
    width: 25%;
  }
  .col-lg-2 {
    width: 16.66666667%;
  }
  .col-lg-1 {
    width: 8.33333333%;
  }
  .col-lg-pull-12 {
    right: 100%;
  }
  .col-lg-pull-11 {
    right: 91.66666667%;
  }
  .col-lg-pull-10 {
    right: 83.33333333%;
  }
  .col-lg-pull-9 {
    right: 75%;
  }
  .col-lg-pull-8 {
    right: 66.66666667%;
  }
  .col-lg-pull-7 {
    right: 58.33333333%;
  }
  .col-lg-pull-6 {
    right: 50%;
  }
  .col-lg-pull-5 {
    right: 41.66666667%;
  }
  .col-lg-pull-4 {
    right: 33.33333333%;
  }
  .col-lg-pull-3 {
    right: 25%;
  }
  .col-lg-pull-2 {
    right: 16.66666667%;
  }
  .col-lg-pull-1 {
    right: 8.33333333%;
  }
  .col-lg-pull-0 {
    right: auto;
  }
  .col-lg-push-12 {
    left: 100%;
  }
  .col-lg-push-11 {
    left: 91.66666667%;
  }
  .col-lg-push-10 {
    left: 83.33333333%;
  }
  .col-lg-push-9 {
    left: 75%;
  }
  .col-lg-push-8 {
    left: 66.66666667%;
  }
  .col-lg-push-7 {
    left: 58.33333333%;
  }
  .col-lg-push-6 {
    left: 50%;
  }
  .col-lg-push-5 {
    left: 41.66666667%;
  }
  .col-lg-push-4 {
    left: 33.33333333%;
  }
  .col-lg-push-3 {
    left: 25%;
  }
  .col-lg-push-2 {
    left: 16.66666667%;
  }
  .col-lg-push-1 {
    left: 8.33333333%;
  }
  .col-lg-push-0 {
    left: auto;
  }
  .col-lg-offset-12 {
    margin-left: 100%;
  }
  .col-lg-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-lg-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-lg-offset-9 {
    margin-left: 75%;
  }
  .col-lg-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-lg-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-lg-offset-6 {
    margin-left: 50%;
  }
  .col-lg-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-lg-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-lg-offset-3 {
    margin-left: 25%;
  }
  .col-lg-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-lg-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-lg-offset-0 {
    margin-left: 0%;
  }
}
table {
  background-color: transparent;
}
caption {
  padding-top: 8px;
  padding-bottom: 8px;
  color: #777777;
  text-align: left;
}
th {
  text-align: left;
}
.table {
  width: 100%;
  max-width: 100%;
  margin-bottom: 18px;
}
.table > thead > tr > th,
.table > tbody > tr > th,
.table > tfoot > tr > th,
.table > thead > tr > td,
.table > tbody > tr > td,
.table > tfoot > tr > td {
  padding: 8px;
  line-height: 1.42857143;
  vertical-align: top;
  border-top: 1px solid #ddd;
}
.table > thead > tr > th {
  vertical-align: bottom;
  border-bottom: 2px solid #ddd;
}
.table > caption + thead > tr:first-child > th,
.table > colgroup + thead > tr:first-child > th,
.table > thead:first-child > tr:first-child > th,
.table > caption + thead > tr:first-child > td,
.table > colgroup + thead > tr:first-child > td,
.table > thead:first-child > tr:first-child > td {
  border-top: 0;
}
.table > tbody + tbody {
  border-top: 2px solid #ddd;
}
.table .table {
  background-color: #fff;
}
.table-condensed > thead > tr > th,
.table-condensed > tbody > tr > th,
.table-condensed > tfoot > tr > th,
.table-condensed > thead > tr > td,
.table-condensed > tbody > tr > td,
.table-condensed > tfoot > tr > td {
  padding: 5px;
}
.table-bordered {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > tbody > tr > th,
.table-bordered > tfoot > tr > th,
.table-bordered > thead > tr > td,
.table-bordered > tbody > tr > td,
.table-bordered > tfoot > tr > td {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > thead > tr > td {
  border-bottom-width: 2px;
}
.table-striped > tbody > tr:nth-of-type(odd) {
  background-color: #f9f9f9;
}
.table-hover > tbody > tr:hover {
  background-color: #f5f5f5;
}
table col[class*="col-"] {
  position: static;
  float: none;
  display: table-column;
}
table td[class*="col-"],
table th[class*="col-"] {
  position: static;
  float: none;
  display: table-cell;
}
.table > thead > tr > td.active,
.table > tbody > tr > td.active,
.table > tfoot > tr > td.active,
.table > thead > tr > th.active,
.table > tbody > tr > th.active,
.table > tfoot > tr > th.active,
.table > thead > tr.active > td,
.table > tbody > tr.active > td,
.table > tfoot > tr.active > td,
.table > thead > tr.active > th,
.table > tbody > tr.active > th,
.table > tfoot > tr.active > th {
  background-color: #f5f5f5;
}
.table-hover > tbody > tr > td.active:hover,
.table-hover > tbody > tr > th.active:hover,
.table-hover > tbody > tr.active:hover > td,
.table-hover > tbody > tr:hover > .active,
.table-hover > tbody > tr.active:hover > th {
  background-color: #e8e8e8;
}
.table > thead > tr > td.success,
.table > tbody > tr > td.success,
.table > tfoot > tr > td.success,
.table > thead > tr > th.success,
.table > tbody > tr > th.success,
.table > tfoot > tr > th.success,
.table > thead > tr.success > td,
.table > tbody > tr.success > td,
.table > tfoot > tr.success > td,
.table > thead > tr.success > th,
.table > tbody > tr.success > th,
.table > tfoot > tr.success > th {
  background-color: #dff0d8;
}
.table-hover > tbody > tr > td.success:hover,
.table-hover > tbody > tr > th.success:hover,
.table-hover > tbody > tr.success:hover > td,
.table-hover > tbody > tr:hover > .success,
.table-hover > tbody > tr.success:hover > th {
  background-color: #d0e9c6;
}
.table > thead > tr > td.info,
.table > tbody > tr > td.info,
.table > tfoot > tr > td.info,
.table > thead > tr > th.info,
.table > tbody > tr > th.info,
.table > tfoot > tr > th.info,
.table > thead > tr.info > td,
.table > tbody > tr.info > td,
.table > tfoot > tr.info > td,
.table > thead > tr.info > th,
.table > tbody > tr.info > th,
.table > tfoot > tr.info > th {
  background-color: #d9edf7;
}
.table-hover > tbody > tr > td.info:hover,
.table-hover > tbody > tr > th.info:hover,
.table-hover > tbody > tr.info:hover > td,
.table-hover > tbody > tr:hover > .info,
.table-hover > tbody > tr.info:hover > th {
  background-color: #c4e3f3;
}
.table > thead > tr > td.warning,
.table > tbody > tr > td.warning,
.table > tfoot > tr > td.warning,
.table > thead > tr > th.warning,
.table > tbody > tr > th.warning,
.table > tfoot > tr > th.warning,
.table > thead > tr.warning > td,
.table > tbody > tr.warning > td,
.table > tfoot > tr.warning > td,
.table > thead > tr.warning > th,
.table > tbody > tr.warning > th,
.table > tfoot > tr.warning > th {
  background-color: #fcf8e3;
}
.table-hover > tbody > tr > td.warning:hover,
.table-hover > tbody > tr > th.warning:hover,
.table-hover > tbody > tr.warning:hover > td,
.table-hover > tbody > tr:hover > .warning,
.table-hover > tbody > tr.warning:hover > th {
  background-color: #faf2cc;
}
.table > thead > tr > td.danger,
.table > tbody > tr > td.danger,
.table > tfoot > tr > td.danger,
.table > thead > tr > th.danger,
.table > tbody > tr > th.danger,
.table > tfoot > tr > th.danger,
.table > thead > tr.danger > td,
.table > tbody > tr.danger > td,
.table > tfoot > tr.danger > td,
.table > thead > tr.danger > th,
.table > tbody > tr.danger > th,
.table > tfoot > tr.danger > th {
  background-color: #f2dede;
}
.table-hover > tbody > tr > td.danger:hover,
.table-hover > tbody > tr > th.danger:hover,
.table-hover > tbody > tr.danger:hover > td,
.table-hover > tbody > tr:hover > .danger,
.table-hover > tbody > tr.danger:hover > th {
  background-color: #ebcccc;
}
.table-responsive {
  overflow-x: auto;
  min-height: 0.01%;
}
@media screen and (max-width: 767px) {
  .table-responsive {
    width: 100%;
    margin-bottom: 13.5px;
    overflow-y: hidden;
    -ms-overflow-style: -ms-autohiding-scrollbar;
    border: 1px solid #ddd;
  }
  .table-responsive > .table {
    margin-bottom: 0;
  }
  .table-responsive > .table > thead > tr > th,
  .table-responsive > .table > tbody > tr > th,
  .table-responsive > .table > tfoot > tr > th,
  .table-responsive > .table > thead > tr > td,
  .table-responsive > .table > tbody > tr > td,
  .table-responsive > .table > tfoot > tr > td {
    white-space: nowrap;
  }
  .table-responsive > .table-bordered {
    border: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:first-child,
  .table-responsive > .table-bordered > tbody > tr > th:first-child,
  .table-responsive > .table-bordered > tfoot > tr > th:first-child,
  .table-responsive > .table-bordered > thead > tr > td:first-child,
  .table-responsive > .table-bordered > tbody > tr > td:first-child,
  .table-responsive > .table-bordered > tfoot > tr > td:first-child {
    border-left: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:last-child,
  .table-responsive > .table-bordered > tbody > tr > th:last-child,
  .table-responsive > .table-bordered > tfoot > tr > th:last-child,
  .table-responsive > .table-bordered > thead > tr > td:last-child,
  .table-responsive > .table-bordered > tbody > tr > td:last-child,
  .table-responsive > .table-bordered > tfoot > tr > td:last-child {
    border-right: 0;
  }
  .table-responsive > .table-bordered > tbody > tr:last-child > th,
  .table-responsive > .table-bordered > tfoot > tr:last-child > th,
  .table-responsive > .table-bordered > tbody > tr:last-child > td,
  .table-responsive > .table-bordered > tfoot > tr:last-child > td {
    border-bottom: 0;
  }
}
fieldset {
  padding: 0;
  margin: 0;
  border: 0;
  min-width: 0;
}
legend {
  display: block;
  width: 100%;
  padding: 0;
  margin-bottom: 18px;
  font-size: 19.5px;
  line-height: inherit;
  color: #333333;
  border: 0;
  border-bottom: 1px solid #e5e5e5;
}
label {
  display: inline-block;
  max-width: 100%;
  margin-bottom: 5px;
  font-weight: bold;
}
input[type="search"] {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
input[type="radio"],
input[type="checkbox"] {
  margin: 4px 0 0;
  margin-top: 1px \9;
  line-height: normal;
}
input[type="file"] {
  display: block;
}
input[type="range"] {
  display: block;
  width: 100%;
}
select[multiple],
select[size] {
  height: auto;
}
input[type="file"]:focus,
input[type="radio"]:focus,
input[type="checkbox"]:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
output {
  display: block;
  padding-top: 7px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
}
.form-control {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
}
.form-control:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.form-control::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.form-control:-ms-input-placeholder {
  color: #999;
}
.form-control::-webkit-input-placeholder {
  color: #999;
}
.form-control::-ms-expand {
  border: 0;
  background-color: transparent;
}
.form-control[disabled],
.form-control[readonly],
fieldset[disabled] .form-control {
  background-color: #eeeeee;
  opacity: 1;
}
.form-control[disabled],
fieldset[disabled] .form-control {
  cursor: not-allowed;
}
textarea.form-control {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: none;
}
@media screen and (-webkit-min-device-pixel-ratio: 0) {
  input[type="date"].form-control,
  input[type="time"].form-control,
  input[type="datetime-local"].form-control,
  input[type="month"].form-control {
    line-height: 32px;
  }
  input[type="date"].input-sm,
  input[type="time"].input-sm,
  input[type="datetime-local"].input-sm,
  input[type="month"].input-sm,
  .input-group-sm input[type="date"],
  .input-group-sm input[type="time"],
  .input-group-sm input[type="datetime-local"],
  .input-group-sm input[type="month"] {
    line-height: 30px;
  }
  input[type="date"].input-lg,
  input[type="time"].input-lg,
  input[type="datetime-local"].input-lg,
  input[type="month"].input-lg,
  .input-group-lg input[type="date"],
  .input-group-lg input[type="time"],
  .input-group-lg input[type="datetime-local"],
  .input-group-lg input[type="month"] {
    line-height: 45px;
  }
}
.form-group {
  margin-bottom: 15px;
}
.radio,
.checkbox {
  position: relative;
  display: block;
  margin-top: 10px;
  margin-bottom: 10px;
}
.radio label,
.checkbox label {
  min-height: 18px;
  padding-left: 20px;
  margin-bottom: 0;
  font-weight: normal;
  cursor: pointer;
}
.radio input[type="radio"],
.radio-inline input[type="radio"],
.checkbox input[type="checkbox"],
.checkbox-inline input[type="checkbox"] {
  position: absolute;
  margin-left: -20px;
  margin-top: 4px \9;
}
.radio + .radio,
.checkbox + .checkbox {
  margin-top: -5px;
}
.radio-inline,
.checkbox-inline {
  position: relative;
  display: inline-block;
  padding-left: 20px;
  margin-bottom: 0;
  vertical-align: middle;
  font-weight: normal;
  cursor: pointer;
}
.radio-inline + .radio-inline,
.checkbox-inline + .checkbox-inline {
  margin-top: 0;
  margin-left: 10px;
}
input[type="radio"][disabled],
input[type="checkbox"][disabled],
input[type="radio"].disabled,
input[type="checkbox"].disabled,
fieldset[disabled] input[type="radio"],
fieldset[disabled] input[type="checkbox"] {
  cursor: not-allowed;
}
.radio-inline.disabled,
.checkbox-inline.disabled,
fieldset[disabled] .radio-inline,
fieldset[disabled] .checkbox-inline {
  cursor: not-allowed;
}
.radio.disabled label,
.checkbox.disabled label,
fieldset[disabled] .radio label,
fieldset[disabled] .checkbox label {
  cursor: not-allowed;
}
.form-control-static {
  padding-top: 7px;
  padding-bottom: 7px;
  margin-bottom: 0;
  min-height: 31px;
}
.form-control-static.input-lg,
.form-control-static.input-sm {
  padding-left: 0;
  padding-right: 0;
}
.input-sm {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-sm {
  height: 30px;
  line-height: 30px;
}
textarea.input-sm,
select[multiple].input-sm {
  height: auto;
}
.form-group-sm .form-control {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.form-group-sm select.form-control {
  height: 30px;
  line-height: 30px;
}
.form-group-sm textarea.form-control,
.form-group-sm select[multiple].form-control {
  height: auto;
}
.form-group-sm .form-control-static {
  height: 30px;
  min-height: 30px;
  padding: 6px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.input-lg {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-lg {
  height: 45px;
  line-height: 45px;
}
textarea.input-lg,
select[multiple].input-lg {
  height: auto;
}
.form-group-lg .form-control {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.form-group-lg select.form-control {
  height: 45px;
  line-height: 45px;
}
.form-group-lg textarea.form-control,
.form-group-lg select[multiple].form-control {
  height: auto;
}
.form-group-lg .form-control-static {
  height: 45px;
  min-height: 35px;
  padding: 11px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.has-feedback {
  position: relative;
}
.has-feedback .form-control {
  padding-right: 40px;
}
.form-control-feedback {
  position: absolute;
  top: 0;
  right: 0;
  z-index: 2;
  display: block;
  width: 32px;
  height: 32px;
  line-height: 32px;
  text-align: center;
  pointer-events: none;
}
.input-lg + .form-control-feedback,
.input-group-lg + .form-control-feedback,
.form-group-lg .form-control + .form-control-feedback {
  width: 45px;
  height: 45px;
  line-height: 45px;
}
.input-sm + .form-control-feedback,
.input-group-sm + .form-control-feedback,
.form-group-sm .form-control + .form-control-feedback {
  width: 30px;
  height: 30px;
  line-height: 30px;
}
.has-success .help-block,
.has-success .control-label,
.has-success .radio,
.has-success .checkbox,
.has-success .radio-inline,
.has-success .checkbox-inline,
.has-success.radio label,
.has-success.checkbox label,
.has-success.radio-inline label,
.has-success.checkbox-inline label {
  color: #3c763d;
}
.has-success .form-control {
  border-color: #3c763d;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-success .form-control:focus {
  border-color: #2b542c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
}
.has-success .input-group-addon {
  color: #3c763d;
  border-color: #3c763d;
  background-color: #dff0d8;
}
.has-success .form-control-feedback {
  color: #3c763d;
}
.has-warning .help-block,
.has-warning .control-label,
.has-warning .radio,
.has-warning .checkbox,
.has-warning .radio-inline,
.has-warning .checkbox-inline,
.has-warning.radio label,
.has-warning.checkbox label,
.has-warning.radio-inline label,
.has-warning.checkbox-inline label {
  color: #8a6d3b;
}
.has-warning .form-control {
  border-color: #8a6d3b;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-warning .form-control:focus {
  border-color: #66512c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
}
.has-warning .input-group-addon {
  color: #8a6d3b;
  border-color: #8a6d3b;
  background-color: #fcf8e3;
}
.has-warning .form-control-feedback {
  color: #8a6d3b;
}
.has-error .help-block,
.has-error .control-label,
.has-error .radio,
.has-error .checkbox,
.has-error .radio-inline,
.has-error .checkbox-inline,
.has-error.radio label,
.has-error.checkbox label,
.has-error.radio-inline label,
.has-error.checkbox-inline label {
  color: #a94442;
}
.has-error .form-control {
  border-color: #a94442;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-error .form-control:focus {
  border-color: #843534;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
}
.has-error .input-group-addon {
  color: #a94442;
  border-color: #a94442;
  background-color: #f2dede;
}
.has-error .form-control-feedback {
  color: #a94442;
}
.has-feedback label ~ .form-control-feedback {
  top: 23px;
}
.has-feedback label.sr-only ~ .form-control-feedback {
  top: 0;
}
.help-block {
  display: block;
  margin-top: 5px;
  margin-bottom: 10px;
  color: #404040;
}
@media (min-width: 768px) {
  .form-inline .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .form-inline .form-control-static {
    display: inline-block;
  }
  .form-inline .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .form-inline .input-group .input-group-addon,
  .form-inline .input-group .input-group-btn,
  .form-inline .input-group .form-control {
    width: auto;
  }
  .form-inline .input-group > .form-control {
    width: 100%;
  }
  .form-inline .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio,
  .form-inline .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio label,
  .form-inline .checkbox label {
    padding-left: 0;
  }
  .form-inline .radio input[type="radio"],
  .form-inline .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .form-inline .has-feedback .form-control-feedback {
    top: 0;
  }
}
.form-horizontal .radio,
.form-horizontal .checkbox,
.form-horizontal .radio-inline,
.form-horizontal .checkbox-inline {
  margin-top: 0;
  margin-bottom: 0;
  padding-top: 7px;
}
.form-horizontal .radio,
.form-horizontal .checkbox {
  min-height: 25px;
}
.form-horizontal .form-group {
  margin-left: 0px;
  margin-right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .control-label {
    text-align: right;
    margin-bottom: 0;
    padding-top: 7px;
  }
}
.form-horizontal .has-feedback .form-control-feedback {
  right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .form-group-lg .control-label {
    padding-top: 11px;
    font-size: 17px;
  }
}
@media (min-width: 768px) {
  .form-horizontal .form-group-sm .control-label {
    padding-top: 6px;
    font-size: 12px;
  }
}
.btn {
  display: inline-block;
  margin-bottom: 0;
  font-weight: normal;
  text-align: center;
  vertical-align: middle;
  touch-action: manipulation;
  cursor: pointer;
  background-image: none;
  border: 1px solid transparent;
  white-space: nowrap;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  border-radius: 2px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}
.btn:focus,
.btn:active:focus,
.btn.active:focus,
.btn.focus,
.btn:active.focus,
.btn.active.focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
.btn:hover,
.btn:focus,
.btn.focus {
  color: #333;
  text-decoration: none;
}
.btn:active,
.btn.active {
  outline: 0;
  background-image: none;
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn.disabled,
.btn[disabled],
fieldset[disabled] .btn {
  cursor: not-allowed;
  opacity: 0.65;
  filter: alpha(opacity=65);
  -webkit-box-shadow: none;
  box-shadow: none;
}
a.btn.disabled,
fieldset[disabled] a.btn {
  pointer-events: none;
}
.btn-default {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.btn-default:focus,
.btn-default.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.btn-default:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active:hover,
.btn-default.active:hover,
.open > .dropdown-toggle.btn-default:hover,
.btn-default:active:focus,
.btn-default.active:focus,
.open > .dropdown-toggle.btn-default:focus,
.btn-default:active.focus,
.btn-default.active.focus,
.open > .dropdown-toggle.btn-default.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  background-image: none;
}
.btn-default.disabled:hover,
.btn-default[disabled]:hover,
fieldset[disabled] .btn-default:hover,
.btn-default.disabled:focus,
.btn-default[disabled]:focus,
fieldset[disabled] .btn-default:focus,
.btn-default.disabled.focus,
.btn-default[disabled].focus,
fieldset[disabled] .btn-default.focus {
  background-color: #fff;
  border-color: #ccc;
}
.btn-default .badge {
  color: #fff;
  background-color: #333;
}
.btn-primary {
  color: #fff;
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary:focus,
.btn-primary.focus {
  color: #fff;
  background-color: #286090;
  border-color: #122b40;
}
.btn-primary:hover {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active:hover,
.btn-primary.active:hover,
.open > .dropdown-toggle.btn-primary:hover,
.btn-primary:active:focus,
.btn-primary.active:focus,
.open > .dropdown-toggle.btn-primary:focus,
.btn-primary:active.focus,
.btn-primary.active.focus,
.open > .dropdown-toggle.btn-primary.focus {
  color: #fff;
  background-color: #204d74;
  border-color: #122b40;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  background-image: none;
}
.btn-primary.disabled:hover,
.btn-primary[disabled]:hover,
fieldset[disabled] .btn-primary:hover,
.btn-primary.disabled:focus,
.btn-primary[disabled]:focus,
fieldset[disabled] .btn-primary:focus,
.btn-primary.disabled.focus,
.btn-primary[disabled].focus,
fieldset[disabled] .btn-primary.focus {
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary .badge {
  color: #337ab7;
  background-color: #fff;
}
.btn-success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success:focus,
.btn-success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.btn-success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active:hover,
.btn-success.active:hover,
.open > .dropdown-toggle.btn-success:hover,
.btn-success:active:focus,
.btn-success.active:focus,
.open > .dropdown-toggle.btn-success:focus,
.btn-success:active.focus,
.btn-success.active.focus,
.open > .dropdown-toggle.btn-success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  background-image: none;
}
.btn-success.disabled:hover,
.btn-success[disabled]:hover,
fieldset[disabled] .btn-success:hover,
.btn-success.disabled:focus,
.btn-success[disabled]:focus,
fieldset[disabled] .btn-success:focus,
.btn-success.disabled.focus,
.btn-success[disabled].focus,
fieldset[disabled] .btn-success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.btn-info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info:focus,
.btn-info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.btn-info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active:hover,
.btn-info.active:hover,
.open > .dropdown-toggle.btn-info:hover,
.btn-info:active:focus,
.btn-info.active:focus,
.open > .dropdown-toggle.btn-info:focus,
.btn-info:active.focus,
.btn-info.active.focus,
.open > .dropdown-toggle.btn-info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  background-image: none;
}
.btn-info.disabled:hover,
.btn-info[disabled]:hover,
fieldset[disabled] .btn-info:hover,
.btn-info.disabled:focus,
.btn-info[disabled]:focus,
fieldset[disabled] .btn-info:focus,
.btn-info.disabled.focus,
.btn-info[disabled].focus,
fieldset[disabled] .btn-info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.btn-warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning:focus,
.btn-warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.btn-warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active:hover,
.btn-warning.active:hover,
.open > .dropdown-toggle.btn-warning:hover,
.btn-warning:active:focus,
.btn-warning.active:focus,
.open > .dropdown-toggle.btn-warning:focus,
.btn-warning:active.focus,
.btn-warning.active.focus,
.open > .dropdown-toggle.btn-warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  background-image: none;
}
.btn-warning.disabled:hover,
.btn-warning[disabled]:hover,
fieldset[disabled] .btn-warning:hover,
.btn-warning.disabled:focus,
.btn-warning[disabled]:focus,
fieldset[disabled] .btn-warning:focus,
.btn-warning.disabled.focus,
.btn-warning[disabled].focus,
fieldset[disabled] .btn-warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.btn-danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger:focus,
.btn-danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.btn-danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active:hover,
.btn-danger.active:hover,
.open > .dropdown-toggle.btn-danger:hover,
.btn-danger:active:focus,
.btn-danger.active:focus,
.open > .dropdown-toggle.btn-danger:focus,
.btn-danger:active.focus,
.btn-danger.active.focus,
.open > .dropdown-toggle.btn-danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  background-image: none;
}
.btn-danger.disabled:hover,
.btn-danger[disabled]:hover,
fieldset[disabled] .btn-danger:hover,
.btn-danger.disabled:focus,
.btn-danger[disabled]:focus,
fieldset[disabled] .btn-danger:focus,
.btn-danger.disabled.focus,
.btn-danger[disabled].focus,
fieldset[disabled] .btn-danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger .badge {
  color: #d9534f;
  background-color: #fff;
}
.btn-link {
  color: #337ab7;
  font-weight: normal;
  border-radius: 0;
}
.btn-link,
.btn-link:active,
.btn-link.active,
.btn-link[disabled],
fieldset[disabled] .btn-link {
  background-color: transparent;
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn-link,
.btn-link:hover,
.btn-link:focus,
.btn-link:active {
  border-color: transparent;
}
.btn-link:hover,
.btn-link:focus {
  color: #23527c;
  text-decoration: underline;
  background-color: transparent;
}
.btn-link[disabled]:hover,
fieldset[disabled] .btn-link:hover,
.btn-link[disabled]:focus,
fieldset[disabled] .btn-link:focus {
  color: #777777;
  text-decoration: none;
}
.btn-lg,
.btn-group-lg > .btn {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.btn-sm,
.btn-group-sm > .btn {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-xs,
.btn-group-xs > .btn {
  padding: 1px 5px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-block {
  display: block;
  width: 100%;
}
.btn-block + .btn-block {
  margin-top: 5px;
}
input[type="submit"].btn-block,
input[type="reset"].btn-block,
input[type="button"].btn-block {
  width: 100%;
}
.fade {
  opacity: 0;
  -webkit-transition: opacity 0.15s linear;
  -o-transition: opacity 0.15s linear;
  transition: opacity 0.15s linear;
}
.fade.in {
  opacity: 1;
}
.collapse {
  display: none;
}
.collapse.in {
  display: block;
}
tr.collapse.in {
  display: table-row;
}
tbody.collapse.in {
  display: table-row-group;
}
.collapsing {
  position: relative;
  height: 0;
  overflow: hidden;
  -webkit-transition-property: height, visibility;
  transition-property: height, visibility;
  -webkit-transition-duration: 0.35s;
  transition-duration: 0.35s;
  -webkit-transition-timing-function: ease;
  transition-timing-function: ease;
}
.caret {
  display: inline-block;
  width: 0;
  height: 0;
  margin-left: 2px;
  vertical-align: middle;
  border-top: 4px dashed;
  border-top: 4px solid \9;
  border-right: 4px solid transparent;
  border-left: 4px solid transparent;
}
.dropup,
.dropdown {
  position: relative;
}
.dropdown-toggle:focus {
  outline: 0;
}
.dropdown-menu {
  position: absolute;
  top: 100%;
  left: 0;
  z-index: 1000;
  display: none;
  float: left;
  min-width: 160px;
  padding: 5px 0;
  margin: 2px 0 0;
  list-style: none;
  font-size: 13px;
  text-align: left;
  background-color: #fff;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.15);
  border-radius: 2px;
  -webkit-box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  background-clip: padding-box;
}
.dropdown-menu.pull-right {
  right: 0;
  left: auto;
}
.dropdown-menu .divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.dropdown-menu > li > a {
  display: block;
  padding: 3px 20px;
  clear: both;
  font-weight: normal;
  line-height: 1.42857143;
  color: #333333;
  white-space: nowrap;
}
.dropdown-menu > li > a:hover,
.dropdown-menu > li > a:focus {
  text-decoration: none;
  color: #262626;
  background-color: #f5f5f5;
}
.dropdown-menu > .active > a,
.dropdown-menu > .active > a:hover,
.dropdown-menu > .active > a:focus {
  color: #fff;
  text-decoration: none;
  outline: 0;
  background-color: #337ab7;
}
.dropdown-menu > .disabled > a,
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  color: #777777;
}
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  text-decoration: none;
  background-color: transparent;
  background-image: none;
  filter: progid:DXImageTransform.Microsoft.gradient(enabled = false);
  cursor: not-allowed;
}
.open > .dropdown-menu {
  display: block;
}
.open > a {
  outline: 0;
}
.dropdown-menu-right {
  left: auto;
  right: 0;
}
.dropdown-menu-left {
  left: 0;
  right: auto;
}
.dropdown-header {
  display: block;
  padding: 3px 20px;
  font-size: 12px;
  line-height: 1.42857143;
  color: #777777;
  white-space: nowrap;
}
.dropdown-backdrop {
  position: fixed;
  left: 0;
  right: 0;
  bottom: 0;
  top: 0;
  z-index: 990;
}
.pull-right > .dropdown-menu {
  right: 0;
  left: auto;
}
.dropup .caret,
.navbar-fixed-bottom .dropdown .caret {
  border-top: 0;
  border-bottom: 4px dashed;
  border-bottom: 4px solid \9;
  content: "";
}
.dropup .dropdown-menu,
.navbar-fixed-bottom .dropdown .dropdown-menu {
  top: auto;
  bottom: 100%;
  margin-bottom: 2px;
}
@media (min-width: 541px) {
  .navbar-right .dropdown-menu {
    left: auto;
    right: 0;
  }
  .navbar-right .dropdown-menu-left {
    left: 0;
    right: auto;
  }
}
.btn-group,
.btn-group-vertical {
  position: relative;
  display: inline-block;
  vertical-align: middle;
}
.btn-group > .btn,
.btn-group-vertical > .btn {
  position: relative;
  float: left;
}
.btn-group > .btn:hover,
.btn-group-vertical > .btn:hover,
.btn-group > .btn:focus,
.btn-group-vertical > .btn:focus,
.btn-group > .btn:active,
.btn-group-vertical > .btn:active,
.btn-group > .btn.active,
.btn-group-vertical > .btn.active {
  z-index: 2;
}
.btn-group .btn + .btn,
.btn-group .btn + .btn-group,
.btn-group .btn-group + .btn,
.btn-group .btn-group + .btn-group {
  margin-left: -1px;
}
.btn-toolbar {
  margin-left: -5px;
}
.btn-toolbar .btn,
.btn-toolbar .btn-group,
.btn-toolbar .input-group {
  float: left;
}
.btn-toolbar > .btn,
.btn-toolbar > .btn-group,
.btn-toolbar > .input-group {
  margin-left: 5px;
}
.btn-group > .btn:not(:first-child):not(:last-child):not(.dropdown-toggle) {
  border-radius: 0;
}
.btn-group > .btn:first-child {
  margin-left: 0;
}
.btn-group > .btn:first-child:not(:last-child):not(.dropdown-toggle) {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn:last-child:not(:first-child),
.btn-group > .dropdown-toggle:not(:first-child) {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group > .btn-group {
  float: left;
}
.btn-group > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group .dropdown-toggle:active,
.btn-group.open .dropdown-toggle {
  outline: 0;
}
.btn-group > .btn + .dropdown-toggle {
  padding-left: 8px;
  padding-right: 8px;
}
.btn-group > .btn-lg + .dropdown-toggle {
  padding-left: 12px;
  padding-right: 12px;
}
.btn-group.open .dropdown-toggle {
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn-group.open .dropdown-toggle.btn-link {
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn .caret {
  margin-left: 0;
}
.btn-lg .caret {
  border-width: 5px 5px 0;
  border-bottom-width: 0;
}
.dropup .btn-lg .caret {
  border-width: 0 5px 5px;
}
.btn-group-vertical > .btn,
.btn-group-vertical > .btn-group,
.btn-group-vertical > .btn-group > .btn {
  display: block;
  float: none;
  width: 100%;
  max-width: 100%;
}
.btn-group-vertical > .btn-group > .btn {
  float: none;
}
.btn-group-vertical > .btn + .btn,
.btn-group-vertical > .btn + .btn-group,
.btn-group-vertical > .btn-group + .btn,
.btn-group-vertical > .btn-group + .btn-group {
  margin-top: -1px;
  margin-left: 0;
}
.btn-group-vertical > .btn:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.btn-group-vertical > .btn:first-child:not(:last-child) {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn:last-child:not(:first-child) {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
.btn-group-vertical > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.btn-group-justified {
  display: table;
  width: 100%;
  table-layout: fixed;
  border-collapse: separate;
}
.btn-group-justified > .btn,
.btn-group-justified > .btn-group {
  float: none;
  display: table-cell;
  width: 1%;
}
.btn-group-justified > .btn-group .btn {
  width: 100%;
}
.btn-group-justified > .btn-group .dropdown-menu {
  left: auto;
}
[data-toggle="buttons"] > .btn input[type="radio"],
[data-toggle="buttons"] > .btn-group > .btn input[type="radio"],
[data-toggle="buttons"] > .btn input[type="checkbox"],
[data-toggle="buttons"] > .btn-group > .btn input[type="checkbox"] {
  position: absolute;
  clip: rect(0, 0, 0, 0);
  pointer-events: none;
}
.input-group {
  position: relative;
  display: table;
  border-collapse: separate;
}
.input-group[class*="col-"] {
  float: none;
  padding-left: 0;
  padding-right: 0;
}
.input-group .form-control {
  position: relative;
  z-index: 2;
  float: left;
  width: 100%;
  margin-bottom: 0;
}
.input-group .form-control:focus {
  z-index: 3;
}
.input-group-lg > .form-control,
.input-group-lg > .input-group-addon,
.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-group-lg > .form-control,
select.input-group-lg > .input-group-addon,
select.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  line-height: 45px;
}
textarea.input-group-lg > .form-control,
textarea.input-group-lg > .input-group-addon,
textarea.input-group-lg > .input-group-btn > .btn,
select[multiple].input-group-lg > .form-control,
select[multiple].input-group-lg > .input-group-addon,
select[multiple].input-group-lg > .input-group-btn > .btn {
  height: auto;
}
.input-group-sm > .form-control,
.input-group-sm > .input-group-addon,
.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-group-sm > .form-control,
select.input-group-sm > .input-group-addon,
select.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  line-height: 30px;
}
textarea.input-group-sm > .form-control,
textarea.input-group-sm > .input-group-addon,
textarea.input-group-sm > .input-group-btn > .btn,
select[multiple].input-group-sm > .form-control,
select[multiple].input-group-sm > .input-group-addon,
select[multiple].input-group-sm > .input-group-btn > .btn {
  height: auto;
}
.input-group-addon,
.input-group-btn,
.input-group .form-control {
  display: table-cell;
}
.input-group-addon:not(:first-child):not(:last-child),
.input-group-btn:not(:first-child):not(:last-child),
.input-group .form-control:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.input-group-addon,
.input-group-btn {
  width: 1%;
  white-space: nowrap;
  vertical-align: middle;
}
.input-group-addon {
  padding: 6px 12px;
  font-size: 13px;
  font-weight: normal;
  line-height: 1;
  color: #555555;
  text-align: center;
  background-color: #eeeeee;
  border: 1px solid #ccc;
  border-radius: 2px;
}
.input-group-addon.input-sm {
  padding: 5px 10px;
  font-size: 12px;
  border-radius: 1px;
}
.input-group-addon.input-lg {
  padding: 10px 16px;
  font-size: 17px;
  border-radius: 3px;
}
.input-group-addon input[type="radio"],
.input-group-addon input[type="checkbox"] {
  margin-top: 0;
}
.input-group .form-control:first-child,
.input-group-addon:first-child,
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group > .btn,
.input-group-btn:first-child > .dropdown-toggle,
.input-group-btn:last-child > .btn:not(:last-child):not(.dropdown-toggle),
.input-group-btn:last-child > .btn-group:not(:last-child) > .btn {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.input-group-addon:first-child {
  border-right: 0;
}
.input-group .form-control:last-child,
.input-group-addon:last-child,
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group > .btn,
.input-group-btn:last-child > .dropdown-toggle,
.input-group-btn:first-child > .btn:not(:first-child),
.input-group-btn:first-child > .btn-group:not(:first-child) > .btn {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.input-group-addon:last-child {
  border-left: 0;
}
.input-group-btn {
  position: relative;
  font-size: 0;
  white-space: nowrap;
}
.input-group-btn > .btn {
  position: relative;
}
.input-group-btn > .btn + .btn {
  margin-left: -1px;
}
.input-group-btn > .btn:hover,
.input-group-btn > .btn:focus,
.input-group-btn > .btn:active {
  z-index: 2;
}
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group {
  margin-right: -1px;
}
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group {
  z-index: 2;
  margin-left: -1px;
}
.nav {
  margin-bottom: 0;
  padding-left: 0;
  list-style: none;
}
.nav > li {
  position: relative;
  display: block;
}
.nav > li > a {
  position: relative;
  display: block;
  padding: 10px 15px;
}
.nav > li > a:hover,
.nav > li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.nav > li.disabled > a {
  color: #777777;
}
.nav > li.disabled > a:hover,
.nav > li.disabled > a:focus {
  color: #777777;
  text-decoration: none;
  background-color: transparent;
  cursor: not-allowed;
}
.nav .open > a,
.nav .open > a:hover,
.nav .open > a:focus {
  background-color: #eeeeee;
  border-color: #337ab7;
}
.nav .nav-divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.nav > li > a > img {
  max-width: none;
}
.nav-tabs {
  border-bottom: 1px solid #ddd;
}
.nav-tabs > li {
  float: left;
  margin-bottom: -1px;
}
.nav-tabs > li > a {
  margin-right: 2px;
  line-height: 1.42857143;
  border: 1px solid transparent;
  border-radius: 2px 2px 0 0;
}
.nav-tabs > li > a:hover {
  border-color: #eeeeee #eeeeee #ddd;
}
.nav-tabs > li.active > a,
.nav-tabs > li.active > a:hover,
.nav-tabs > li.active > a:focus {
  color: #555555;
  background-color: #fff;
  border: 1px solid #ddd;
  border-bottom-color: transparent;
  cursor: default;
}
.nav-tabs.nav-justified {
  width: 100%;
  border-bottom: 0;
}
.nav-tabs.nav-justified > li {
  float: none;
}
.nav-tabs.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-tabs.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-tabs.nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs.nav-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs.nav-justified > .active > a,
.nav-tabs.nav-justified > .active > a:hover,
.nav-tabs.nav-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs.nav-justified > .active > a,
  .nav-tabs.nav-justified > .active > a:hover,
  .nav-tabs.nav-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.nav-pills > li {
  float: left;
}
.nav-pills > li > a {
  border-radius: 2px;
}
.nav-pills > li + li {
  margin-left: 2px;
}
.nav-pills > li.active > a,
.nav-pills > li.active > a:hover,
.nav-pills > li.active > a:focus {
  color: #fff;
  background-color: #337ab7;
}
.nav-stacked > li {
  float: none;
}
.nav-stacked > li + li {
  margin-top: 2px;
  margin-left: 0;
}
.nav-justified {
  width: 100%;
}
.nav-justified > li {
  float: none;
}
.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs-justified {
  border-bottom: 0;
}
.nav-tabs-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs-justified > .active > a,
.nav-tabs-justified > .active > a:hover,
.nav-tabs-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs-justified > .active > a,
  .nav-tabs-justified > .active > a:hover,
  .nav-tabs-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.tab-content > .tab-pane {
  display: none;
}
.tab-content > .active {
  display: block;
}
.nav-tabs .dropdown-menu {
  margin-top: -1px;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar {
  position: relative;
  min-height: 30px;
  margin-bottom: 18px;
  border: 1px solid transparent;
}
@media (min-width: 541px) {
  .navbar {
    border-radius: 2px;
  }
}
@media (min-width: 541px) {
  .navbar-header {
    float: left;
  }
}
.navbar-collapse {
  overflow-x: visible;
  padding-right: 0px;
  padding-left: 0px;
  border-top: 1px solid transparent;
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1);
  -webkit-overflow-scrolling: touch;
}
.navbar-collapse.in {
  overflow-y: auto;
}
@media (min-width: 541px) {
  .navbar-collapse {
    width: auto;
    border-top: 0;
    box-shadow: none;
  }
  .navbar-collapse.collapse {
    display: block !important;
    height: auto !important;
    padding-bottom: 0;
    overflow: visible !important;
  }
  .navbar-collapse.in {
    overflow-y: visible;
  }
  .navbar-fixed-top .navbar-collapse,
  .navbar-static-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    padding-left: 0;
    padding-right: 0;
  }
}
.navbar-fixed-top .navbar-collapse,
.navbar-fixed-bottom .navbar-collapse {
  max-height: 340px;
}
@media (max-device-width: 540px) and (orientation: landscape) {
  .navbar-fixed-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    max-height: 200px;
  }
}
.container > .navbar-header,
.container-fluid > .navbar-header,
.container > .navbar-collapse,
.container-fluid > .navbar-collapse {
  margin-right: 0px;
  margin-left: 0px;
}
@media (min-width: 541px) {
  .container > .navbar-header,
  .container-fluid > .navbar-header,
  .container > .navbar-collapse,
  .container-fluid > .navbar-collapse {
    margin-right: 0;
    margin-left: 0;
  }
}
.navbar-static-top {
  z-index: 1000;
  border-width: 0 0 1px;
}
@media (min-width: 541px) {
  .navbar-static-top {
    border-radius: 0;
  }
}
.navbar-fixed-top,
.navbar-fixed-bottom {
  position: fixed;
  right: 0;
  left: 0;
  z-index: 1030;
}
@media (min-width: 541px) {
  .navbar-fixed-top,
  .navbar-fixed-bottom {
    border-radius: 0;
  }
}
.navbar-fixed-top {
  top: 0;
  border-width: 0 0 1px;
}
.navbar-fixed-bottom {
  bottom: 0;
  margin-bottom: 0;
  border-width: 1px 0 0;
}
.navbar-brand {
  float: left;
  padding: 6px 0px;
  font-size: 17px;
  line-height: 18px;
  height: 30px;
}
.navbar-brand:hover,
.navbar-brand:focus {
  text-decoration: none;
}
.navbar-brand > img {
  display: block;
}
@media (min-width: 541px) {
  .navbar > .container .navbar-brand,
  .navbar > .container-fluid .navbar-brand {
    margin-left: 0px;
  }
}
.navbar-toggle {
  position: relative;
  float: right;
  margin-right: 0px;
  padding: 9px 10px;
  margin-top: -2px;
  margin-bottom: -2px;
  background-color: transparent;
  background-image: none;
  border: 1px solid transparent;
  border-radius: 2px;
}
.navbar-toggle:focus {
  outline: 0;
}
.navbar-toggle .icon-bar {
  display: block;
  width: 22px;
  height: 2px;
  border-radius: 1px;
}
.navbar-toggle .icon-bar + .icon-bar {
  margin-top: 4px;
}
@media (min-width: 541px) {
  .navbar-toggle {
    display: none;
  }
}
.navbar-nav {
  margin: 3px 0px;
}
.navbar-nav > li > a {
  padding-top: 10px;
  padding-bottom: 10px;
  line-height: 18px;
}
@media (max-width: 540px) {
  .navbar-nav .open .dropdown-menu {
    position: static;
    float: none;
    width: auto;
    margin-top: 0;
    background-color: transparent;
    border: 0;
    box-shadow: none;
  }
  .navbar-nav .open .dropdown-menu > li > a,
  .navbar-nav .open .dropdown-menu .dropdown-header {
    padding: 5px 15px 5px 25px;
  }
  .navbar-nav .open .dropdown-menu > li > a {
    line-height: 18px;
  }
  .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-nav .open .dropdown-menu > li > a:focus {
    background-image: none;
  }
}
@media (min-width: 541px) {
  .navbar-nav {
    float: left;
    margin: 0;
  }
  .navbar-nav > li {
    float: left;
  }
  .navbar-nav > li > a {
    padding-top: 6px;
    padding-bottom: 6px;
  }
}
.navbar-form {
  margin-left: 0px;
  margin-right: 0px;
  padding: 10px 0px;
  border-top: 1px solid transparent;
  border-bottom: 1px solid transparent;
  -webkit-box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  margin-top: -1px;
  margin-bottom: -1px;
}
@media (min-width: 768px) {
  .navbar-form .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .navbar-form .form-control-static {
    display: inline-block;
  }
  .navbar-form .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .navbar-form .input-group .input-group-addon,
  .navbar-form .input-group .input-group-btn,
  .navbar-form .input-group .form-control {
    width: auto;
  }
  .navbar-form .input-group > .form-control {
    width: 100%;
  }
  .navbar-form .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio,
  .navbar-form .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio label,
  .navbar-form .checkbox label {
    padding-left: 0;
  }
  .navbar-form .radio input[type="radio"],
  .navbar-form .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .navbar-form .has-feedback .form-control-feedback {
    top: 0;
  }
}
@media (max-width: 540px) {
  .navbar-form .form-group {
    margin-bottom: 5px;
  }
  .navbar-form .form-group:last-child {
    margin-bottom: 0;
  }
}
@media (min-width: 541px) {
  .navbar-form {
    width: auto;
    border: 0;
    margin-left: 0;
    margin-right: 0;
    padding-top: 0;
    padding-bottom: 0;
    -webkit-box-shadow: none;
    box-shadow: none;
  }
}
.navbar-nav > li > .dropdown-menu {
  margin-top: 0;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar-fixed-bottom .navbar-nav > li > .dropdown-menu {
  margin-bottom: 0;
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.navbar-btn {
  margin-top: -1px;
  margin-bottom: -1px;
}
.navbar-btn.btn-sm {
  margin-top: 0px;
  margin-bottom: 0px;
}
.navbar-btn.btn-xs {
  margin-top: 4px;
  margin-bottom: 4px;
}
.navbar-text {
  margin-top: 6px;
  margin-bottom: 6px;
}
@media (min-width: 541px) {
  .navbar-text {
    float: left;
    margin-left: 0px;
    margin-right: 0px;
  }
}
@media (min-width: 541px) {
  .navbar-left {
    float: left !important;
    float: left;
  }
  .navbar-right {
    float: right !important;
    float: right;
    margin-right: 0px;
  }
  .navbar-right ~ .navbar-right {
    margin-right: 0;
  }
}
.navbar-default {
  background-color: #f8f8f8;
  border-color: #e7e7e7;
}
.navbar-default .navbar-brand {
  color: #777;
}
.navbar-default .navbar-brand:hover,
.navbar-default .navbar-brand:focus {
  color: #5e5e5e;
  background-color: transparent;
}
.navbar-default .navbar-text {
  color: #777;
}
.navbar-default .navbar-nav > li > a {
  color: #777;
}
.navbar-default .navbar-nav > li > a:hover,
.navbar-default .navbar-nav > li > a:focus {
  color: #333;
  background-color: transparent;
}
.navbar-default .navbar-nav > .active > a,
.navbar-default .navbar-nav > .active > a:hover,
.navbar-default .navbar-nav > .active > a:focus {
  color: #555;
  background-color: #e7e7e7;
}
.navbar-default .navbar-nav > .disabled > a,
.navbar-default .navbar-nav > .disabled > a:hover,
.navbar-default .navbar-nav > .disabled > a:focus {
  color: #ccc;
  background-color: transparent;
}
.navbar-default .navbar-toggle {
  border-color: #ddd;
}
.navbar-default .navbar-toggle:hover,
.navbar-default .navbar-toggle:focus {
  background-color: #ddd;
}
.navbar-default .navbar-toggle .icon-bar {
  background-color: #888;
}
.navbar-default .navbar-collapse,
.navbar-default .navbar-form {
  border-color: #e7e7e7;
}
.navbar-default .navbar-nav > .open > a,
.navbar-default .navbar-nav > .open > a:hover,
.navbar-default .navbar-nav > .open > a:focus {
  background-color: #e7e7e7;
  color: #555;
}
@media (max-width: 540px) {
  .navbar-default .navbar-nav .open .dropdown-menu > li > a {
    color: #777;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #333;
    background-color: transparent;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #555;
    background-color: #e7e7e7;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #ccc;
    background-color: transparent;
  }
}
.navbar-default .navbar-link {
  color: #777;
}
.navbar-default .navbar-link:hover {
  color: #333;
}
.navbar-default .btn-link {
  color: #777;
}
.navbar-default .btn-link:hover,
.navbar-default .btn-link:focus {
  color: #333;
}
.navbar-default .btn-link[disabled]:hover,
fieldset[disabled] .navbar-default .btn-link:hover,
.navbar-default .btn-link[disabled]:focus,
fieldset[disabled] .navbar-default .btn-link:focus {
  color: #ccc;
}
.navbar-inverse {
  background-color: #222;
  border-color: #080808;
}
.navbar-inverse .navbar-brand {
  color: #9d9d9d;
}
.navbar-inverse .navbar-brand:hover,
.navbar-inverse .navbar-brand:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-text {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a:hover,
.navbar-inverse .navbar-nav > li > a:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-nav > .active > a,
.navbar-inverse .navbar-nav > .active > a:hover,
.navbar-inverse .navbar-nav > .active > a:focus {
  color: #fff;
  background-color: #080808;
}
.navbar-inverse .navbar-nav > .disabled > a,
.navbar-inverse .navbar-nav > .disabled > a:hover,
.navbar-inverse .navbar-nav > .disabled > a:focus {
  color: #444;
  background-color: transparent;
}
.navbar-inverse .navbar-toggle {
  border-color: #333;
}
.navbar-inverse .navbar-toggle:hover,
.navbar-inverse .navbar-toggle:focus {
  background-color: #333;
}
.navbar-inverse .navbar-toggle .icon-bar {
  background-color: #fff;
}
.navbar-inverse .navbar-collapse,
.navbar-inverse .navbar-form {
  border-color: #101010;
}
.navbar-inverse .navbar-nav > .open > a,
.navbar-inverse .navbar-nav > .open > a:hover,
.navbar-inverse .navbar-nav > .open > a:focus {
  background-color: #080808;
  color: #fff;
}
@media (max-width: 540px) {
  .navbar-inverse .navbar-nav .open .dropdown-menu > .dropdown-header {
    border-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu .divider {
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a {
    color: #9d9d9d;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #fff;
    background-color: transparent;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #fff;
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #444;
    background-color: transparent;
  }
}
.navbar-inverse .navbar-link {
  color: #9d9d9d;
}
.navbar-inverse .navbar-link:hover {
  color: #fff;
}
.navbar-inverse .btn-link {
  color: #9d9d9d;
}
.navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link:focus {
  color: #fff;
}
.navbar-inverse .btn-link[disabled]:hover,
fieldset[disabled] .navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link[disabled]:focus,
fieldset[disabled] .navbar-inverse .btn-link:focus {
  color: #444;
}
.breadcrumb {
  padding: 8px 15px;
  margin-bottom: 18px;
  list-style: none;
  background-color: #f5f5f5;
  border-radius: 2px;
}
.breadcrumb > li {
  display: inline-block;
}
.breadcrumb > li + li:before {
  content: "/\00a0";
  padding: 0 5px;
  color: #5e5e5e;
}
.breadcrumb > .active {
  color: #777777;
}
.pagination {
  display: inline-block;
  padding-left: 0;
  margin: 18px 0;
  border-radius: 2px;
}
.pagination > li {
  display: inline;
}
.pagination > li > a,
.pagination > li > span {
  position: relative;
  float: left;
  padding: 6px 12px;
  line-height: 1.42857143;
  text-decoration: none;
  color: #337ab7;
  background-color: #fff;
  border: 1px solid #ddd;
  margin-left: -1px;
}
.pagination > li:first-child > a,
.pagination > li:first-child > span {
  margin-left: 0;
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.pagination > li:last-child > a,
.pagination > li:last-child > span {
  border-bottom-right-radius: 2px;
  border-top-right-radius: 2px;
}
.pagination > li > a:hover,
.pagination > li > span:hover,
.pagination > li > a:focus,
.pagination > li > span:focus {
  z-index: 2;
  color: #23527c;
  background-color: #eeeeee;
  border-color: #ddd;
}
.pagination > .active > a,
.pagination > .active > span,
.pagination > .active > a:hover,
.pagination > .active > span:hover,
.pagination > .active > a:focus,
.pagination > .active > span:focus {
  z-index: 3;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
  cursor: default;
}
.pagination > .disabled > span,
.pagination > .disabled > span:hover,
.pagination > .disabled > span:focus,
.pagination > .disabled > a,
.pagination > .disabled > a:hover,
.pagination > .disabled > a:focus {
  color: #777777;
  background-color: #fff;
  border-color: #ddd;
  cursor: not-allowed;
}
.pagination-lg > li > a,
.pagination-lg > li > span {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.pagination-lg > li:first-child > a,
.pagination-lg > li:first-child > span {
  border-bottom-left-radius: 3px;
  border-top-left-radius: 3px;
}
.pagination-lg > li:last-child > a,
.pagination-lg > li:last-child > span {
  border-bottom-right-radius: 3px;
  border-top-right-radius: 3px;
}
.pagination-sm > li > a,
.pagination-sm > li > span {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.pagination-sm > li:first-child > a,
.pagination-sm > li:first-child > span {
  border-bottom-left-radius: 1px;
  border-top-left-radius: 1px;
}
.pagination-sm > li:last-child > a,
.pagination-sm > li:last-child > span {
  border-bottom-right-radius: 1px;
  border-top-right-radius: 1px;
}
.pager {
  padding-left: 0;
  margin: 18px 0;
  list-style: none;
  text-align: center;
}
.pager li {
  display: inline;
}
.pager li > a,
.pager li > span {
  display: inline-block;
  padding: 5px 14px;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 15px;
}
.pager li > a:hover,
.pager li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.pager .next > a,
.pager .next > span {
  float: right;
}
.pager .previous > a,
.pager .previous > span {
  float: left;
}
.pager .disabled > a,
.pager .disabled > a:hover,
.pager .disabled > a:focus,
.pager .disabled > span {
  color: #777777;
  background-color: #fff;
  cursor: not-allowed;
}
.label {
  display: inline;
  padding: .2em .6em .3em;
  font-size: 75%;
  font-weight: bold;
  line-height: 1;
  color: #fff;
  text-align: center;
  white-space: nowrap;
  vertical-align: baseline;
  border-radius: .25em;
}
a.label:hover,
a.label:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.label:empty {
  display: none;
}
.btn .label {
  position: relative;
  top: -1px;
}
.label-default {
  background-color: #777777;
}
.label-default[href]:hover,
.label-default[href]:focus {
  background-color: #5e5e5e;
}
.label-primary {
  background-color: #337ab7;
}
.label-primary[href]:hover,
.label-primary[href]:focus {
  background-color: #286090;
}
.label-success {
  background-color: #5cb85c;
}
.label-success[href]:hover,
.label-success[href]:focus {
  background-color: #449d44;
}
.label-info {
  background-color: #5bc0de;
}
.label-info[href]:hover,
.label-info[href]:focus {
  background-color: #31b0d5;
}
.label-warning {
  background-color: #f0ad4e;
}
.label-warning[href]:hover,
.label-warning[href]:focus {
  background-color: #ec971f;
}
.label-danger {
  background-color: #d9534f;
}
.label-danger[href]:hover,
.label-danger[href]:focus {
  background-color: #c9302c;
}
.badge {
  display: inline-block;
  min-width: 10px;
  padding: 3px 7px;
  font-size: 12px;
  font-weight: bold;
  color: #fff;
  line-height: 1;
  vertical-align: middle;
  white-space: nowrap;
  text-align: center;
  background-color: #777777;
  border-radius: 10px;
}
.badge:empty {
  display: none;
}
.btn .badge {
  position: relative;
  top: -1px;
}
.btn-xs .badge,
.btn-group-xs > .btn .badge {
  top: 0;
  padding: 1px 5px;
}
a.badge:hover,
a.badge:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.list-group-item.active > .badge,
.nav-pills > .active > a > .badge {
  color: #337ab7;
  background-color: #fff;
}
.list-group-item > .badge {
  float: right;
}
.list-group-item > .badge + .badge {
  margin-right: 5px;
}
.nav-pills > li > a > .badge {
  margin-left: 3px;
}
.jumbotron {
  padding-top: 30px;
  padding-bottom: 30px;
  margin-bottom: 30px;
  color: inherit;
  background-color: #eeeeee;
}
.jumbotron h1,
.jumbotron .h1 {
  color: inherit;
}
.jumbotron p {
  margin-bottom: 15px;
  font-size: 20px;
  font-weight: 200;
}
.jumbotron > hr {
  border-top-color: #d5d5d5;
}
.container .jumbotron,
.container-fluid .jumbotron {
  border-radius: 3px;
  padding-left: 0px;
  padding-right: 0px;
}
.jumbotron .container {
  max-width: 100%;
}
@media screen and (min-width: 768px) {
  .jumbotron {
    padding-top: 48px;
    padding-bottom: 48px;
  }
  .container .jumbotron,
  .container-fluid .jumbotron {
    padding-left: 60px;
    padding-right: 60px;
  }
  .jumbotron h1,
  .jumbotron .h1 {
    font-size: 59px;
  }
}
.thumbnail {
  display: block;
  padding: 4px;
  margin-bottom: 18px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: border 0.2s ease-in-out;
  -o-transition: border 0.2s ease-in-out;
  transition: border 0.2s ease-in-out;
}
.thumbnail > img,
.thumbnail a > img {
  margin-left: auto;
  margin-right: auto;
}
a.thumbnail:hover,
a.thumbnail:focus,
a.thumbnail.active {
  border-color: #337ab7;
}
.thumbnail .caption {
  padding: 9px;
  color: #000;
}
.alert {
  padding: 15px;
  margin-bottom: 18px;
  border: 1px solid transparent;
  border-radius: 2px;
}
.alert h4 {
  margin-top: 0;
  color: inherit;
}
.alert .alert-link {
  font-weight: bold;
}
.alert > p,
.alert > ul {
  margin-bottom: 0;
}
.alert > p + p {
  margin-top: 5px;
}
.alert-dismissable,
.alert-dismissible {
  padding-right: 35px;
}
.alert-dismissable .close,
.alert-dismissible .close {
  position: relative;
  top: -2px;
  right: -21px;
  color: inherit;
}
.alert-success {
  background-color: #dff0d8;
  border-color: #d6e9c6;
  color: #3c763d;
}
.alert-success hr {
  border-top-color: #c9e2b3;
}
.alert-success .alert-link {
  color: #2b542c;
}
.alert-info {
  background-color: #d9edf7;
  border-color: #bce8f1;
  color: #31708f;
}
.alert-info hr {
  border-top-color: #a6e1ec;
}
.alert-info .alert-link {
  color: #245269;
}
.alert-warning {
  background-color: #fcf8e3;
  border-color: #faebcc;
  color: #8a6d3b;
}
.alert-warning hr {
  border-top-color: #f7e1b5;
}
.alert-warning .alert-link {
  color: #66512c;
}
.alert-danger {
  background-color: #f2dede;
  border-color: #ebccd1;
  color: #a94442;
}
.alert-danger hr {
  border-top-color: #e4b9c0;
}
.alert-danger .alert-link {
  color: #843534;
}
@-webkit-keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
@keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
.progress {
  overflow: hidden;
  height: 18px;
  margin-bottom: 18px;
  background-color: #f5f5f5;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
  box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
}
.progress-bar {
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 18px;
  color: #fff;
  text-align: center;
  background-color: #337ab7;
  -webkit-box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  -webkit-transition: width 0.6s ease;
  -o-transition: width 0.6s ease;
  transition: width 0.6s ease;
}
.progress-striped .progress-bar,
.progress-bar-striped {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-size: 40px 40px;
}
.progress.active .progress-bar,
.progress-bar.active {
  -webkit-animation: progress-bar-stripes 2s linear infinite;
  -o-animation: progress-bar-stripes 2s linear infinite;
  animation: progress-bar-stripes 2s linear infinite;
}
.progress-bar-success {
  background-color: #5cb85c;
}
.progress-striped .progress-bar-success {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-info {
  background-color: #5bc0de;
}
.progress-striped .progress-bar-info {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-warning {
  background-color: #f0ad4e;
}
.progress-striped .progress-bar-warning {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-danger {
  background-color: #d9534f;
}
.progress-striped .progress-bar-danger {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.media {
  margin-top: 15px;
}
.media:first-child {
  margin-top: 0;
}
.media,
.media-body {
  zoom: 1;
  overflow: hidden;
}
.media-body {
  width: 10000px;
}
.media-object {
  display: block;
}
.media-object.img-thumbnail {
  max-width: none;
}
.media-right,
.media > .pull-right {
  padding-left: 10px;
}
.media-left,
.media > .pull-left {
  padding-right: 10px;
}
.media-left,
.media-right,
.media-body {
  display: table-cell;
  vertical-align: top;
}
.media-middle {
  vertical-align: middle;
}
.media-bottom {
  vertical-align: bottom;
}
.media-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.media-list {
  padding-left: 0;
  list-style: none;
}
.list-group {
  margin-bottom: 20px;
  padding-left: 0;
}
.list-group-item {
  position: relative;
  display: block;
  padding: 10px 15px;
  margin-bottom: -1px;
  background-color: #fff;
  border: 1px solid #ddd;
}
.list-group-item:first-child {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
}
.list-group-item:last-child {
  margin-bottom: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
a.list-group-item,
button.list-group-item {
  color: #555;
}
a.list-group-item .list-group-item-heading,
button.list-group-item .list-group-item-heading {
  color: #333;
}
a.list-group-item:hover,
button.list-group-item:hover,
a.list-group-item:focus,
button.list-group-item:focus {
  text-decoration: none;
  color: #555;
  background-color: #f5f5f5;
}
button.list-group-item {
  width: 100%;
  text-align: left;
}
.list-group-item.disabled,
.list-group-item.disabled:hover,
.list-group-item.disabled:focus {
  background-color: #eeeeee;
  color: #777777;
  cursor: not-allowed;
}
.list-group-item.disabled .list-group-item-heading,
.list-group-item.disabled:hover .list-group-item-heading,
.list-group-item.disabled:focus .list-group-item-heading {
  color: inherit;
}
.list-group-item.disabled .list-group-item-text,
.list-group-item.disabled:hover .list-group-item-text,
.list-group-item.disabled:focus .list-group-item-text {
  color: #777777;
}
.list-group-item.active,
.list-group-item.active:hover,
.list-group-item.active:focus {
  z-index: 2;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.list-group-item.active .list-group-item-heading,
.list-group-item.active:hover .list-group-item-heading,
.list-group-item.active:focus .list-group-item-heading,
.list-group-item.active .list-group-item-heading > small,
.list-group-item.active:hover .list-group-item-heading > small,
.list-group-item.active:focus .list-group-item-heading > small,
.list-group-item.active .list-group-item-heading > .small,
.list-group-item.active:hover .list-group-item-heading > .small,
.list-group-item.active:focus .list-group-item-heading > .small {
  color: inherit;
}
.list-group-item.active .list-group-item-text,
.list-group-item.active:hover .list-group-item-text,
.list-group-item.active:focus .list-group-item-text {
  color: #c7ddef;
}
.list-group-item-success {
  color: #3c763d;
  background-color: #dff0d8;
}
a.list-group-item-success,
button.list-group-item-success {
  color: #3c763d;
}
a.list-group-item-success .list-group-item-heading,
button.list-group-item-success .list-group-item-heading {
  color: inherit;
}
a.list-group-item-success:hover,
button.list-group-item-success:hover,
a.list-group-item-success:focus,
button.list-group-item-success:focus {
  color: #3c763d;
  background-color: #d0e9c6;
}
a.list-group-item-success.active,
button.list-group-item-success.active,
a.list-group-item-success.active:hover,
button.list-group-item-success.active:hover,
a.list-group-item-success.active:focus,
button.list-group-item-success.active:focus {
  color: #fff;
  background-color: #3c763d;
  border-color: #3c763d;
}
.list-group-item-info {
  color: #31708f;
  background-color: #d9edf7;
}
a.list-group-item-info,
button.list-group-item-info {
  color: #31708f;
}
a.list-group-item-info .list-group-item-heading,
button.list-group-item-info .list-group-item-heading {
  color: inherit;
}
a.list-group-item-info:hover,
button.list-group-item-info:hover,
a.list-group-item-info:focus,
button.list-group-item-info:focus {
  color: #31708f;
  background-color: #c4e3f3;
}
a.list-group-item-info.active,
button.list-group-item-info.active,
a.list-group-item-info.active:hover,
button.list-group-item-info.active:hover,
a.list-group-item-info.active:focus,
button.list-group-item-info.active:focus {
  color: #fff;
  background-color: #31708f;
  border-color: #31708f;
}
.list-group-item-warning {
  color: #8a6d3b;
  background-color: #fcf8e3;
}
a.list-group-item-warning,
button.list-group-item-warning {
  color: #8a6d3b;
}
a.list-group-item-warning .list-group-item-heading,
button.list-group-item-warning .list-group-item-heading {
  color: inherit;
}
a.list-group-item-warning:hover,
button.list-group-item-warning:hover,
a.list-group-item-warning:focus,
button.list-group-item-warning:focus {
  color: #8a6d3b;
  background-color: #faf2cc;
}
a.list-group-item-warning.active,
button.list-group-item-warning.active,
a.list-group-item-warning.active:hover,
button.list-group-item-warning.active:hover,
a.list-group-item-warning.active:focus,
button.list-group-item-warning.active:focus {
  color: #fff;
  background-color: #8a6d3b;
  border-color: #8a6d3b;
}
.list-group-item-danger {
  color: #a94442;
  background-color: #f2dede;
}
a.list-group-item-danger,
button.list-group-item-danger {
  color: #a94442;
}
a.list-group-item-danger .list-group-item-heading,
button.list-group-item-danger .list-group-item-heading {
  color: inherit;
}
a.list-group-item-danger:hover,
button.list-group-item-danger:hover,
a.list-group-item-danger:focus,
button.list-group-item-danger:focus {
  color: #a94442;
  background-color: #ebcccc;
}
a.list-group-item-danger.active,
button.list-group-item-danger.active,
a.list-group-item-danger.active:hover,
button.list-group-item-danger.active:hover,
a.list-group-item-danger.active:focus,
button.list-group-item-danger.active:focus {
  color: #fff;
  background-color: #a94442;
  border-color: #a94442;
}
.list-group-item-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.list-group-item-text {
  margin-bottom: 0;
  line-height: 1.3;
}
.panel {
  margin-bottom: 18px;
  background-color: #fff;
  border: 1px solid transparent;
  border-radius: 2px;
  -webkit-box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
}
.panel-body {
  padding: 15px;
}
.panel-heading {
  padding: 10px 15px;
  border-bottom: 1px solid transparent;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel-heading > .dropdown .dropdown-toggle {
  color: inherit;
}
.panel-title {
  margin-top: 0;
  margin-bottom: 0;
  font-size: 15px;
  color: inherit;
}
.panel-title > a,
.panel-title > small,
.panel-title > .small,
.panel-title > small > a,
.panel-title > .small > a {
  color: inherit;
}
.panel-footer {
  padding: 10px 15px;
  background-color: #f5f5f5;
  border-top: 1px solid #ddd;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .list-group,
.panel > .panel-collapse > .list-group {
  margin-bottom: 0;
}
.panel > .list-group .list-group-item,
.panel > .panel-collapse > .list-group .list-group-item {
  border-width: 1px 0;
  border-radius: 0;
}
.panel > .list-group:first-child .list-group-item:first-child,
.panel > .panel-collapse > .list-group:first-child .list-group-item:first-child {
  border-top: 0;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .list-group:last-child .list-group-item:last-child,
.panel > .panel-collapse > .list-group:last-child .list-group-item:last-child {
  border-bottom: 0;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .panel-heading + .panel-collapse > .list-group .list-group-item:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.panel-heading + .list-group .list-group-item:first-child {
  border-top-width: 0;
}
.list-group + .panel-footer {
  border-top-width: 0;
}
.panel > .table,
.panel > .table-responsive > .table,
.panel > .panel-collapse > .table {
  margin-bottom: 0;
}
.panel > .table caption,
.panel > .table-responsive > .table caption,
.panel > .panel-collapse > .table caption {
  padding-left: 15px;
  padding-right: 15px;
}
.panel > .table:first-child,
.panel > .table-responsive:first-child > .table:first-child {
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child {
  border-top-left-radius: 1px;
  border-top-right-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:first-child {
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:last-child {
  border-top-right-radius: 1px;
}
.panel > .table:last-child,
.panel > .table-responsive:last-child > .table:last-child {
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child {
  border-bottom-left-radius: 1px;
  border-bottom-right-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:first-child {
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:last-child {
  border-bottom-right-radius: 1px;
}
.panel > .panel-body + .table,
.panel > .panel-body + .table-responsive,
.panel > .table + .panel-body,
.panel > .table-responsive + .panel-body {
  border-top: 1px solid #ddd;
}
.panel > .table > tbody:first-child > tr:first-child th,
.panel > .table > tbody:first-child > tr:first-child td {
  border-top: 0;
}
.panel > .table-bordered,
.panel > .table-responsive > .table-bordered {
  border: 0;
}
.panel > .table-bordered > thead > tr > th:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:first-child,
.panel > .table-bordered > tbody > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:first-child,
.panel > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-bordered > thead > tr > td:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:first-child,
.panel > .table-bordered > tbody > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:first-child,
.panel > .table-bordered > tfoot > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:first-child {
  border-left: 0;
}
.panel > .table-bordered > thead > tr > th:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:last-child,
.panel > .table-bordered > tbody > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:last-child,
.panel > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-bordered > thead > tr > td:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:last-child,
.panel > .table-bordered > tbody > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:last-child,
.panel > .table-bordered > tfoot > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:last-child {
  border-right: 0;
}
.panel > .table-bordered > thead > tr:first-child > td,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > td,
.panel > .table-bordered > tbody > tr:first-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > td,
.panel > .table-bordered > thead > tr:first-child > th,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > th,
.panel > .table-bordered > tbody > tr:first-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > th {
  border-bottom: 0;
}
.panel > .table-bordered > tbody > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > td,
.panel > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-bordered > tbody > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > th,
.panel > .table-bordered > tfoot > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > th {
  border-bottom: 0;
}
.panel > .table-responsive {
  border: 0;
  margin-bottom: 0;
}
.panel-group {
  margin-bottom: 18px;
}
.panel-group .panel {
  margin-bottom: 0;
  border-radius: 2px;
}
.panel-group .panel + .panel {
  margin-top: 5px;
}
.panel-group .panel-heading {
  border-bottom: 0;
}
.panel-group .panel-heading + .panel-collapse > .panel-body,
.panel-group .panel-heading + .panel-collapse > .list-group {
  border-top: 1px solid #ddd;
}
.panel-group .panel-footer {
  border-top: 0;
}
.panel-group .panel-footer + .panel-collapse .panel-body {
  border-bottom: 1px solid #ddd;
}
.panel-default {
  border-color: #ddd;
}
.panel-default > .panel-heading {
  color: #333333;
  background-color: #f5f5f5;
  border-color: #ddd;
}
.panel-default > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ddd;
}
.panel-default > .panel-heading .badge {
  color: #f5f5f5;
  background-color: #333333;
}
.panel-default > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ddd;
}
.panel-primary {
  border-color: #337ab7;
}
.panel-primary > .panel-heading {
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.panel-primary > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #337ab7;
}
.panel-primary > .panel-heading .badge {
  color: #337ab7;
  background-color: #fff;
}
.panel-primary > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #337ab7;
}
.panel-success {
  border-color: #d6e9c6;
}
.panel-success > .panel-heading {
  color: #3c763d;
  background-color: #dff0d8;
  border-color: #d6e9c6;
}
.panel-success > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #d6e9c6;
}
.panel-success > .panel-heading .badge {
  color: #dff0d8;
  background-color: #3c763d;
}
.panel-success > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #d6e9c6;
}
.panel-info {
  border-color: #bce8f1;
}
.panel-info > .panel-heading {
  color: #31708f;
  background-color: #d9edf7;
  border-color: #bce8f1;
}
.panel-info > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #bce8f1;
}
.panel-info > .panel-heading .badge {
  color: #d9edf7;
  background-color: #31708f;
}
.panel-info > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #bce8f1;
}
.panel-warning {
  border-color: #faebcc;
}
.panel-warning > .panel-heading {
  color: #8a6d3b;
  background-color: #fcf8e3;
  border-color: #faebcc;
}
.panel-warning > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #faebcc;
}
.panel-warning > .panel-heading .badge {
  color: #fcf8e3;
  background-color: #8a6d3b;
}
.panel-warning > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #faebcc;
}
.panel-danger {
  border-color: #ebccd1;
}
.panel-danger > .panel-heading {
  color: #a94442;
  background-color: #f2dede;
  border-color: #ebccd1;
}
.panel-danger > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ebccd1;
}
.panel-danger > .panel-heading .badge {
  color: #f2dede;
  background-color: #a94442;
}
.panel-danger > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ebccd1;
}
.embed-responsive {
  position: relative;
  display: block;
  height: 0;
  padding: 0;
  overflow: hidden;
}
.embed-responsive .embed-responsive-item,
.embed-responsive iframe,
.embed-responsive embed,
.embed-responsive object,
.embed-responsive video {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  height: 100%;
  width: 100%;
  border: 0;
}
.embed-responsive-16by9 {
  padding-bottom: 56.25%;
}
.embed-responsive-4by3 {
  padding-bottom: 75%;
}
.well {
  min-height: 20px;
  padding: 19px;
  margin-bottom: 20px;
  background-color: #f5f5f5;
  border: 1px solid #e3e3e3;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
}
.well blockquote {
  border-color: #ddd;
  border-color: rgba(0, 0, 0, 0.15);
}
.well-lg {
  padding: 24px;
  border-radius: 3px;
}
.well-sm {
  padding: 9px;
  border-radius: 1px;
}
.close {
  float: right;
  font-size: 19.5px;
  font-weight: bold;
  line-height: 1;
  color: #000;
  text-shadow: 0 1px 0 #fff;
  opacity: 0.2;
  filter: alpha(opacity=20);
}
.close:hover,
.close:focus {
  color: #000;
  text-decoration: none;
  cursor: pointer;
  opacity: 0.5;
  filter: alpha(opacity=50);
}
button.close {
  padding: 0;
  cursor: pointer;
  background: transparent;
  border: 0;
  -webkit-appearance: none;
}
.modal-open {
  overflow: hidden;
}
.modal {
  display: none;
  overflow: hidden;
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1050;
  -webkit-overflow-scrolling: touch;
  outline: 0;
}
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, -25%);
  -ms-transform: translate(0, -25%);
  -o-transform: translate(0, -25%);
  transform: translate(0, -25%);
  -webkit-transition: -webkit-transform 0.3s ease-out;
  -moz-transition: -moz-transform 0.3s ease-out;
  -o-transition: -o-transform 0.3s ease-out;
  transition: transform 0.3s ease-out;
}
.modal.in .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
.modal-open .modal {
  overflow-x: hidden;
  overflow-y: auto;
}
.modal-dialog {
  position: relative;
  width: auto;
  margin: 10px;
}
.modal-content {
  position: relative;
  background-color: #fff;
  border: 1px solid #999;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  background-clip: padding-box;
  outline: 0;
}
.modal-backdrop {
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1040;
  background-color: #000;
}
.modal-backdrop.fade {
  opacity: 0;
  filter: alpha(opacity=0);
}
.modal-backdrop.in {
  opacity: 0.5;
  filter: alpha(opacity=50);
}
.modal-header {
  padding: 15px;
  border-bottom: 1px solid #e5e5e5;
}
.modal-header .close {
  margin-top: -2px;
}
.modal-title {
  margin: 0;
  line-height: 1.42857143;
}
.modal-body {
  position: relative;
  padding: 15px;
}
.modal-footer {
  padding: 15px;
  text-align: right;
  border-top: 1px solid #e5e5e5;
}
.modal-footer .btn + .btn {
  margin-left: 5px;
  margin-bottom: 0;
}
.modal-footer .btn-group .btn + .btn {
  margin-left: -1px;
}
.modal-footer .btn-block + .btn-block {
  margin-left: 0;
}
.modal-scrollbar-measure {
  position: absolute;
  top: -9999px;
  width: 50px;
  height: 50px;
  overflow: scroll;
}
@media (min-width: 768px) {
  .modal-dialog {
    width: 600px;
    margin: 30px auto;
  }
  .modal-content {
    -webkit-box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
    box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
  }
  .modal-sm {
    width: 300px;
  }
}
@media (min-width: 992px) {
  .modal-lg {
    width: 900px;
  }
}
.tooltip {
  position: absolute;
  z-index: 1070;
  display: block;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 12px;
  opacity: 0;
  filter: alpha(opacity=0);
}
.tooltip.in {
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.tooltip.top {
  margin-top: -3px;
  padding: 5px 0;
}
.tooltip.right {
  margin-left: 3px;
  padding: 0 5px;
}
.tooltip.bottom {
  margin-top: 3px;
  padding: 5px 0;
}
.tooltip.left {
  margin-left: -3px;
  padding: 0 5px;
}
.tooltip-inner {
  max-width: 200px;
  padding: 3px 8px;
  color: #fff;
  text-align: center;
  background-color: #000;
  border-radius: 2px;
}
.tooltip-arrow {
  position: absolute;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.tooltip.top .tooltip-arrow {
  bottom: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-left .tooltip-arrow {
  bottom: 0;
  right: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-right .tooltip-arrow {
  bottom: 0;
  left: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.right .tooltip-arrow {
  top: 50%;
  left: 0;
  margin-top: -5px;
  border-width: 5px 5px 5px 0;
  border-right-color: #000;
}
.tooltip.left .tooltip-arrow {
  top: 50%;
  right: 0;
  margin-top: -5px;
  border-width: 5px 0 5px 5px;
  border-left-color: #000;
}
.tooltip.bottom .tooltip-arrow {
  top: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-left .tooltip-arrow {
  top: 0;
  right: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-right .tooltip-arrow {
  top: 0;
  left: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.popover {
  position: absolute;
  top: 0;
  left: 0;
  z-index: 1060;
  display: none;
  max-width: 276px;
  padding: 1px;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 13px;
  background-color: #fff;
  background-clip: padding-box;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
  box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
}
.popover.top {
  margin-top: -10px;
}
.popover.right {
  margin-left: 10px;
}
.popover.bottom {
  margin-top: 10px;
}
.popover.left {
  margin-left: -10px;
}
.popover-title {
  margin: 0;
  padding: 8px 14px;
  font-size: 13px;
  background-color: #f7f7f7;
  border-bottom: 1px solid #ebebeb;
  border-radius: 2px 2px 0 0;
}
.popover-content {
  padding: 9px 14px;
}
.popover > .arrow,
.popover > .arrow:after {
  position: absolute;
  display: block;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.popover > .arrow {
  border-width: 11px;
}
.popover > .arrow:after {
  border-width: 10px;
  content: "";
}
.popover.top > .arrow {
  left: 50%;
  margin-left: -11px;
  border-bottom-width: 0;
  border-top-color: #999999;
  border-top-color: rgba(0, 0, 0, 0.25);
  bottom: -11px;
}
.popover.top > .arrow:after {
  content: " ";
  bottom: 1px;
  margin-left: -10px;
  border-bottom-width: 0;
  border-top-color: #fff;
}
.popover.right > .arrow {
  top: 50%;
  left: -11px;
  margin-top: -11px;
  border-left-width: 0;
  border-right-color: #999999;
  border-right-color: rgba(0, 0, 0, 0.25);
}
.popover.right > .arrow:after {
  content: " ";
  left: 1px;
  bottom: -10px;
  border-left-width: 0;
  border-right-color: #fff;
}
.popover.bottom > .arrow {
  left: 50%;
  margin-left: -11px;
  border-top-width: 0;
  border-bottom-color: #999999;
  border-bottom-color: rgba(0, 0, 0, 0.25);
  top: -11px;
}
.popover.bottom > .arrow:after {
  content: " ";
  top: 1px;
  margin-left: -10px;
  border-top-width: 0;
  border-bottom-color: #fff;
}
.popover.left > .arrow {
  top: 50%;
  right: -11px;
  margin-top: -11px;
  border-right-width: 0;
  border-left-color: #999999;
  border-left-color: rgba(0, 0, 0, 0.25);
}
.popover.left > .arrow:after {
  content: " ";
  right: 1px;
  border-right-width: 0;
  border-left-color: #fff;
  bottom: -10px;
}
.carousel {
  position: relative;
}
.carousel-inner {
  position: relative;
  overflow: hidden;
  width: 100%;
}
.carousel-inner > .item {
  display: none;
  position: relative;
  -webkit-transition: 0.6s ease-in-out left;
  -o-transition: 0.6s ease-in-out left;
  transition: 0.6s ease-in-out left;
}
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  line-height: 1;
}
@media all and (transform-3d), (-webkit-transform-3d) {
  .carousel-inner > .item {
    -webkit-transition: -webkit-transform 0.6s ease-in-out;
    -moz-transition: -moz-transform 0.6s ease-in-out;
    -o-transition: -o-transform 0.6s ease-in-out;
    transition: transform 0.6s ease-in-out;
    -webkit-backface-visibility: hidden;
    -moz-backface-visibility: hidden;
    backface-visibility: hidden;
    -webkit-perspective: 1000px;
    -moz-perspective: 1000px;
    perspective: 1000px;
  }
  .carousel-inner > .item.next,
  .carousel-inner > .item.active.right {
    -webkit-transform: translate3d(100%, 0, 0);
    transform: translate3d(100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.prev,
  .carousel-inner > .item.active.left {
    -webkit-transform: translate3d(-100%, 0, 0);
    transform: translate3d(-100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.next.left,
  .carousel-inner > .item.prev.right,
  .carousel-inner > .item.active {
    -webkit-transform: translate3d(0, 0, 0);
    transform: translate3d(0, 0, 0);
    left: 0;
  }
}
.carousel-inner > .active,
.carousel-inner > .next,
.carousel-inner > .prev {
  display: block;
}
.carousel-inner > .active {
  left: 0;
}
.carousel-inner > .next,
.carousel-inner > .prev {
  position: absolute;
  top: 0;
  width: 100%;
}
.carousel-inner > .next {
  left: 100%;
}
.carousel-inner > .prev {
  left: -100%;
}
.carousel-inner > .next.left,
.carousel-inner > .prev.right {
  left: 0;
}
.carousel-inner > .active.left {
  left: -100%;
}
.carousel-inner > .active.right {
  left: 100%;
}
.carousel-control {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  width: 15%;
  opacity: 0.5;
  filter: alpha(opacity=50);
  font-size: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
  background-color: rgba(0, 0, 0, 0);
}
.carousel-control.left {
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1);
}
.carousel-control.right {
  left: auto;
  right: 0;
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1);
}
.carousel-control:hover,
.carousel-control:focus {
  outline: 0;
  color: #fff;
  text-decoration: none;
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.carousel-control .icon-prev,
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-left,
.carousel-control .glyphicon-chevron-right {
  position: absolute;
  top: 50%;
  margin-top: -10px;
  z-index: 5;
  display: inline-block;
}
.carousel-control .icon-prev,
.carousel-control .glyphicon-chevron-left {
  left: 50%;
  margin-left: -10px;
}
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-right {
  right: 50%;
  margin-right: -10px;
}
.carousel-control .icon-prev,
.carousel-control .icon-next {
  width: 20px;
  height: 20px;
  line-height: 1;
  font-family: serif;
}
.carousel-control .icon-prev:before {
  content: '\2039';
}
.carousel-control .icon-next:before {
  content: '\203a';
}
.carousel-indicators {
  position: absolute;
  bottom: 10px;
  left: 50%;
  z-index: 15;
  width: 60%;
  margin-left: -30%;
  padding-left: 0;
  list-style: none;
  text-align: center;
}
.carousel-indicators li {
  display: inline-block;
  width: 10px;
  height: 10px;
  margin: 1px;
  text-indent: -999px;
  border: 1px solid #fff;
  border-radius: 10px;
  cursor: pointer;
  background-color: #000 \9;
  background-color: rgba(0, 0, 0, 0);
}
.carousel-indicators .active {
  margin: 0;
  width: 12px;
  height: 12px;
  background-color: #fff;
}
.carousel-caption {
  position: absolute;
  left: 15%;
  right: 15%;
  bottom: 20px;
  z-index: 10;
  padding-top: 20px;
  padding-bottom: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
}
.carousel-caption .btn {
  text-shadow: none;
}
@media screen and (min-width: 768px) {
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-prev,
  .carousel-control .icon-next {
    width: 30px;
    height: 30px;
    margin-top: -10px;
    font-size: 30px;
  }
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .icon-prev {
    margin-left: -10px;
  }
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-next {
    margin-right: -10px;
  }
  .carousel-caption {
    left: 20%;
    right: 20%;
    padding-bottom: 30px;
  }
  .carousel-indicators {
    bottom: 20px;
  }
}
.clearfix:before,
.clearfix:after,
.dl-horizontal dd:before,
.dl-horizontal dd:after,
.container:before,
.container:after,
.container-fluid:before,
.container-fluid:after,
.row:before,
.row:after,
.form-horizontal .form-group:before,
.form-horizontal .form-group:after,
.btn-toolbar:before,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:before,
.btn-group-vertical > .btn-group:after,
.nav:before,
.nav:after,
.navbar:before,
.navbar:after,
.navbar-header:before,
.navbar-header:after,
.navbar-collapse:before,
.navbar-collapse:after,
.pager:before,
.pager:after,
.panel-body:before,
.panel-body:after,
.modal-header:before,
.modal-header:after,
.modal-footer:before,
.modal-footer:after,
.item_buttons:before,
.item_buttons:after {
  content: " ";
  display: table;
}
.clearfix:after,
.dl-horizontal dd:after,
.container:after,
.container-fluid:after,
.row:after,
.form-horizontal .form-group:after,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:after,
.nav:after,
.navbar:after,
.navbar-header:after,
.navbar-collapse:after,
.pager:after,
.panel-body:after,
.modal-header:after,
.modal-footer:after,
.item_buttons:after {
  clear: both;
}
.center-block {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.pull-right {
  float: right !important;
}
.pull-left {
  float: left !important;
}
.hide {
  display: none !important;
}
.show {
  display: block !important;
}
.invisible {
  visibility: hidden;
}
.text-hide {
  font: 0/0 a;
  color: transparent;
  text-shadow: none;
  background-color: transparent;
  border: 0;
}
.hidden {
  display: none !important;
}
.affix {
  position: fixed;
}
@-ms-viewport {
  width: device-width;
}
.visible-xs,
.visible-sm,
.visible-md,
.visible-lg {
  display: none !important;
}
.visible-xs-block,
.visible-xs-inline,
.visible-xs-inline-block,
.visible-sm-block,
.visible-sm-inline,
.visible-sm-inline-block,
.visible-md-block,
.visible-md-inline,
.visible-md-inline-block,
.visible-lg-block,
.visible-lg-inline,
.visible-lg-inline-block {
  display: none !important;
}
@media (max-width: 767px) {
  .visible-xs {
    display: block !important;
  }
  table.visible-xs {
    display: table !important;
  }
  tr.visible-xs {
    display: table-row !important;
  }
  th.visible-xs,
  td.visible-xs {
    display: table-cell !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-block {
    display: block !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline {
    display: inline !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm {
    display: block !important;
  }
  table.visible-sm {
    display: table !important;
  }
  tr.visible-sm {
    display: table-row !important;
  }
  th.visible-sm,
  td.visible-sm {
    display: table-cell !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-block {
    display: block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline {
    display: inline !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md {
    display: block !important;
  }
  table.visible-md {
    display: table !important;
  }
  tr.visible-md {
    display: table-row !important;
  }
  th.visible-md,
  td.visible-md {
    display: table-cell !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-block {
    display: block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline {
    display: inline !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg {
    display: block !important;
  }
  table.visible-lg {
    display: table !important;
  }
  tr.visible-lg {
    display: table-row !important;
  }
  th.visible-lg,
  td.visible-lg {
    display: table-cell !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-block {
    display: block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline {
    display: inline !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline-block {
    display: inline-block !important;
  }
}
@media (max-width: 767px) {
  .hidden-xs {
    display: none !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .hidden-sm {
    display: none !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .hidden-md {
    display: none !important;
  }
}
@media (min-width: 1200px) {
  .hidden-lg {
    display: none !important;
  }
}
.visible-print {
  display: none !important;
}
@media print {
  .visible-print {
    display: block !important;
  }
  table.visible-print {
    display: table !important;
  }
  tr.visible-print {
    display: table-row !important;
  }
  th.visible-print,
  td.visible-print {
    display: table-cell !important;
  }
}
.visible-print-block {
  display: none !important;
}
@media print {
  .visible-print-block {
    display: block !important;
  }
}
.visible-print-inline {
  display: none !important;
}
@media print {
  .visible-print-inline {
    display: inline !important;
  }
}
.visible-print-inline-block {
  display: none !important;
}
@media print {
  .visible-print-inline-block {
    display: inline-block !important;
  }
}
@media print {
  .hidden-print {
    display: none !important;
  }
}
/*!
*
* Font Awesome
*
*/
/*!
 *  Font Awesome 4.2.0 by @davegandy - http://fontawesome.io - @fontawesome
 *  License - http://fontawesome.io/license (Font: SIL OFL 1.1, CSS: MIT License)
 */
/* FONT PATH
 * -------------------------- */
@font-face {
  font-family: 'FontAwesome';
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?v=4.2.0');
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?#iefix&v=4.2.0') format('embedded-opentype'), url('../components/font-awesome/fonts/fontawesome-webfont.woff?v=4.2.0') format('woff'), url('../components/font-awesome/fonts/fontawesome-webfont.ttf?v=4.2.0') format('truetype'), url('../components/font-awesome/fonts/fontawesome-webfont.svg?v=4.2.0#fontawesomeregular') format('svg');
  font-weight: normal;
  font-style: normal;
}
.fa {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
/* makes the font 33% larger relative to the icon container */
.fa-lg {
  font-size: 1.33333333em;
  line-height: 0.75em;
  vertical-align: -15%;
}
.fa-2x {
  font-size: 2em;
}
.fa-3x {
  font-size: 3em;
}
.fa-4x {
  font-size: 4em;
}
.fa-5x {
  font-size: 5em;
}
.fa-fw {
  width: 1.28571429em;
  text-align: center;
}
.fa-ul {
  padding-left: 0;
  margin-left: 2.14285714em;
  list-style-type: none;
}
.fa-ul > li {
  position: relative;
}
.fa-li {
  position: absolute;
  left: -2.14285714em;
  width: 2.14285714em;
  top: 0.14285714em;
  text-align: center;
}
.fa-li.fa-lg {
  left: -1.85714286em;
}
.fa-border {
  padding: .2em .25em .15em;
  border: solid 0.08em #eee;
  border-radius: .1em;
}
.pull-right {
  float: right;
}
.pull-left {
  float: left;
}
.fa.pull-left {
  margin-right: .3em;
}
.fa.pull-right {
  margin-left: .3em;
}
.fa-spin {
  -webkit-animation: fa-spin 2s infinite linear;
  animation: fa-spin 2s infinite linear;
}
@-webkit-keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
@keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
.fa-rotate-90 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=1);
  -webkit-transform: rotate(90deg);
  -ms-transform: rotate(90deg);
  transform: rotate(90deg);
}
.fa-rotate-180 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2);
  -webkit-transform: rotate(180deg);
  -ms-transform: rotate(180deg);
  transform: rotate(180deg);
}
.fa-rotate-270 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=3);
  -webkit-transform: rotate(270deg);
  -ms-transform: rotate(270deg);
  transform: rotate(270deg);
}
.fa-flip-horizontal {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=0, mirror=1);
  -webkit-transform: scale(-1, 1);
  -ms-transform: scale(-1, 1);
  transform: scale(-1, 1);
}
.fa-flip-vertical {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2, mirror=1);
  -webkit-transform: scale(1, -1);
  -ms-transform: scale(1, -1);
  transform: scale(1, -1);
}
:root .fa-rotate-90,
:root .fa-rotate-180,
:root .fa-rotate-270,
:root .fa-flip-horizontal,
:root .fa-flip-vertical {
  filter: none;
}
.fa-stack {
  position: relative;
  display: inline-block;
  width: 2em;
  height: 2em;
  line-height: 2em;
  vertical-align: middle;
}
.fa-stack-1x,
.fa-stack-2x {
  position: absolute;
  left: 0;
  width: 100%;
  text-align: center;
}
.fa-stack-1x {
  line-height: inherit;
}
.fa-stack-2x {
  font-size: 2em;
}
.fa-inverse {
  color: #fff;
}
/* Font Awesome uses the Unicode Private Use Area (PUA) to ensure screen
   readers do not read off random characters that represent icons */
.fa-glass:before {
  content: "\f000";
}
.fa-music:before {
  content: "\f001";
}
.fa-search:before {
  content: "\f002";
}
.fa-envelope-o:before {
  content: "\f003";
}
.fa-heart:before {
  content: "\f004";
}
.fa-star:before {
  content: "\f005";
}
.fa-star-o:before {
  content: "\f006";
}
.fa-user:before {
  content: "\f007";
}
.fa-film:before {
  content: "\f008";
}
.fa-th-large:before {
  content: "\f009";
}
.fa-th:before {
  content: "\f00a";
}
.fa-th-list:before {
  content: "\f00b";
}
.fa-check:before {
  content: "\f00c";
}
.fa-remove:before,
.fa-close:before,
.fa-times:before {
  content: "\f00d";
}
.fa-search-plus:before {
  content: "\f00e";
}
.fa-search-minus:before {
  content: "\f010";
}
.fa-power-off:before {
  content: "\f011";
}
.fa-signal:before {
  content: "\f012";
}
.fa-gear:before,
.fa-cog:before {
  content: "\f013";
}
.fa-trash-o:before {
  content: "\f014";
}
.fa-home:before {
  content: "\f015";
}
.fa-file-o:before {
  content: "\f016";
}
.fa-clock-o:before {
  content: "\f017";
}
.fa-road:before {
  content: "\f018";
}
.fa-download:before {
  content: "\f019";
}
.fa-arrow-circle-o-down:before {
  content: "\f01a";
}
.fa-arrow-circle-o-up:before {
  content: "\f01b";
}
.fa-inbox:before {
  content: "\f01c";
}
.fa-play-circle-o:before {
  content: "\f01d";
}
.fa-rotate-right:before,
.fa-repeat:before {
  content: "\f01e";
}
.fa-refresh:before {
  content: "\f021";
}
.fa-list-alt:before {
  content: "\f022";
}
.fa-lock:before {
  content: "\f023";
}
.fa-flag:before {
  content: "\f024";
}
.fa-headphones:before {
  content: "\f025";
}
.fa-volume-off:before {
  content: "\f026";
}
.fa-volume-down:before {
  content: "\f027";
}
.fa-volume-up:before {
  content: "\f028";
}
.fa-qrcode:before {
  content: "\f029";
}
.fa-barcode:before {
  content: "\f02a";
}
.fa-tag:before {
  content: "\f02b";
}
.fa-tags:before {
  content: "\f02c";
}
.fa-book:before {
  content: "\f02d";
}
.fa-bookmark:before {
  content: "\f02e";
}
.fa-print:before {
  content: "\f02f";
}
.fa-camera:before {
  content: "\f030";
}
.fa-font:before {
  content: "\f031";
}
.fa-bold:before {
  content: "\f032";
}
.fa-italic:before {
  content: "\f033";
}
.fa-text-height:before {
  content: "\f034";
}
.fa-text-width:before {
  content: "\f035";
}
.fa-align-left:before {
  content: "\f036";
}
.fa-align-center:before {
  content: "\f037";
}
.fa-align-right:before {
  content: "\f038";
}
.fa-align-justify:before {
  content: "\f039";
}
.fa-list:before {
  content: "\f03a";
}
.fa-dedent:before,
.fa-outdent:before {
  content: "\f03b";
}
.fa-indent:before {
  content: "\f03c";
}
.fa-video-camera:before {
  content: "\f03d";
}
.fa-photo:before,
.fa-image:before,
.fa-picture-o:before {
  content: "\f03e";
}
.fa-pencil:before {
  content: "\f040";
}
.fa-map-marker:before {
  content: "\f041";
}
.fa-adjust:before {
  content: "\f042";
}
.fa-tint:before {
  content: "\f043";
}
.fa-edit:before,
.fa-pencil-square-o:before {
  content: "\f044";
}
.fa-share-square-o:before {
  content: "\f045";
}
.fa-check-square-o:before {
  content: "\f046";
}
.fa-arrows:before {
  content: "\f047";
}
.fa-step-backward:before {
  content: "\f048";
}
.fa-fast-backward:before {
  content: "\f049";
}
.fa-backward:before {
  content: "\f04a";
}
.fa-play:before {
  content: "\f04b";
}
.fa-pause:before {
  content: "\f04c";
}
.fa-stop:before {
  content: "\f04d";
}
.fa-forward:before {
  content: "\f04e";
}
.fa-fast-forward:before {
  content: "\f050";
}
.fa-step-forward:before {
  content: "\f051";
}
.fa-eject:before {
  content: "\f052";
}
.fa-chevron-left:before {
  content: "\f053";
}
.fa-chevron-right:before {
  content: "\f054";
}
.fa-plus-circle:before {
  content: "\f055";
}
.fa-minus-circle:before {
  content: "\f056";
}
.fa-times-circle:before {
  content: "\f057";
}
.fa-check-circle:before {
  content: "\f058";
}
.fa-question-circle:before {
  content: "\f059";
}
.fa-info-circle:before {
  content: "\f05a";
}
.fa-crosshairs:before {
  content: "\f05b";
}
.fa-times-circle-o:before {
  content: "\f05c";
}
.fa-check-circle-o:before {
  content: "\f05d";
}
.fa-ban:before {
  content: "\f05e";
}
.fa-arrow-left:before {
  content: "\f060";
}
.fa-arrow-right:before {
  content: "\f061";
}
.fa-arrow-up:before {
  content: "\f062";
}
.fa-arrow-down:before {
  content: "\f063";
}
.fa-mail-forward:before,
.fa-share:before {
  content: "\f064";
}
.fa-expand:before {
  content: "\f065";
}
.fa-compress:before {
  content: "\f066";
}
.fa-plus:before {
  content: "\f067";
}
.fa-minus:before {
  content: "\f068";
}
.fa-asterisk:before {
  content: "\f069";
}
.fa-exclamation-circle:before {
  content: "\f06a";
}
.fa-gift:before {
  content: "\f06b";
}
.fa-leaf:before {
  content: "\f06c";
}
.fa-fire:before {
  content: "\f06d";
}
.fa-eye:before {
  content: "\f06e";
}
.fa-eye-slash:before {
  content: "\f070";
}
.fa-warning:before,
.fa-exclamation-triangle:before {
  content: "\f071";
}
.fa-plane:before {
  content: "\f072";
}
.fa-calendar:before {
  content: "\f073";
}
.fa-random:before {
  content: "\f074";
}
.fa-comment:before {
  content: "\f075";
}
.fa-magnet:before {
  content: "\f076";
}
.fa-chevron-up:before {
  content: "\f077";
}
.fa-chevron-down:before {
  content: "\f078";
}
.fa-retweet:before {
  content: "\f079";
}
.fa-shopping-cart:before {
  content: "\f07a";
}
.fa-folder:before {
  content: "\f07b";
}
.fa-folder-open:before {
  content: "\f07c";
}
.fa-arrows-v:before {
  content: "\f07d";
}
.fa-arrows-h:before {
  content: "\f07e";
}
.fa-bar-chart-o:before,
.fa-bar-chart:before {
  content: "\f080";
}
.fa-twitter-square:before {
  content: "\f081";
}
.fa-facebook-square:before {
  content: "\f082";
}
.fa-camera-retro:before {
  content: "\f083";
}
.fa-key:before {
  content: "\f084";
}
.fa-gears:before,
.fa-cogs:before {
  content: "\f085";
}
.fa-comments:before {
  content: "\f086";
}
.fa-thumbs-o-up:before {
  content: "\f087";
}
.fa-thumbs-o-down:before {
  content: "\f088";
}
.fa-star-half:before {
  content: "\f089";
}
.fa-heart-o:before {
  content: "\f08a";
}
.fa-sign-out:before {
  content: "\f08b";
}
.fa-linkedin-square:before {
  content: "\f08c";
}
.fa-thumb-tack:before {
  content: "\f08d";
}
.fa-external-link:before {
  content: "\f08e";
}
.fa-sign-in:before {
  content: "\f090";
}
.fa-trophy:before {
  content: "\f091";
}
.fa-github-square:before {
  content: "\f092";
}
.fa-upload:before {
  content: "\f093";
}
.fa-lemon-o:before {
  content: "\f094";
}
.fa-phone:before {
  content: "\f095";
}
.fa-square-o:before {
  content: "\f096";
}
.fa-bookmark-o:before {
  content: "\f097";
}
.fa-phone-square:before {
  content: "\f098";
}
.fa-twitter:before {
  content: "\f099";
}
.fa-facebook:before {
  content: "\f09a";
}
.fa-github:before {
  content: "\f09b";
}
.fa-unlock:before {
  content: "\f09c";
}
.fa-credit-card:before {
  content: "\f09d";
}
.fa-rss:before {
  content: "\f09e";
}
.fa-hdd-o:before {
  content: "\f0a0";
}
.fa-bullhorn:before {
  content: "\f0a1";
}
.fa-bell:before {
  content: "\f0f3";
}
.fa-certificate:before {
  content: "\f0a3";
}
.fa-hand-o-right:before {
  content: "\f0a4";
}
.fa-hand-o-left:before {
  content: "\f0a5";
}
.fa-hand-o-up:before {
  content: "\f0a6";
}
.fa-hand-o-down:before {
  content: "\f0a7";
}
.fa-arrow-circle-left:before {
  content: "\f0a8";
}
.fa-arrow-circle-right:before {
  content: "\f0a9";
}
.fa-arrow-circle-up:before {
  content: "\f0aa";
}
.fa-arrow-circle-down:before {
  content: "\f0ab";
}
.fa-globe:before {
  content: "\f0ac";
}
.fa-wrench:before {
  content: "\f0ad";
}
.fa-tasks:before {
  content: "\f0ae";
}
.fa-filter:before {
  content: "\f0b0";
}
.fa-briefcase:before {
  content: "\f0b1";
}
.fa-arrows-alt:before {
  content: "\f0b2";
}
.fa-group:before,
.fa-users:before {
  content: "\f0c0";
}
.fa-chain:before,
.fa-link:before {
  content: "\f0c1";
}
.fa-cloud:before {
  content: "\f0c2";
}
.fa-flask:before {
  content: "\f0c3";
}
.fa-cut:before,
.fa-scissors:before {
  content: "\f0c4";
}
.fa-copy:before,
.fa-files-o:before {
  content: "\f0c5";
}
.fa-paperclip:before {
  content: "\f0c6";
}
.fa-save:before,
.fa-floppy-o:before {
  content: "\f0c7";
}
.fa-square:before {
  content: "\f0c8";
}
.fa-navicon:before,
.fa-reorder:before,
.fa-bars:before {
  content: "\f0c9";
}
.fa-list-ul:before {
  content: "\f0ca";
}
.fa-list-ol:before {
  content: "\f0cb";
}
.fa-strikethrough:before {
  content: "\f0cc";
}
.fa-underline:before {
  content: "\f0cd";
}
.fa-table:before {
  content: "\f0ce";
}
.fa-magic:before {
  content: "\f0d0";
}
.fa-truck:before {
  content: "\f0d1";
}
.fa-pinterest:before {
  content: "\f0d2";
}
.fa-pinterest-square:before {
  content: "\f0d3";
}
.fa-google-plus-square:before {
  content: "\f0d4";
}
.fa-google-plus:before {
  content: "\f0d5";
}
.fa-money:before {
  content: "\f0d6";
}
.fa-caret-down:before {
  content: "\f0d7";
}
.fa-caret-up:before {
  content: "\f0d8";
}
.fa-caret-left:before {
  content: "\f0d9";
}
.fa-caret-right:before {
  content: "\f0da";
}
.fa-columns:before {
  content: "\f0db";
}
.fa-unsorted:before,
.fa-sort:before {
  content: "\f0dc";
}
.fa-sort-down:before,
.fa-sort-desc:before {
  content: "\f0dd";
}
.fa-sort-up:before,
.fa-sort-asc:before {
  content: "\f0de";
}
.fa-envelope:before {
  content: "\f0e0";
}
.fa-linkedin:before {
  content: "\f0e1";
}
.fa-rotate-left:before,
.fa-undo:before {
  content: "\f0e2";
}
.fa-legal:before,
.fa-gavel:before {
  content: "\f0e3";
}
.fa-dashboard:before,
.fa-tachometer:before {
  content: "\f0e4";
}
.fa-comment-o:before {
  content: "\f0e5";
}
.fa-comments-o:before {
  content: "\f0e6";
}
.fa-flash:before,
.fa-bolt:before {
  content: "\f0e7";
}
.fa-sitemap:before {
  content: "\f0e8";
}
.fa-umbrella:before {
  content: "\f0e9";
}
.fa-paste:before,
.fa-clipboard:before {
  content: "\f0ea";
}
.fa-lightbulb-o:before {
  content: "\f0eb";
}
.fa-exchange:before {
  content: "\f0ec";
}
.fa-cloud-download:before {
  content: "\f0ed";
}
.fa-cloud-upload:before {
  content: "\f0ee";
}
.fa-user-md:before {
  content: "\f0f0";
}
.fa-stethoscope:before {
  content: "\f0f1";
}
.fa-suitcase:before {
  content: "\f0f2";
}
.fa-bell-o:before {
  content: "\f0a2";
}
.fa-coffee:before {
  content: "\f0f4";
}
.fa-cutlery:before {
  content: "\f0f5";
}
.fa-file-text-o:before {
  content: "\f0f6";
}
.fa-building-o:before {
  content: "\f0f7";
}
.fa-hospital-o:before {
  content: "\f0f8";
}
.fa-ambulance:before {
  content: "\f0f9";
}
.fa-medkit:before {
  content: "\f0fa";
}
.fa-fighter-jet:before {
  content: "\f0fb";
}
.fa-beer:before {
  content: "\f0fc";
}
.fa-h-square:before {
  content: "\f0fd";
}
.fa-plus-square:before {
  content: "\f0fe";
}
.fa-angle-double-left:before {
  content: "\f100";
}
.fa-angle-double-right:before {
  content: "\f101";
}
.fa-angle-double-up:before {
  content: "\f102";
}
.fa-angle-double-down:before {
  content: "\f103";
}
.fa-angle-left:before {
  content: "\f104";
}
.fa-angle-right:before {
  content: "\f105";
}
.fa-angle-up:before {
  content: "\f106";
}
.fa-angle-down:before {
  content: "\f107";
}
.fa-desktop:before {
  content: "\f108";
}
.fa-laptop:before {
  content: "\f109";
}
.fa-tablet:before {
  content: "\f10a";
}
.fa-mobile-phone:before,
.fa-mobile:before {
  content: "\f10b";
}
.fa-circle-o:before {
  content: "\f10c";
}
.fa-quote-left:before {
  content: "\f10d";
}
.fa-quote-right:before {
  content: "\f10e";
}
.fa-spinner:before {
  content: "\f110";
}
.fa-circle:before {
  content: "\f111";
}
.fa-mail-reply:before,
.fa-reply:before {
  content: "\f112";
}
.fa-github-alt:before {
  content: "\f113";
}
.fa-folder-o:before {
  content: "\f114";
}
.fa-folder-open-o:before {
  content: "\f115";
}
.fa-smile-o:before {
  content: "\f118";
}
.fa-frown-o:before {
  content: "\f119";
}
.fa-meh-o:before {
  content: "\f11a";
}
.fa-gamepad:before {
  content: "\f11b";
}
.fa-keyboard-o:before {
  content: "\f11c";
}
.fa-flag-o:before {
  content: "\f11d";
}
.fa-flag-checkered:before {
  content: "\f11e";
}
.fa-terminal:before {
  content: "\f120";
}
.fa-code:before {
  content: "\f121";
}
.fa-mail-reply-all:before,
.fa-reply-all:before {
  content: "\f122";
}
.fa-star-half-empty:before,
.fa-star-half-full:before,
.fa-star-half-o:before {
  content: "\f123";
}
.fa-location-arrow:before {
  content: "\f124";
}
.fa-crop:before {
  content: "\f125";
}
.fa-code-fork:before {
  content: "\f126";
}
.fa-unlink:before,
.fa-chain-broken:before {
  content: "\f127";
}
.fa-question:before {
  content: "\f128";
}
.fa-info:before {
  content: "\f129";
}
.fa-exclamation:before {
  content: "\f12a";
}
.fa-superscript:before {
  content: "\f12b";
}
.fa-subscript:before {
  content: "\f12c";
}
.fa-eraser:before {
  content: "\f12d";
}
.fa-puzzle-piece:before {
  content: "\f12e";
}
.fa-microphone:before {
  content: "\f130";
}
.fa-microphone-slash:before {
  content: "\f131";
}
.fa-shield:before {
  content: "\f132";
}
.fa-calendar-o:before {
  content: "\f133";
}
.fa-fire-extinguisher:before {
  content: "\f134";
}
.fa-rocket:before {
  content: "\f135";
}
.fa-maxcdn:before {
  content: "\f136";
}
.fa-chevron-circle-left:before {
  content: "\f137";
}
.fa-chevron-circle-right:before {
  content: "\f138";
}
.fa-chevron-circle-up:before {
  content: "\f139";
}
.fa-chevron-circle-down:before {
  content: "\f13a";
}
.fa-html5:before {
  content: "\f13b";
}
.fa-css3:before {
  content: "\f13c";
}
.fa-anchor:before {
  content: "\f13d";
}
.fa-unlock-alt:before {
  content: "\f13e";
}
.fa-bullseye:before {
  content: "\f140";
}
.fa-ellipsis-h:before {
  content: "\f141";
}
.fa-ellipsis-v:before {
  content: "\f142";
}
.fa-rss-square:before {
  content: "\f143";
}
.fa-play-circle:before {
  content: "\f144";
}
.fa-ticket:before {
  content: "\f145";
}
.fa-minus-square:before {
  content: "\f146";
}
.fa-minus-square-o:before {
  content: "\f147";
}
.fa-level-up:before {
  content: "\f148";
}
.fa-level-down:before {
  content: "\f149";
}
.fa-check-square:before {
  content: "\f14a";
}
.fa-pencil-square:before {
  content: "\f14b";
}
.fa-external-link-square:before {
  content: "\f14c";
}
.fa-share-square:before {
  content: "\f14d";
}
.fa-compass:before {
  content: "\f14e";
}
.fa-toggle-down:before,
.fa-caret-square-o-down:before {
  content: "\f150";
}
.fa-toggle-up:before,
.fa-caret-square-o-up:before {
  content: "\f151";
}
.fa-toggle-right:before,
.fa-caret-square-o-right:before {
  content: "\f152";
}
.fa-euro:before,
.fa-eur:before {
  content: "\f153";
}
.fa-gbp:before {
  content: "\f154";
}
.fa-dollar:before,
.fa-usd:before {
  content: "\f155";
}
.fa-rupee:before,
.fa-inr:before {
  content: "\f156";
}
.fa-cny:before,
.fa-rmb:before,
.fa-yen:before,
.fa-jpy:before {
  content: "\f157";
}
.fa-ruble:before,
.fa-rouble:before,
.fa-rub:before {
  content: "\f158";
}
.fa-won:before,
.fa-krw:before {
  content: "\f159";
}
.fa-bitcoin:before,
.fa-btc:before {
  content: "\f15a";
}
.fa-file:before {
  content: "\f15b";
}
.fa-file-text:before {
  content: "\f15c";
}
.fa-sort-alpha-asc:before {
  content: "\f15d";
}
.fa-sort-alpha-desc:before {
  content: "\f15e";
}
.fa-sort-amount-asc:before {
  content: "\f160";
}
.fa-sort-amount-desc:before {
  content: "\f161";
}
.fa-sort-numeric-asc:before {
  content: "\f162";
}
.fa-sort-numeric-desc:before {
  content: "\f163";
}
.fa-thumbs-up:before {
  content: "\f164";
}
.fa-thumbs-down:before {
  content: "\f165";
}
.fa-youtube-square:before {
  content: "\f166";
}
.fa-youtube:before {
  content: "\f167";
}
.fa-xing:before {
  content: "\f168";
}
.fa-xing-square:before {
  content: "\f169";
}
.fa-youtube-play:before {
  content: "\f16a";
}
.fa-dropbox:before {
  content: "\f16b";
}
.fa-stack-overflow:before {
  content: "\f16c";
}
.fa-instagram:before {
  content: "\f16d";
}
.fa-flickr:before {
  content: "\f16e";
}
.fa-adn:before {
  content: "\f170";
}
.fa-bitbucket:before {
  content: "\f171";
}
.fa-bitbucket-square:before {
  content: "\f172";
}
.fa-tumblr:before {
  content: "\f173";
}
.fa-tumblr-square:before {
  content: "\f174";
}
.fa-long-arrow-down:before {
  content: "\f175";
}
.fa-long-arrow-up:before {
  content: "\f176";
}
.fa-long-arrow-left:before {
  content: "\f177";
}
.fa-long-arrow-right:before {
  content: "\f178";
}
.fa-apple:before {
  content: "\f179";
}
.fa-windows:before {
  content: "\f17a";
}
.fa-android:before {
  content: "\f17b";
}
.fa-linux:before {
  content: "\f17c";
}
.fa-dribbble:before {
  content: "\f17d";
}
.fa-skype:before {
  content: "\f17e";
}
.fa-foursquare:before {
  content: "\f180";
}
.fa-trello:before {
  content: "\f181";
}
.fa-female:before {
  content: "\f182";
}
.fa-male:before {
  content: "\f183";
}
.fa-gittip:before {
  content: "\f184";
}
.fa-sun-o:before {
  content: "\f185";
}
.fa-moon-o:before {
  content: "\f186";
}
.fa-archive:before {
  content: "\f187";
}
.fa-bug:before {
  content: "\f188";
}
.fa-vk:before {
  content: "\f189";
}
.fa-weibo:before {
  content: "\f18a";
}
.fa-renren:before {
  content: "\f18b";
}
.fa-pagelines:before {
  content: "\f18c";
}
.fa-stack-exchange:before {
  content: "\f18d";
}
.fa-arrow-circle-o-right:before {
  content: "\f18e";
}
.fa-arrow-circle-o-left:before {
  content: "\f190";
}
.fa-toggle-left:before,
.fa-caret-square-o-left:before {
  content: "\f191";
}
.fa-dot-circle-o:before {
  content: "\f192";
}
.fa-wheelchair:before {
  content: "\f193";
}
.fa-vimeo-square:before {
  content: "\f194";
}
.fa-turkish-lira:before,
.fa-try:before {
  content: "\f195";
}
.fa-plus-square-o:before {
  content: "\f196";
}
.fa-space-shuttle:before {
  content: "\f197";
}
.fa-slack:before {
  content: "\f198";
}
.fa-envelope-square:before {
  content: "\f199";
}
.fa-wordpress:before {
  content: "\f19a";
}
.fa-openid:before {
  content: "\f19b";
}
.fa-institution:before,
.fa-bank:before,
.fa-university:before {
  content: "\f19c";
}
.fa-mortar-board:before,
.fa-graduation-cap:before {
  content: "\f19d";
}
.fa-yahoo:before {
  content: "\f19e";
}
.fa-google:before {
  content: "\f1a0";
}
.fa-reddit:before {
  content: "\f1a1";
}
.fa-reddit-square:before {
  content: "\f1a2";
}
.fa-stumbleupon-circle:before {
  content: "\f1a3";
}
.fa-stumbleupon:before {
  content: "\f1a4";
}
.fa-delicious:before {
  content: "\f1a5";
}
.fa-digg:before {
  content: "\f1a6";
}
.fa-pied-piper:before {
  content: "\f1a7";
}
.fa-pied-piper-alt:before {
  content: "\f1a8";
}
.fa-drupal:before {
  content: "\f1a9";
}
.fa-joomla:before {
  content: "\f1aa";
}
.fa-language:before {
  content: "\f1ab";
}
.fa-fax:before {
  content: "\f1ac";
}
.fa-building:before {
  content: "\f1ad";
}
.fa-child:before {
  content: "\f1ae";
}
.fa-paw:before {
  content: "\f1b0";
}
.fa-spoon:before {
  content: "\f1b1";
}
.fa-cube:before {
  content: "\f1b2";
}
.fa-cubes:before {
  content: "\f1b3";
}
.fa-behance:before {
  content: "\f1b4";
}
.fa-behance-square:before {
  content: "\f1b5";
}
.fa-steam:before {
  content: "\f1b6";
}
.fa-steam-square:before {
  content: "\f1b7";
}
.fa-recycle:before {
  content: "\f1b8";
}
.fa-automobile:before,
.fa-car:before {
  content: "\f1b9";
}
.fa-cab:before,
.fa-taxi:before {
  content: "\f1ba";
}
.fa-tree:before {
  content: "\f1bb";
}
.fa-spotify:before {
  content: "\f1bc";
}
.fa-deviantart:before {
  content: "\f1bd";
}
.fa-soundcloud:before {
  content: "\f1be";
}
.fa-database:before {
  content: "\f1c0";
}
.fa-file-pdf-o:before {
  content: "\f1c1";
}
.fa-file-word-o:before {
  content: "\f1c2";
}
.fa-file-excel-o:before {
  content: "\f1c3";
}
.fa-file-powerpoint-o:before {
  content: "\f1c4";
}
.fa-file-photo-o:before,
.fa-file-picture-o:before,
.fa-file-image-o:before {
  content: "\f1c5";
}
.fa-file-zip-o:before,
.fa-file-archive-o:before {
  content: "\f1c6";
}
.fa-file-sound-o:before,
.fa-file-audio-o:before {
  content: "\f1c7";
}
.fa-file-movie-o:before,
.fa-file-video-o:before {
  content: "\f1c8";
}
.fa-file-code-o:before {
  content: "\f1c9";
}
.fa-vine:before {
  content: "\f1ca";
}
.fa-codepen:before {
  content: "\f1cb";
}
.fa-jsfiddle:before {
  content: "\f1cc";
}
.fa-life-bouy:before,
.fa-life-buoy:before,
.fa-life-saver:before,
.fa-support:before,
.fa-life-ring:before {
  content: "\f1cd";
}
.fa-circle-o-notch:before {
  content: "\f1ce";
}
.fa-ra:before,
.fa-rebel:before {
  content: "\f1d0";
}
.fa-ge:before,
.fa-empire:before {
  content: "\f1d1";
}
.fa-git-square:before {
  content: "\f1d2";
}
.fa-git:before {
  content: "\f1d3";
}
.fa-hacker-news:before {
  content: "\f1d4";
}
.fa-tencent-weibo:before {
  content: "\f1d5";
}
.fa-qq:before {
  content: "\f1d6";
}
.fa-wechat:before,
.fa-weixin:before {
  content: "\f1d7";
}
.fa-send:before,
.fa-paper-plane:before {
  content: "\f1d8";
}
.fa-send-o:before,
.fa-paper-plane-o:before {
  content: "\f1d9";
}
.fa-history:before {
  content: "\f1da";
}
.fa-circle-thin:before {
  content: "\f1db";
}
.fa-header:before {
  content: "\f1dc";
}
.fa-paragraph:before {
  content: "\f1dd";
}
.fa-sliders:before {
  content: "\f1de";
}
.fa-share-alt:before {
  content: "\f1e0";
}
.fa-share-alt-square:before {
  content: "\f1e1";
}
.fa-bomb:before {
  content: "\f1e2";
}
.fa-soccer-ball-o:before,
.fa-futbol-o:before {
  content: "\f1e3";
}
.fa-tty:before {
  content: "\f1e4";
}
.fa-binoculars:before {
  content: "\f1e5";
}
.fa-plug:before {
  content: "\f1e6";
}
.fa-slideshare:before {
  content: "\f1e7";
}
.fa-twitch:before {
  content: "\f1e8";
}
.fa-yelp:before {
  content: "\f1e9";
}
.fa-newspaper-o:before {
  content: "\f1ea";
}
.fa-wifi:before {
  content: "\f1eb";
}
.fa-calculator:before {
  content: "\f1ec";
}
.fa-paypal:before {
  content: "\f1ed";
}
.fa-google-wallet:before {
  content: "\f1ee";
}
.fa-cc-visa:before {
  content: "\f1f0";
}
.fa-cc-mastercard:before {
  content: "\f1f1";
}
.fa-cc-discover:before {
  content: "\f1f2";
}
.fa-cc-amex:before {
  content: "\f1f3";
}
.fa-cc-paypal:before {
  content: "\f1f4";
}
.fa-cc-stripe:before {
  content: "\f1f5";
}
.fa-bell-slash:before {
  content: "\f1f6";
}
.fa-bell-slash-o:before {
  content: "\f1f7";
}
.fa-trash:before {
  content: "\f1f8";
}
.fa-copyright:before {
  content: "\f1f9";
}
.fa-at:before {
  content: "\f1fa";
}
.fa-eyedropper:before {
  content: "\f1fb";
}
.fa-paint-brush:before {
  content: "\f1fc";
}
.fa-birthday-cake:before {
  content: "\f1fd";
}
.fa-area-chart:before {
  content: "\f1fe";
}
.fa-pie-chart:before {
  content: "\f200";
}
.fa-line-chart:before {
  content: "\f201";
}
.fa-lastfm:before {
  content: "\f202";
}
.fa-lastfm-square:before {
  content: "\f203";
}
.fa-toggle-off:before {
  content: "\f204";
}
.fa-toggle-on:before {
  content: "\f205";
}
.fa-bicycle:before {
  content: "\f206";
}
.fa-bus:before {
  content: "\f207";
}
.fa-ioxhost:before {
  content: "\f208";
}
.fa-angellist:before {
  content: "\f209";
}
.fa-cc:before {
  content: "\f20a";
}
.fa-shekel:before,
.fa-sheqel:before,
.fa-ils:before {
  content: "\f20b";
}
.fa-meanpath:before {
  content: "\f20c";
}
/*!
*
* IPython base
*
*/
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
code {
  color: #000;
}
pre {
  font-size: inherit;
  line-height: inherit;
}
label {
  font-weight: normal;
}
/* Make the page background atleast 100% the height of the view port */
/* Make the page itself atleast 70% the height of the view port */
.border-box-sizing {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.corner-all {
  border-radius: 2px;
}
.no-padding {
  padding: 0px;
}
/* Flexible box model classes */
/* Taken from Alex Russell http://infrequently.org/2009/08/css-3-progress/ */
/* This file is a compatability layer.  It allows the usage of flexible box 
model layouts accross multiple browsers, including older browsers.  The newest,
universal implementation of the flexible box model is used when available (see
`Modern browsers` comments below).  Browsers that are known to implement this 
new spec completely include:

    Firefox 28.0+
    Chrome 29.0+
    Internet Explorer 11+ 
    Opera 17.0+

Browsers not listed, including Safari, are supported via the styling under the
`Old browsers` comments below.
*/
.hbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
.hbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.vbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
.vbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.hbox.reverse,
.vbox.reverse,
.reverse {
  /* Old browsers */
  -webkit-box-direction: reverse;
  -moz-box-direction: reverse;
  box-direction: reverse;
  /* Modern browsers */
  flex-direction: row-reverse;
}
.hbox.box-flex0,
.vbox.box-flex0,
.box-flex0 {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
  width: auto;
}
.hbox.box-flex1,
.vbox.box-flex1,
.box-flex1 {
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex,
.vbox.box-flex,
.box-flex {
  /* Old browsers */
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex2,
.vbox.box-flex2,
.box-flex2 {
  /* Old browsers */
  -webkit-box-flex: 2;
  -moz-box-flex: 2;
  box-flex: 2;
  /* Modern browsers */
  flex: 2;
}
.box-group1 {
  /*  Deprecated */
  -webkit-box-flex-group: 1;
  -moz-box-flex-group: 1;
  box-flex-group: 1;
}
.box-group2 {
  /* Deprecated */
  -webkit-box-flex-group: 2;
  -moz-box-flex-group: 2;
  box-flex-group: 2;
}
.hbox.start,
.vbox.start,
.start {
  /* Old browsers */
  -webkit-box-pack: start;
  -moz-box-pack: start;
  box-pack: start;
  /* Modern browsers */
  justify-content: flex-start;
}
.hbox.end,
.vbox.end,
.end {
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
}
.hbox.center,
.vbox.center,
.center {
  /* Old browsers */
  -webkit-box-pack: center;
  -moz-box-pack: center;
  box-pack: center;
  /* Modern browsers */
  justify-content: center;
}
.hbox.baseline,
.vbox.baseline,
.baseline {
  /* Old browsers */
  -webkit-box-pack: baseline;
  -moz-box-pack: baseline;
  box-pack: baseline;
  /* Modern browsers */
  justify-content: baseline;
}
.hbox.stretch,
.vbox.stretch,
.stretch {
  /* Old browsers */
  -webkit-box-pack: stretch;
  -moz-box-pack: stretch;
  box-pack: stretch;
  /* Modern browsers */
  justify-content: stretch;
}
.hbox.align-start,
.vbox.align-start,
.align-start {
  /* Old browsers */
  -webkit-box-align: start;
  -moz-box-align: start;
  box-align: start;
  /* Modern browsers */
  align-items: flex-start;
}
.hbox.align-end,
.vbox.align-end,
.align-end {
  /* Old browsers */
  -webkit-box-align: end;
  -moz-box-align: end;
  box-align: end;
  /* Modern browsers */
  align-items: flex-end;
}
.hbox.align-center,
.vbox.align-center,
.align-center {
  /* Old browsers */
  -webkit-box-align: center;
  -moz-box-align: center;
  box-align: center;
  /* Modern browsers */
  align-items: center;
}
.hbox.align-baseline,
.vbox.align-baseline,
.align-baseline {
  /* Old browsers */
  -webkit-box-align: baseline;
  -moz-box-align: baseline;
  box-align: baseline;
  /* Modern browsers */
  align-items: baseline;
}
.hbox.align-stretch,
.vbox.align-stretch,
.align-stretch {
  /* Old browsers */
  -webkit-box-align: stretch;
  -moz-box-align: stretch;
  box-align: stretch;
  /* Modern browsers */
  align-items: stretch;
}
div.error {
  margin: 2em;
  text-align: center;
}
div.error > h1 {
  font-size: 500%;
  line-height: normal;
}
div.error > p {
  font-size: 200%;
  line-height: normal;
}
div.traceback-wrapper {
  text-align: left;
  max-width: 800px;
  margin: auto;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
body {
  background-color: #fff;
  /* This makes sure that the body covers the entire window and needs to
       be in a different element than the display: box in wrapper below */
  position: absolute;
  left: 0px;
  right: 0px;
  top: 0px;
  bottom: 0px;
  overflow: visible;
}
body > #header {
  /* Initially hidden to prevent FLOUC */
  display: none;
  background-color: #fff;
  /* Display over codemirror */
  position: relative;
  z-index: 100;
}
body > #header #header-container {
  padding-bottom: 5px;
  padding-top: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
body > #header .header-bar {
  width: 100%;
  height: 1px;
  background: #e7e7e7;
  margin-bottom: -1px;
}
@media print {
  body > #header {
    display: none !important;
  }
}
#header-spacer {
  width: 100%;
  visibility: hidden;
}
@media print {
  #header-spacer {
    display: none;
  }
}
#ipython_notebook {
  padding-left: 0px;
  padding-top: 1px;
  padding-bottom: 1px;
}
@media (max-width: 991px) {
  #ipython_notebook {
    margin-left: 10px;
  }
}
[dir="rtl"] #ipython_notebook {
  float: right !important;
}
#noscript {
  width: auto;
  padding-top: 16px;
  padding-bottom: 16px;
  text-align: center;
  font-size: 22px;
  color: red;
  font-weight: bold;
}
#ipython_notebook img {
  height: 28px;
}
#site {
  width: 100%;
  display: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  overflow: auto;
}
@media print {
  #site {
    height: auto !important;
  }
}
/* Smaller buttons */
.ui-button .ui-button-text {
  padding: 0.2em 0.8em;
  font-size: 77%;
}
input.ui-button {
  padding: 0.3em 0.9em;
}
span#login_widget {
  float: right;
}
span#login_widget > .button,
#logout {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button:focus,
#logout:focus,
span#login_widget > .button.focus,
#logout.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
span#login_widget > .button:hover,
#logout:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active:hover,
#logout:active:hover,
span#login_widget > .button.active:hover,
#logout.active:hover,
.open > .dropdown-togglespan#login_widget > .button:hover,
.open > .dropdown-toggle#logout:hover,
span#login_widget > .button:active:focus,
#logout:active:focus,
span#login_widget > .button.active:focus,
#logout.active:focus,
.open > .dropdown-togglespan#login_widget > .button:focus,
.open > .dropdown-toggle#logout:focus,
span#login_widget > .button:active.focus,
#logout:active.focus,
span#login_widget > .button.active.focus,
#logout.active.focus,
.open > .dropdown-togglespan#login_widget > .button.focus,
.open > .dropdown-toggle#logout.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  background-image: none;
}
span#login_widget > .button.disabled:hover,
#logout.disabled:hover,
span#login_widget > .button[disabled]:hover,
#logout[disabled]:hover,
fieldset[disabled] span#login_widget > .button:hover,
fieldset[disabled] #logout:hover,
span#login_widget > .button.disabled:focus,
#logout.disabled:focus,
span#login_widget > .button[disabled]:focus,
#logout[disabled]:focus,
fieldset[disabled] span#login_widget > .button:focus,
fieldset[disabled] #logout:focus,
span#login_widget > .button.disabled.focus,
#logout.disabled.focus,
span#login_widget > .button[disabled].focus,
#logout[disabled].focus,
fieldset[disabled] span#login_widget > .button.focus,
fieldset[disabled] #logout.focus {
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button .badge,
#logout .badge {
  color: #fff;
  background-color: #333;
}
.nav-header {
  text-transform: none;
}
#header > span {
  margin-top: 10px;
}
.modal_stretch .modal-dialog {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  min-height: 80vh;
}
.modal_stretch .modal-dialog .modal-body {
  max-height: calc(100vh - 200px);
  overflow: auto;
  flex: 1;
}
@media (min-width: 768px) {
  .modal .modal-dialog {
    width: 700px;
  }
}
@media (min-width: 768px) {
  select.form-control {
    margin-left: 12px;
    margin-right: 12px;
  }
}
/*!
*
* IPython auth
*
*/
.center-nav {
  display: inline-block;
  margin-bottom: -4px;
}
/*!
*
* IPython tree view
*
*/
/* We need an invisible input field on top of the sentense*/
/* "Drag file onto the list ..." */
.alternate_upload {
  background-color: none;
  display: inline;
}
.alternate_upload.form {
  padding: 0;
  margin: 0;
}
.alternate_upload input.fileinput {
  text-align: center;
  vertical-align: middle;
  display: inline;
  opacity: 0;
  z-index: 2;
  width: 12ex;
  margin-right: -12ex;
}
.alternate_upload .btn-upload {
  height: 22px;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
[dir="rtl"] #tabs li {
  float: right;
}
ul#tabs {
  margin-bottom: 4px;
}
[dir="rtl"] ul#tabs {
  margin-right: 0px;
}
ul#tabs a {
  padding-top: 6px;
  padding-bottom: 4px;
}
ul.breadcrumb a:focus,
ul.breadcrumb a:hover {
  text-decoration: none;
}
ul.breadcrumb i.icon-home {
  font-size: 16px;
  margin-right: 4px;
}
ul.breadcrumb span {
  color: #5e5e5e;
}
.list_toolbar {
  padding: 4px 0 4px 0;
  vertical-align: middle;
}
.list_toolbar .tree-buttons {
  padding-top: 1px;
}
[dir="rtl"] .list_toolbar .tree-buttons {
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-right {
  padding-top: 1px;
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-left {
  float: right !important;
}
.dynamic-buttons {
  padding-top: 3px;
  display: inline-block;
}
.list_toolbar [class*="span"] {
  min-height: 24px;
}
.list_header {
  font-weight: bold;
  background-color: #EEE;
}
.list_placeholder {
  font-weight: bold;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
}
.list_container {
  margin-top: 4px;
  margin-bottom: 20px;
  border: 1px solid #ddd;
  border-radius: 2px;
}
.list_container > div {
  border-bottom: 1px solid #ddd;
}
.list_container > div:hover .list-item {
  background-color: red;
}
.list_container > div:last-child {
  border: none;
}
.list_item:hover .list_item {
  background-color: #ddd;
}
.list_item a {
  text-decoration: none;
}
.list_item:hover {
  background-color: #fafafa;
}
.list_header > div,
.list_item > div {
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
.list_header > div input,
.list_item > div input {
  margin-right: 7px;
  margin-left: 14px;
  vertical-align: baseline;
  line-height: 22px;
  position: relative;
  top: -1px;
}
.list_header > div .item_link,
.list_item > div .item_link {
  margin-left: -1px;
  vertical-align: baseline;
  line-height: 22px;
}
.new-file input[type=checkbox] {
  visibility: hidden;
}
.item_name {
  line-height: 22px;
  height: 24px;
}
.item_icon {
  font-size: 14px;
  color: #5e5e5e;
  margin-right: 7px;
  margin-left: 7px;
  line-height: 22px;
  vertical-align: baseline;
}
.item_buttons {
  line-height: 1em;
  margin-left: -5px;
}
.item_buttons .btn,
.item_buttons .btn-group,
.item_buttons .input-group {
  float: left;
}
.item_buttons > .btn,
.item_buttons > .btn-group,
.item_buttons > .input-group {
  margin-left: 5px;
}
.item_buttons .btn {
  min-width: 13ex;
}
.item_buttons .running-indicator {
  padding-top: 4px;
  color: #5cb85c;
}
.item_buttons .kernel-name {
  padding-top: 4px;
  color: #5bc0de;
  margin-right: 7px;
  float: left;
}
.toolbar_info {
  height: 24px;
  line-height: 24px;
}
.list_item input:not([type=checkbox]) {
  padding-top: 3px;
  padding-bottom: 3px;
  height: 22px;
  line-height: 14px;
  margin: 0px;
}
.highlight_text {
  color: blue;
}
#project_name {
  display: inline-block;
  padding-left: 7px;
  margin-left: -2px;
}
#project_name > .breadcrumb {
  padding: 0px;
  margin-bottom: 0px;
  background-color: transparent;
  font-weight: bold;
}
#tree-selector {
  padding-right: 0px;
}
[dir="rtl"] #tree-selector a {
  float: right;
}
#button-select-all {
  min-width: 50px;
}
#select-all {
  margin-left: 7px;
  margin-right: 2px;
}
.menu_icon {
  margin-right: 2px;
}
.tab-content .row {
  margin-left: 0px;
  margin-right: 0px;
}
.folder_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f114";
}
.folder_icon:before.pull-left {
  margin-right: .3em;
}
.folder_icon:before.pull-right {
  margin-left: .3em;
}
.notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
}
.notebook_icon:before.pull-left {
  margin-right: .3em;
}
.notebook_icon:before.pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
  color: #5cb85c;
}
.running_notebook_icon:before.pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.pull-right {
  margin-left: .3em;
}
.file_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f016";
  position: relative;
  top: -2px;
}
.file_icon:before.pull-left {
  margin-right: .3em;
}
.file_icon:before.pull-right {
  margin-left: .3em;
}
#notebook_toolbar .pull-right {
  padding-top: 0px;
  margin-right: -1px;
}
ul#new-menu {
  left: auto;
  right: 0;
}
[dir="rtl"] #new-menu {
  text-align: right;
}
.kernel-menu-icon {
  padding-right: 12px;
  width: 24px;
  content: "\f096";
}
.kernel-menu-icon:before {
  content: "\f096";
}
.kernel-menu-icon-current:before {
  content: "\f00c";
}
#tab_content {
  padding-top: 20px;
}
#running .panel-group .panel {
  margin-top: 3px;
  margin-bottom: 1em;
}
#running .panel-group .panel .panel-heading {
  background-color: #EEE;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
#running .panel-group .panel .panel-heading a:focus,
#running .panel-group .panel .panel-heading a:hover {
  text-decoration: none;
}
#running .panel-group .panel .panel-body {
  padding: 0px;
}
#running .panel-group .panel .panel-body .list_container {
  margin-top: 0px;
  margin-bottom: 0px;
  border: 0px;
  border-radius: 0px;
}
#running .panel-group .panel .panel-body .list_container .list_item {
  border-bottom: 1px solid #ddd;
}
#running .panel-group .panel .panel-body .list_container .list_item:last-child {
  border-bottom: 0px;
}
[dir="rtl"] #running .col-sm-8 {
  float: right !important;
}
.delete-button {
  display: none;
}
.duplicate-button {
  display: none;
}
.rename-button {
  display: none;
}
.shutdown-button {
  display: none;
}
.dynamic-instructions {
  display: inline-block;
  padding-top: 4px;
}
/*!
*
* IPython text editor webapp
*
*/
.selected-keymap i.fa {
  padding: 0px 5px;
}
.selected-keymap i.fa:before {
  content: "\f00c";
}
#mode-menu {
  overflow: auto;
  max-height: 20em;
}
.edit_app #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.edit_app #menubar .navbar {
  /* Use a negative 1 bottom margin, so the border overlaps the border of the
    header */
  margin-bottom: -1px;
}
.dirty-indicator {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator.pull-left {
  margin-right: .3em;
}
.dirty-indicator.pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-dirty.pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-clean.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f00c";
}
.dirty-indicator-clean:before.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.pull-right {
  margin-left: .3em;
}
#filename {
  font-size: 16pt;
  display: table;
  padding: 0px 5px;
}
#current-mode {
  padding-left: 5px;
  padding-right: 5px;
}
#texteditor-backdrop {
  padding-top: 20px;
  padding-bottom: 20px;
}
@media not print {
  #texteditor-backdrop {
    background-color: #EEE;
  }
}
@media print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container {
    padding: 0px;
    background-color: #fff;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
/*!
*
* IPython notebook
*
*/
/* CSS font colors for translated ANSI colors. */
.ansibold {
  font-weight: bold;
}
/* use dark versions for foreground, to improve visibility */
.ansiblack {
  color: black;
}
.ansired {
  color: darkred;
}
.ansigreen {
  color: darkgreen;
}
.ansiyellow {
  color: #c4a000;
}
.ansiblue {
  color: darkblue;
}
.ansipurple {
  color: darkviolet;
}
.ansicyan {
  color: steelblue;
}
.ansigray {
  color: gray;
}
/* and light for background, for the same reason */
.ansibgblack {
  background-color: black;
}
.ansibgred {
  background-color: red;
}
.ansibggreen {
  background-color: green;
}
.ansibgyellow {
  background-color: yellow;
}
.ansibgblue {
  background-color: blue;
}
.ansibgpurple {
  background-color: magenta;
}
.ansibgcyan {
  background-color: cyan;
}
.ansibggray {
  background-color: gray;
}
div.cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-radius: 2px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  border-width: 1px;
  border-style: solid;
  border-color: transparent;
  width: 100%;
  padding: 5px;
  /* This acts as a spacer between cells, that is outside the border */
  margin: 0px;
  outline: none;
  border-left-width: 1px;
  padding-left: 5px;
  background: linear-gradient(to right, transparent -40px, transparent 1px, transparent 1px, transparent 100%);
}
div.cell.jupyter-soft-selected {
  border-left-color: #90CAF9;
  border-left-color: #E3F2FD;
  border-left-width: 1px;
  padding-left: 5px;
  border-right-color: #E3F2FD;
  border-right-width: 1px;
  background: #E3F2FD;
}
@media print {
  div.cell.jupyter-soft-selected {
    border-color: transparent;
  }
}
div.cell.selected {
  border-color: #ababab;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 5px, transparent 5px, transparent 100%);
}
@media print {
  div.cell.selected {
    border-color: transparent;
  }
}
div.cell.selected.jupyter-soft-selected {
  border-left-width: 0;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 7px, #E3F2FD 7px, #E3F2FD 100%);
}
.edit_mode div.cell.selected {
  border-color: #66BB6A;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #66BB6A -40px, #66BB6A 5px, transparent 5px, transparent 100%);
}
@media print {
  .edit_mode div.cell.selected {
    border-color: transparent;
  }
}
.prompt {
  /* This needs to be wide enough for 3 digit prompt numbers: In[100]: */
  min-width: 14ex;
  /* This padding is tuned to match the padding on the CodeMirror editor. */
  padding: 0.4em;
  margin: 0px;
  font-family: monospace;
  text-align: right;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
  /* Don't highlight prompt number selection */
  -webkit-touch-callout: none;
  -webkit-user-select: none;
  -khtml-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
  /* Use default cursor */
  cursor: default;
}
@media (max-width: 540px) {
  .prompt {
    text-align: left;
  }
}
div.inner_cell {
  min-width: 0;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_area {
  border: 1px solid #cfcfcf;
  border-radius: 2px;
  background: #f7f7f7;
  line-height: 1.21429em;
}
/* This is needed so that empty prompt areas can collapse to zero height when there
   is no content in the output_subarea and the prompt. The main purpose of this is
   to make sure that empty JavaScript output_subareas have no height. */
div.prompt:empty {
  padding-top: 0;
  padding-bottom: 0;
}
div.unrecognized_cell {
  padding: 5px 5px 5px 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.unrecognized_cell .inner_cell {
  border-radius: 2px;
  padding: 5px;
  font-weight: bold;
  color: red;
  border: 1px solid #cfcfcf;
  background: #eaeaea;
}
div.unrecognized_cell .inner_cell a {
  color: inherit;
  text-decoration: none;
}
div.unrecognized_cell .inner_cell a:hover {
  color: inherit;
  text-decoration: none;
}
@media (max-width: 540px) {
  div.unrecognized_cell > div.prompt {
    display: none;
  }
}
div.code_cell {
  /* avoid page breaking on code cells when printing */
}
@media print {
  div.code_cell {
    page-break-inside: avoid;
  }
}
/* any special styling for code cells that are currently running goes here */
div.input {
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.input {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_prompt {
  color: #303F9F;
  border-top: 1px solid transparent;
}
div.input_area > div.highlight {
  margin: 0.4em;
  border: none;
  padding: 0px;
  background-color: transparent;
}
div.input_area > div.highlight > pre {
  margin: 0px;
  border: none;
  padding: 0px;
  background-color: transparent;
}
/* The following gets added to the <head> if it is detected that the user has a
 * monospace font with inconsistent normal/bold/italic height.  See
 * notebookmain.js.  Such fonts will have keywords vertically offset with
 * respect to the rest of the text.  The user should select a better font.
 * See: https://github.com/ipython/ipython/issues/1503
 *
 * .CodeMirror span {
 *      vertical-align: bottom;
 * }
 */
.CodeMirror {
  line-height: 1.21429em;
  /* Changed from 1em to our global default */
  font-size: 14px;
  height: auto;
  /* Changed to auto to autogrow */
  background: none;
  /* Changed from white to allow our bg to show through */
}
.CodeMirror-scroll {
  /*  The CodeMirror docs are a bit fuzzy on if overflow-y should be hidden or visible.*/
  /*  We have found that if it is visible, vertical scrollbars appear with font size changes.*/
  overflow-y: hidden;
  overflow-x: auto;
}
.CodeMirror-lines {
  /* In CM2, this used to be 0.4em, but in CM3 it went to 4px. We need the em value because */
  /* we have set a different line-height and want this to scale with that. */
  padding: 0.4em;
}
.CodeMirror-linenumber {
  padding: 0 8px 0 4px;
}
.CodeMirror-gutters {
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.CodeMirror pre {
  /* In CM3 this went to 4px from 0 in CM2. We need the 0 value because of how we size */
  /* .CodeMirror-lines */
  padding: 0;
  border: 0;
  border-radius: 0;
}
/*

Original style from softwaremaniacs.org (c) Ivan Sagalaev <Maniac@SoftwareManiacs.Org>
Adapted from GitHub theme

*/
.highlight-base {
  color: #000;
}
.highlight-variable {
  color: #000;
}
.highlight-variable-2 {
  color: #1a1a1a;
}
.highlight-variable-3 {
  color: #333333;
}
.highlight-string {
  color: #BA2121;
}
.highlight-comment {
  color: #408080;
  font-style: italic;
}
.highlight-number {
  color: #080;
}
.highlight-atom {
  color: #88F;
}
.highlight-keyword {
  color: #008000;
  font-weight: bold;
}
.highlight-builtin {
  color: #008000;
}
.highlight-error {
  color: #f00;
}
.highlight-operator {
  color: #AA22FF;
  font-weight: bold;
}
.highlight-meta {
  color: #AA22FF;
}
/* previously not defined, copying from default codemirror */
.highlight-def {
  color: #00f;
}
.highlight-string-2 {
  color: #f50;
}
.highlight-qualifier {
  color: #555;
}
.highlight-bracket {
  color: #997;
}
.highlight-tag {
  color: #170;
}
.highlight-attribute {
  color: #00c;
}
.highlight-header {
  color: blue;
}
.highlight-quote {
  color: #090;
}
.highlight-link {
  color: #00c;
}
/* apply the same style to codemirror */
.cm-s-ipython span.cm-keyword {
  color: #008000;
  font-weight: bold;
}
.cm-s-ipython span.cm-atom {
  color: #88F;
}
.cm-s-ipython span.cm-number {
  color: #080;
}
.cm-s-ipython span.cm-def {
  color: #00f;
}
.cm-s-ipython span.cm-variable {
  color: #000;
}
.cm-s-ipython span.cm-operator {
  color: #AA22FF;
  font-weight: bold;
}
.cm-s-ipython span.cm-variable-2 {
  color: #1a1a1a;
}
.cm-s-ipython span.cm-variable-3 {
  color: #333333;
}
.cm-s-ipython span.cm-comment {
  color: #408080;
  font-style: italic;
}
.cm-s-ipython span.cm-string {
  color: #BA2121;
}
.cm-s-ipython span.cm-string-2 {
  color: #f50;
}
.cm-s-ipython span.cm-meta {
  color: #AA22FF;
}
.cm-s-ipython span.cm-qualifier {
  color: #555;
}
.cm-s-ipython span.cm-builtin {
  color: #008000;
}
.cm-s-ipython span.cm-bracket {
  color: #997;
}
.cm-s-ipython span.cm-tag {
  color: #170;
}
.cm-s-ipython span.cm-attribute {
  color: #00c;
}
.cm-s-ipython span.cm-header {
  color: blue;
}
.cm-s-ipython span.cm-quote {
  color: #090;
}
.cm-s-ipython span.cm-link {
  color: #00c;
}
.cm-s-ipython span.cm-error {
  color: #f00;
}
.cm-s-ipython span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}
div.output_wrapper {
  /* this position must be relative to enable descendents to be absolute within it */
  position: relative;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  z-index: 1;
}
/* class for the output area when it should be height-limited */
div.output_scroll {
  /* ideally, this would be max-height, but FF barfs all over that */
  height: 24em;
  /* FF needs this *and the wrapper* to specify full width, or it will shrinkwrap */
  width: 100%;
  overflow: auto;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  display: block;
}
/* output div while it is collapsed */
div.output_collapsed {
  margin: 0px;
  padding: 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
div.out_prompt_overlay {
  height: 100%;
  padding: 0px 0.4em;
  position: absolute;
  border-radius: 2px;
}
div.out_prompt_overlay:hover {
  /* use inner shadow to get border that is computed the same on WebKit/FF */
  -webkit-box-shadow: inset 0 0 1px #000;
  box-shadow: inset 0 0 1px #000;
  background: rgba(240, 240, 240, 0.5);
}
div.output_prompt {
  color: #D84315;
}
/* This class is the outer container of all output sections. */
div.output_area {
  padding: 0px;
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.output_area .MathJax_Display {
  text-align: left !important;
}
div.output_area .rendered_html table {
  margin-left: 0;
  margin-right: 0;
}
div.output_area .rendered_html img {
  margin-left: 0;
  margin-right: 0;
}
div.output_area img,
div.output_area svg {
  max-width: 100%;
  height: auto;
}
div.output_area img.unconfined,
div.output_area svg.unconfined {
  max-width: none;
}
/* This is needed to protect the pre formating from global settings such
   as that of bootstrap */
.output {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.output_area {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
div.output_area pre {
  margin: 0;
  padding: 0;
  border: 0;
  vertical-align: baseline;
  color: black;
  background-color: transparent;
  border-radius: 0;
}
/* This class is for the output subarea inside the output_area and after
   the prompt div. */
div.output_subarea {
  overflow-x: auto;
  padding: 0.4em;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
  max-width: calc(100% - 14ex);
}
div.output_scroll div.output_subarea {
  overflow-x: visible;
}
/* The rest of the output_* classes are for special styling of the different
   output types */
/* all text output has this class: */
div.output_text {
  text-align: left;
  color: #000;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
}
/* stdout/stderr are 'text' as well as 'stream', but execute_result/error are *not* streams */
div.output_stderr {
  background: #fdd;
  /* very light red background for stderr */
}
div.output_latex {
  text-align: left;
}
/* Empty output_javascript divs should have no height */
div.output_javascript:empty {
  padding: 0;
}
.js-error {
  color: darkred;
}
/* raw_input styles */
div.raw_input_container {
  line-height: 1.21429em;
  padding-top: 5px;
}
pre.raw_input_prompt {
  /* nothing needed here. */
}
input.raw_input {
  font-family: monospace;
  font-size: inherit;
  color: inherit;
  width: auto;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
}
input.raw_input:focus {
  box-shadow: none;
}
p.p-space {
  margin-bottom: 10px;
}
div.output_unrecognized {
  padding: 5px;
  font-weight: bold;
  color: red;
}
div.output_unrecognized a {
  color: inherit;
  text-decoration: none;
}
div.output_unrecognized a:hover {
  color: inherit;
  text-decoration: none;
}
.rendered_html {
  color: #000;
  /* any extras will just be numbers: */
}
.rendered_html em {
  font-style: italic;
}
.rendered_html strong {
  font-weight: bold;
}
.rendered_html u {
  text-decoration: underline;
}
.rendered_html :link {
  text-decoration: underline;
}
.rendered_html :visited {
  text-decoration: underline;
}
.rendered_html h1 {
  font-size: 185.7%;
  margin: 1.08em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h2 {
  font-size: 157.1%;
  margin: 1.27em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h3 {
  font-size: 128.6%;
  margin: 1.55em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h4 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h5 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h6 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h1:first-child {
  margin-top: 0.538em;
}
.rendered_html h2:first-child {
  margin-top: 0.636em;
}
.rendered_html h3:first-child {
  margin-top: 0.777em;
}
.rendered_html h4:first-child {
  margin-top: 1em;
}
.rendered_html h5:first-child {
  margin-top: 1em;
}
.rendered_html h6:first-child {
  margin-top: 1em;
}
.rendered_html ul {
  list-style: disc;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ul ul {
  list-style: square;
  margin: 0em 2em;
}
.rendered_html ul ul ul {
  list-style: circle;
  margin: 0em 2em;
}
.rendered_html ol {
  list-style: decimal;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ol ol {
  list-style: upper-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol {
  list-style: lower-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol {
  list-style: lower-roman;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol ol {
  list-style: decimal;
  margin: 0em 2em;
}
.rendered_html * + ul {
  margin-top: 1em;
}
.rendered_html * + ol {
  margin-top: 1em;
}
.rendered_html hr {
  color: black;
  background-color: black;
}
.rendered_html pre {
  margin: 1em 2em;
}
.rendered_html pre,
.rendered_html code {
  border: 0;
  background-color: #fff;
  color: #000;
  font-size: 100%;
  padding: 0px;
}
.rendered_html blockquote {
  margin: 1em 2em;
}
.rendered_html table {
  margin-left: auto;
  margin-right: auto;
  border: 1px solid black;
  border-collapse: collapse;
}
.rendered_html tr,
.rendered_html th,
.rendered_html td {
  border: 1px solid black;
  border-collapse: collapse;
  margin: 1em 2em;
}
.rendered_html td,
.rendered_html th {
  text-align: left;
  vertical-align: middle;
  padding: 4px;
}
.rendered_html th {
  font-weight: bold;
}
.rendered_html * + table {
  margin-top: 1em;
}
.rendered_html p {
  text-align: left;
}
.rendered_html * + p {
  margin-top: 1em;
}
.rendered_html img {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.rendered_html * + img {
  margin-top: 1em;
}
.rendered_html img,
.rendered_html svg {
  max-width: 100%;
  height: auto;
}
.rendered_html img.unconfined,
.rendered_html svg.unconfined {
  max-width: none;
}
div.text_cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.text_cell > div.prompt {
    display: none;
  }
}
div.text_cell_render {
  /*font-family: "Helvetica Neue", Arial, Helvetica, Geneva, sans-serif;*/
  outline: none;
  resize: none;
  width: inherit;
  border-style: none;
  padding: 0.5em 0.5em 0.5em 0.4em;
  color: #000;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
a.anchor-link:link {
  text-decoration: none;
  padding: 0px 20px;
  visibility: hidden;
}
h1:hover .anchor-link,
h2:hover .anchor-link,
h3:hover .anchor-link,
h4:hover .anchor-link,
h5:hover .anchor-link,
h6:hover .anchor-link {
  visibility: visible;
}
.text_cell.rendered .input_area {
  display: none;
}
.text_cell.rendered .rendered_html {
  overflow-x: auto;
  overflow-y: hidden;
}
.text_cell.unrendered .text_cell_render {
  display: none;
}
.cm-header-1,
.cm-header-2,
.cm-header-3,
.cm-header-4,
.cm-header-5,
.cm-header-6 {
  font-weight: bold;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
}
.cm-header-1 {
  font-size: 185.7%;
}
.cm-header-2 {
  font-size: 157.1%;
}
.cm-header-3 {
  font-size: 128.6%;
}
.cm-header-4 {
  font-size: 110%;
}
.cm-header-5 {
  font-size: 100%;
  font-style: italic;
}
.cm-header-6 {
  font-size: 100%;
  font-style: italic;
}
/*!
*
* IPython notebook webapp
*
*/
@media (max-width: 767px) {
  .notebook_app {
    padding-left: 0px;
    padding-right: 0px;
  }
}
#ipython-main-app {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook_panel {
  margin: 0px;
  padding: 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook {
  font-size: 14px;
  line-height: 20px;
  overflow-y: hidden;
  overflow-x: auto;
  width: 100%;
  /* This spaces the page away from the edge of the notebook area */
  padding-top: 20px;
  margin: 0px;
  outline: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  min-height: 100%;
}
@media not print {
  #notebook-container {
    padding: 15px;
    background-color: #fff;
    min-height: 0;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
@media print {
  #notebook-container {
    width: 100%;
  }
}
div.ui-widget-content {
  border: 1px solid #ababab;
  outline: none;
}
pre.dialog {
  background-color: #f7f7f7;
  border: 1px solid #ddd;
  border-radius: 2px;
  padding: 0.4em;
  padding-left: 2em;
}
p.dialog {
  padding: 0.2em;
}
/* Word-wrap output correctly.  This is the CSS3 spelling, though Firefox seems
   to not honor it correctly.  Webkit browsers (Chrome, rekonq, Safari) do.
 */
pre,
code,
kbd,
samp {
  white-space: pre-wrap;
}
#fonttest {
  font-family: monospace;
}
p {
  margin-bottom: 0;
}
.end_space {
  min-height: 100px;
  transition: height .2s ease;
}
.notebook_app > #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
@media not print {
  .notebook_app {
    background-color: #EEE;
  }
}
kbd {
  border-style: solid;
  border-width: 1px;
  box-shadow: none;
  margin: 2px;
  padding-left: 2px;
  padding-right: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
/* CSS for the cell toolbar */
.celltoolbar {
  border: thin solid #CFCFCF;
  border-bottom: none;
  background: #EEE;
  border-radius: 2px 2px 0px 0px;
  width: 100%;
  height: 29px;
  padding-right: 4px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
  display: -webkit-flex;
}
@media print {
  .celltoolbar {
    display: none;
  }
}
.ctb_hideshow {
  display: none;
  vertical-align: bottom;
}
/* ctb_show is added to the ctb_hideshow div to show the cell toolbar.
   Cell toolbars are only shown when the ctb_global_show class is also set.
*/
.ctb_global_show .ctb_show.ctb_hideshow {
  display: block;
}
.ctb_global_show .ctb_show + .input_area,
.ctb_global_show .ctb_show + div.text_cell_input,
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border-top-right-radius: 0px;
  border-top-left-radius: 0px;
}
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border: 1px solid #cfcfcf;
}
.celltoolbar {
  font-size: 87%;
  padding-top: 3px;
}
.celltoolbar select {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  width: inherit;
  font-size: inherit;
  height: 22px;
  padding: 0px;
  display: inline-block;
}
.celltoolbar select:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.celltoolbar select::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.celltoolbar select:-ms-input-placeholder {
  color: #999;
}
.celltoolbar select::-webkit-input-placeholder {
  color: #999;
}
.celltoolbar select::-ms-expand {
  border: 0;
  background-color: transparent;
}
.celltoolbar select[disabled],
.celltoolbar select[readonly],
fieldset[disabled] .celltoolbar select {
  background-color: #eeeeee;
  opacity: 1;
}
.celltoolbar select[disabled],
fieldset[disabled] .celltoolbar select {
  cursor: not-allowed;
}
textarea.celltoolbar select {
  height: auto;
}
select.celltoolbar select {
  height: 30px;
  line-height: 30px;
}
textarea.celltoolbar select,
select[multiple].celltoolbar select {
  height: auto;
}
.celltoolbar label {
  margin-left: 5px;
  margin-right: 5px;
}
.completions {
  position: absolute;
  z-index: 110;
  overflow: hidden;
  border: 1px solid #ababab;
  border-radius: 2px;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  line-height: 1;
}
.completions select {
  background: white;
  outline: none;
  border: none;
  padding: 0px;
  margin: 0px;
  overflow: auto;
  font-family: monospace;
  font-size: 110%;
  color: #000;
  width: auto;
}
.completions select option.context {
  color: #286090;
}
#kernel_logo_widget {
  float: right !important;
  float: right;
}
#kernel_logo_widget .current_kernel_logo {
  display: none;
  margin-top: -1px;
  margin-bottom: -1px;
  width: 32px;
  height: 32px;
}
#menubar {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  margin-top: 1px;
}
#menubar .navbar {
  border-top: 1px;
  border-radius: 0px 0px 2px 2px;
  margin-bottom: 0px;
}
#menubar .navbar-toggle {
  float: left;
  padding-top: 7px;
  padding-bottom: 7px;
  border: none;
}
#menubar .navbar-collapse {
  clear: left;
}
.nav-wrapper {
  border-bottom: 1px solid #e7e7e7;
}
i.menu-icon {
  padding-top: 4px;
}
ul#help_menu li a {
  overflow: hidden;
  padding-right: 2.2em;
}
ul#help_menu li a i {
  margin-right: -1.2em;
}
.dropdown-submenu {
  position: relative;
}
.dropdown-submenu > .dropdown-menu {
  top: 0;
  left: 100%;
  margin-top: -6px;
  margin-left: -1px;
}
.dropdown-submenu:hover > .dropdown-menu {
  display: block;
}
.dropdown-submenu > a:after {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  display: block;
  content: "\f0da";
  float: right;
  color: #333333;
  margin-top: 2px;
  margin-right: -10px;
}
.dropdown-submenu > a:after.pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.pull-right {
  margin-left: .3em;
}
.dropdown-submenu:hover > a:after {
  color: #262626;
}
.dropdown-submenu.pull-left {
  float: none;
}
.dropdown-submenu.pull-left > .dropdown-menu {
  left: -100%;
  margin-left: 10px;
}
#notification_area {
  float: right !important;
  float: right;
  z-index: 10;
}
.indicator_area {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#kernel_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  border-left: 1px solid;
}
#kernel_indicator .kernel_indicator_name {
  padding-left: 5px;
  padding-right: 5px;
}
#modal_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#readonly-indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  margin-top: 2px;
  margin-bottom: 0px;
  margin-left: 0px;
  margin-right: 0px;
  display: none;
}
.modal_indicator:before {
  width: 1.28571429em;
  text-align: center;
}
.edit_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f040";
}
.edit_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: ' ';
}
.command_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f10c";
}
.kernel_idle_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f111";
}
.kernel_busy_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f1e2";
}
.kernel_dead_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f127";
}
.kernel_disconnected_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.pull-right {
  margin-left: .3em;
}
.notification_widget {
  color: #777;
  z-index: 10;
  background: rgba(240, 240, 240, 0.5);
  margin-right: 4px;
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget:focus,
.notification_widget.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.notification_widget:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active:hover,
.notification_widget.active:hover,
.open > .dropdown-toggle.notification_widget:hover,
.notification_widget:active:focus,
.notification_widget.active:focus,
.open > .dropdown-toggle.notification_widget:focus,
.notification_widget:active.focus,
.notification_widget.active.focus,
.open > .dropdown-toggle.notification_widget.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  background-image: none;
}
.notification_widget.disabled:hover,
.notification_widget[disabled]:hover,
fieldset[disabled] .notification_widget:hover,
.notification_widget.disabled:focus,
.notification_widget[disabled]:focus,
fieldset[disabled] .notification_widget:focus,
.notification_widget.disabled.focus,
.notification_widget[disabled].focus,
fieldset[disabled] .notification_widget.focus {
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget .badge {
  color: #fff;
  background-color: #333;
}
.notification_widget.warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning:focus,
.notification_widget.warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.notification_widget.warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active:hover,
.notification_widget.warning.active:hover,
.open > .dropdown-toggle.notification_widget.warning:hover,
.notification_widget.warning:active:focus,
.notification_widget.warning.active:focus,
.open > .dropdown-toggle.notification_widget.warning:focus,
.notification_widget.warning:active.focus,
.notification_widget.warning.active.focus,
.open > .dropdown-toggle.notification_widget.warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  background-image: none;
}
.notification_widget.warning.disabled:hover,
.notification_widget.warning[disabled]:hover,
fieldset[disabled] .notification_widget.warning:hover,
.notification_widget.warning.disabled:focus,
.notification_widget.warning[disabled]:focus,
fieldset[disabled] .notification_widget.warning:focus,
.notification_widget.warning.disabled.focus,
.notification_widget.warning[disabled].focus,
fieldset[disabled] .notification_widget.warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.notification_widget.success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success:focus,
.notification_widget.success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.notification_widget.success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active:hover,
.notification_widget.success.active:hover,
.open > .dropdown-toggle.notification_widget.success:hover,
.notification_widget.success:active:focus,
.notification_widget.success.active:focus,
.open > .dropdown-toggle.notification_widget.success:focus,
.notification_widget.success:active.focus,
.notification_widget.success.active.focus,
.open > .dropdown-toggle.notification_widget.success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  background-image: none;
}
.notification_widget.success.disabled:hover,
.notification_widget.success[disabled]:hover,
fieldset[disabled] .notification_widget.success:hover,
.notification_widget.success.disabled:focus,
.notification_widget.success[disabled]:focus,
fieldset[disabled] .notification_widget.success:focus,
.notification_widget.success.disabled.focus,
.notification_widget.success[disabled].focus,
fieldset[disabled] .notification_widget.success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.notification_widget.info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info:focus,
.notification_widget.info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.notification_widget.info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active:hover,
.notification_widget.info.active:hover,
.open > .dropdown-toggle.notification_widget.info:hover,
.notification_widget.info:active:focus,
.notification_widget.info.active:focus,
.open > .dropdown-toggle.notification_widget.info:focus,
.notification_widget.info:active.focus,
.notification_widget.info.active.focus,
.open > .dropdown-toggle.notification_widget.info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  background-image: none;
}
.notification_widget.info.disabled:hover,
.notification_widget.info[disabled]:hover,
fieldset[disabled] .notification_widget.info:hover,
.notification_widget.info.disabled:focus,
.notification_widget.info[disabled]:focus,
fieldset[disabled] .notification_widget.info:focus,
.notification_widget.info.disabled.focus,
.notification_widget.info[disabled].focus,
fieldset[disabled] .notification_widget.info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.notification_widget.danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger:focus,
.notification_widget.danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.notification_widget.danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active:hover,
.notification_widget.danger.active:hover,
.open > .dropdown-toggle.notification_widget.danger:hover,
.notification_widget.danger:active:focus,
.notification_widget.danger.active:focus,
.open > .dropdown-toggle.notification_widget.danger:focus,
.notification_widget.danger:active.focus,
.notification_widget.danger.active.focus,
.open > .dropdown-toggle.notification_widget.danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  background-image: none;
}
.notification_widget.danger.disabled:hover,
.notification_widget.danger[disabled]:hover,
fieldset[disabled] .notification_widget.danger:hover,
.notification_widget.danger.disabled:focus,
.notification_widget.danger[disabled]:focus,
fieldset[disabled] .notification_widget.danger:focus,
.notification_widget.danger.disabled.focus,
.notification_widget.danger[disabled].focus,
fieldset[disabled] .notification_widget.danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger .badge {
  color: #d9534f;
  background-color: #fff;
}
div#pager {
  background-color: #fff;
  font-size: 14px;
  line-height: 20px;
  overflow: hidden;
  display: none;
  position: fixed;
  bottom: 0px;
  width: 100%;
  max-height: 50%;
  padding-top: 8px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  /* Display over codemirror */
  z-index: 100;
  /* Hack which prevents jquery ui resizable from changing top. */
  top: auto !important;
}
div#pager pre {
  line-height: 1.21429em;
  color: #000;
  background-color: #f7f7f7;
  padding: 0.4em;
}
div#pager #pager-button-area {
  position: absolute;
  top: 8px;
  right: 20px;
}
div#pager #pager-contents {
  position: relative;
  overflow: auto;
  width: 100%;
  height: 100%;
}
div#pager #pager-contents #pager-container {
  position: relative;
  padding: 15px 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
div#pager .ui-resizable-handle {
  top: 0px;
  height: 8px;
  background: #f7f7f7;
  border-top: 1px solid #cfcfcf;
  border-bottom: 1px solid #cfcfcf;
  /* This injects handle bars (a short, wide = symbol) for 
        the resize handle. */
}
div#pager .ui-resizable-handle::after {
  content: '';
  top: 2px;
  left: 50%;
  height: 3px;
  width: 30px;
  margin-left: -15px;
  position: absolute;
  border-top: 1px solid #cfcfcf;
}
.quickhelp {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  line-height: 1.8em;
}
.shortcut_key {
  display: inline-block;
  width: 21ex;
  text-align: right;
  font-family: monospace;
}
.shortcut_descr {
  display: inline-block;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
span.save_widget {
  margin-top: 6px;
}
span.save_widget span.filename {
  height: 1em;
  line-height: 1em;
  padding: 3px;
  margin-left: 16px;
  border: none;
  font-size: 146.5%;
  border-radius: 2px;
}
span.save_widget span.filename:hover {
  background-color: #e6e6e6;
}
span.checkpoint_status,
span.autosave_status {
  font-size: small;
}
@media (max-width: 767px) {
  span.save_widget {
    font-size: small;
  }
  span.checkpoint_status,
  span.autosave_status {
    display: none;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  span.checkpoint_status {
    display: none;
  }
  span.autosave_status {
    font-size: x-small;
  }
}
.toolbar {
  padding: 0px;
  margin-left: -5px;
  margin-top: 2px;
  margin-bottom: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.toolbar select,
.toolbar label {
  width: auto;
  vertical-align: middle;
  margin-right: 2px;
  margin-bottom: 0px;
  display: inline;
  font-size: 92%;
  margin-left: 0.3em;
  margin-right: 0.3em;
  padding: 0px;
  padding-top: 3px;
}
.toolbar .btn {
  padding: 2px 8px;
}
.toolbar .btn-group {
  margin-top: 0px;
  margin-left: 5px;
}
#maintoolbar {
  margin-bottom: -3px;
  margin-top: -8px;
  border: 0px;
  min-height: 27px;
  margin-left: 0px;
  padding-top: 11px;
  padding-bottom: 3px;
}
#maintoolbar .navbar-text {
  float: none;
  vertical-align: middle;
  text-align: right;
  margin-left: 5px;
  margin-right: 0px;
  margin-top: 0px;
}
.select-xs {
  height: 24px;
}
.pulse,
.dropdown-menu > li > a.pulse,
li.pulse > a.dropdown-toggle,
li.pulse.open > a.dropdown-toggle {
  background-color: #F37626;
  color: white;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
/** WARNING IF YOU ARE EDITTING THIS FILE, if this is a .css file, It has a lot
 * of chance of beeing generated from the ../less/[samename].less file, you can
 * try to get back the less file by reverting somme commit in history
 **/
/*
 * We'll try to get something pretty, so we
 * have some strange css to have the scroll bar on
 * the left with fix button on the top right of the tooltip
 */
@-moz-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-webkit-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-moz-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
@-webkit-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
/*properties of tooltip after "expand"*/
.bigtooltip {
  overflow: auto;
  height: 200px;
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
}
/*properties of tooltip before "expand"*/
.smalltooltip {
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
  text-overflow: ellipsis;
  overflow: hidden;
  height: 80px;
}
.tooltipbuttons {
  position: absolute;
  padding-right: 15px;
  top: 0px;
  right: 0px;
}
.tooltiptext {
  /*avoid the button to overlap on some docstring*/
  padding-right: 30px;
}
.ipython_tooltip {
  max-width: 700px;
  /*fade-in animation when inserted*/
  -webkit-animation: fadeOut 400ms;
  -moz-animation: fadeOut 400ms;
  animation: fadeOut 400ms;
  -webkit-animation: fadeIn 400ms;
  -moz-animation: fadeIn 400ms;
  animation: fadeIn 400ms;
  vertical-align: middle;
  background-color: #f7f7f7;
  overflow: visible;
  border: #ababab 1px solid;
  outline: none;
  padding: 3px;
  margin: 0px;
  padding-left: 7px;
  font-family: monospace;
  min-height: 50px;
  -moz-box-shadow: 0px 6px 10px -1px #adadad;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  border-radius: 2px;
  position: absolute;
  z-index: 1000;
}
.ipython_tooltip a {
  float: right;
}
.ipython_tooltip .tooltiptext pre {
  border: 0;
  border-radius: 0;
  font-size: 100%;
  background-color: #f7f7f7;
}
.pretooltiparrow {
  left: 0px;
  margin: 0px;
  top: -16px;
  width: 40px;
  height: 16px;
  overflow: hidden;
  position: absolute;
}
.pretooltiparrow:before {
  background-color: #f7f7f7;
  border: 1px #ababab solid;
  z-index: 11;
  content: "";
  position: absolute;
  left: 15px;
  top: 10px;
  width: 25px;
  height: 25px;
  -webkit-transform: rotate(45deg);
  -moz-transform: rotate(45deg);
  -ms-transform: rotate(45deg);
  -o-transform: rotate(45deg);
}
ul.typeahead-list i {
  margin-left: -10px;
  width: 18px;
}
ul.typeahead-list {
  max-height: 80vh;
  overflow: auto;
}
ul.typeahead-list > li > a {
  /** Firefox bug **/
  /* see https://github.com/jupyter/notebook/issues/559 */
  white-space: normal;
}
.cmd-palette .modal-body {
  padding: 7px;
}
.cmd-palette form {
  background: white;
}
.cmd-palette input {
  outline: none;
}
.no-shortcut {
  display: none;
}
.command-shortcut:before {
  content: "(command)";
  padding-right: 3px;
  color: #777777;
}
.edit-shortcut:before {
  content: "(edit)";
  padding-right: 3px;
  color: #777777;
}
#find-and-replace #replace-preview .match,
#find-and-replace #replace-preview .insert {
  background-color: #BBDEFB;
  border-color: #90CAF9;
  border-style: solid;
  border-width: 1px;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .match {
  background-color: #FFCDD2;
  border-color: #EF9A9A;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .insert {
  background-color: #C8E6C9;
  border-color: #A5D6A7;
  border-radius: 0px;
}
#find-and-replace #replace-preview {
  max-height: 60vh;
  overflow: auto;
}
#find-and-replace #replace-preview pre {
  padding: 5px 10px;
}
.terminal-app {
  background: #EEE;
}
.terminal-app #header {
  background: #fff;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.terminal-app .terminal {
  width: 100%;
  float: left;
  font-family: monospace;
  color: white;
  background: black;
  padding: 0.4em;
  border-radius: 2px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
}
.terminal-app .terminal,
.terminal-app .terminal dummy-screen {
  line-height: 1em;
  font-size: 14px;
}
.terminal-app .terminal .xterm-rows {
  padding: 10px;
}
.terminal-app .terminal-cursor {
  color: black;
  background: white;
}
.terminal-app #terminado-container {
  margin-top: 20px;
}
/*# sourceMappingURL=style.min.css.map */
    </style>
<style type="text/css">
    .highlight .hll { background-color: #ffffcc }
.highlight  { background: #f8f8f8; }
.highlight .c { color: #408080; font-style: italic } /* Comment */
.highlight .err { border: 1px solid #FF0000 } /* Error */
.highlight .k { color: #008000; font-weight: bold } /* Keyword */
.highlight .o { color: #666666 } /* Operator */
.highlight .ch { color: #408080; font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: #408080; font-style: italic } /* Comment.Multiline */
.highlight .cp { color: #BC7A00 } /* Comment.Preproc */
.highlight .cpf { color: #408080; font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: #408080; font-style: italic } /* Comment.Single */
.highlight .cs { color: #408080; font-style: italic } /* Comment.Special */
.highlight .gd { color: #A00000 } /* Generic.Deleted */
.highlight .ge { font-style: italic } /* Generic.Emph */
.highlight .gr { color: #FF0000 } /* Generic.Error */
.highlight .gh { color: #000080; font-weight: bold } /* Generic.Heading */
.highlight .gi { color: #00A000 } /* Generic.Inserted */
.highlight .go { color: #888888 } /* Generic.Output */
.highlight .gp { color: #000080; font-weight: bold } /* Generic.Prompt */
.highlight .gs { font-weight: bold } /* Generic.Strong */
.highlight .gu { color: #800080; font-weight: bold } /* Generic.Subheading */
.highlight .gt { color: #0044DD } /* Generic.Traceback */
.highlight .kc { color: #008000; font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: #008000; font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: #008000; font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: #008000 } /* Keyword.Pseudo */
.highlight .kr { color: #008000; font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: #B00040 } /* Keyword.Type */
.highlight .m { color: #666666 } /* Literal.Number */
.highlight .s { color: #BA2121 } /* Literal.String */
.highlight .na { color: #7D9029 } /* Name.Attribute */
.highlight .nb { color: #008000 } /* Name.Builtin */
.highlight .nc { color: #0000FF; font-weight: bold } /* Name.Class */
.highlight .no { color: #880000 } /* Name.Constant */
.highlight .nd { color: #AA22FF } /* Name.Decorator */
.highlight .ni { color: #999999; font-weight: bold } /* Name.Entity */
.highlight .ne { color: #D2413A; font-weight: bold } /* Name.Exception */
.highlight .nf { color: #0000FF } /* Name.Function */
.highlight .nl { color: #A0A000 } /* Name.Label */
.highlight .nn { color: #0000FF; font-weight: bold } /* Name.Namespace */
.highlight .nt { color: #008000; font-weight: bold } /* Name.Tag */
.highlight .nv { color: #19177C } /* Name.Variable */
.highlight .ow { color: #AA22FF; font-weight: bold } /* Operator.Word */
.highlight .w { color: #bbbbbb } /* Text.Whitespace */
.highlight .mb { color: #666666 } /* Literal.Number.Bin */
.highlight .mf { color: #666666 } /* Literal.Number.Float */
.highlight .mh { color: #666666 } /* Literal.Number.Hex */
.highlight .mi { color: #666666 } /* Literal.Number.Integer */
.highlight .mo { color: #666666 } /* Literal.Number.Oct */
.highlight .sa { color: #BA2121 } /* Literal.String.Affix */
.highlight .sb { color: #BA2121 } /* Literal.String.Backtick */
.highlight .sc { color: #BA2121 } /* Literal.String.Char */
.highlight .dl { color: #BA2121 } /* Literal.String.Delimiter */
.highlight .sd { color: #BA2121; font-style: italic } /* Literal.String.Doc */
.highlight .s2 { color: #BA2121 } /* Literal.String.Double */
.highlight .se { color: #BB6622; font-weight: bold } /* Literal.String.Escape */
.highlight .sh { color: #BA2121 } /* Literal.String.Heredoc */
.highlight .si { color: #BB6688; font-weight: bold } /* Literal.String.Interpol */
.highlight .sx { color: #008000 } /* Literal.String.Other */
.highlight .sr { color: #BB6688 } /* Literal.String.Regex */
.highlight .s1 { color: #BA2121 } /* Literal.String.Single */
.highlight .ss { color: #19177C } /* Literal.String.Symbol */
.highlight .bp { color: #008000 } /* Name.Builtin.Pseudo */
.highlight .fm { color: #0000FF } /* Name.Function.Magic */
.highlight .vc { color: #19177C } /* Name.Variable.Class */
.highlight .vg { color: #19177C } /* Name.Variable.Global */
.highlight .vi { color: #19177C } /* Name.Variable.Instance */
.highlight .vm { color: #19177C } /* Name.Variable.Magic */
.highlight .il { color: #666666 } /* Literal.Number.Integer.Long */
    </style>
<style type="text/css">
    
/* Temporary definitions which will become obsolete with Notebook release 5.0 */
.ansi-black-fg { color: #3E424D; }
.ansi-black-bg { background-color: #3E424D; }
.ansi-black-intense-fg { color: #282C36; }
.ansi-black-intense-bg { background-color: #282C36; }
.ansi-red-fg { color: #E75C58; }
.ansi-red-bg { background-color: #E75C58; }
.ansi-red-intense-fg { color: #B22B31; }
.ansi-red-intense-bg { background-color: #B22B31; }
.ansi-green-fg { color: #00A250; }
.ansi-green-bg { background-color: #00A250; }
.ansi-green-intense-fg { color: #007427; }
.ansi-green-intense-bg { background-color: #007427; }
.ansi-yellow-fg { color: #DDB62B; }
.ansi-yellow-bg { background-color: #DDB62B; }
.ansi-yellow-intense-fg { color: #B27D12; }
.ansi-yellow-intense-bg { background-color: #B27D12; }
.ansi-blue-fg { color: #208FFB; }
.ansi-blue-bg { background-color: #208FFB; }
.ansi-blue-intense-fg { color: #0065CA; }
.ansi-blue-intense-bg { background-color: #0065CA; }
.ansi-magenta-fg { color: #D160C4; }
.ansi-magenta-bg { background-color: #D160C4; }
.ansi-magenta-intense-fg { color: #A03196; }
.ansi-magenta-intense-bg { background-color: #A03196; }
.ansi-cyan-fg { color: #60C6C8; }
.ansi-cyan-bg { background-color: #60C6C8; }
.ansi-cyan-intense-fg { color: #258F8F; }
.ansi-cyan-intense-bg { background-color: #258F8F; }
.ansi-white-fg { color: #C5C1B4; }
.ansi-white-bg { background-color: #C5C1B4; }
.ansi-white-intense-fg { color: #A1A6B2; }
.ansi-white-intense-bg { background-color: #A1A6B2; }

.ansi-bold { font-weight: bold; }

    </style>


<style type="text/css">
/* Overrides of notebook CSS for static HTML export */
body {
  overflow: visible;
  padding: 8px;
}

div#notebook {
  overflow: visible;
  border-top: none;
}@media print {
  div.cell {
    display: block;
    page-break-inside: avoid;
  } 
  div.output_wrapper { 
    display: block;
    page-break-inside: avoid; 
  }
  div.output { 
    display: block;
    page-break-inside: avoid; 
  }
}
</style>

<!-- Custom stylesheet, it must be in the same directory as the html file -->
<link rel="stylesheet" href="custom.css">

<!-- Loading mathjax macro -->
<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.1/MathJax.js?config=TeX-AMS_HTML"></script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    MathJax.Hub.Config({
        tex2jax: {
            inlineMath: [ ['$','$'], ["\\(","\\)"] ],
            displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
            processEscapes: true,
            processEnvironments: true
        },
        // Center justify equations in code and markdown cells. Elsewhere
        // we use CSS to left justify single line equations in code cells.
        displayAlign: 'center',
        "HTML-CSS": {
            styles: {'.MathJax_Display': {"margin": 0}},
            linebreaks: { automatic: true }
        }
    });
    </script>
    <!-- End of mathjax configuration --></head>
<body>
  <div tabindex="-1" id="notebook" class="border-box-sizing">
    <div class="container" id="notebook-container">

<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Magma V2.24-5, JupyterLab 0.32.1</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In this file we compute the $\mathbb Z/3$-invariant Albanese fibres of the Cartwright-Steger surface and show that they are smooth (the computations are done over a finite field).</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We have already computed the fibre $F_1$ and divisors $K_1,K_2,K_3$ such that $F_2\equiv K_1+F_1-K_2$ and $F_3\equiv K_1+F_1-K_3.$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The Magma function $\verb|IsLinearSystemNonEmpty|$ gives a unique curve in each of the systems $|K_1+F_1-K_2|$ and $|K_1+F_1-K_3|,$ which are then the curves $F_2$ and $F_3.$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The equations of $K_2,K_3$ are defined over $\mathbb Q \left(\sqrt{-3}\right),$ thus we choose a finite field such that the polynomial $x^2+3$ factors.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[1]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K:=FiniteField(199,2);
r:=14;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[2]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>load &quot;The_CS_surface_by_Borisov_Yeung.txt&quot;;
load &quot;The_canonical_divisor_K1.txt&quot;;
load &quot;The_fibre_F1.txt&quot;;
load &quot;Equations_of_K2_K3.txt&quot;;
K2:=Scheme(S,eqsK2);
K3:=Scheme(S,eqsK3);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Loading &#34;The_CS_surface_by_Borisov_Yeung.txt&#34;
Loading &#34;The_canonical_divisor_K1.txt&#34;
Loading &#34;The_fibre_F1.txt&#34;
Loading &#34;Equations_of_K2_K3.txt&#34;
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[3]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>divK1F1:=Divisor(S,K1 join F1);
t,D2:=IsLinearSystemNonEmpty(divK1F1-Divisor(S,K2));
t,D3:=IsLinearSystemNonEmpty(divK1F1-Divisor(S,K3));
F2:=Scheme(S,Basis(Ideal(D2)));
F3:=Scheme(S,Basis(Ideal(D3)));
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The computation of the singular set of $F_1,F_2,F_3$ is hard, thus we use a workaround. Consider the map $\rho$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[4]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>P3:=ProjectiveSpace(K,3);
rho:=map&lt;S-&gt;P3|[U0,U1,U2,U3]&gt;;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Let $X$ be the minimal resolution of the surface $\bar X:=S/(\mathbb Z/3).$ One can show that $\rho$ is the composition of the triple covering $S\rightarrow X$ with the bicanonical map of $X$. Since this bicanonical map is birational, then $\left.\rho\right|_{F_i}$ is of degree 3.</p>
<p>The map $\rho$ has exactly three base points, which are the fixed points by the $\mathbb Z/3$ action that are contained in $F_1.$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[5]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>Points(Scheme(S,[U0,U1,U2,U3]));
HasPointsOverExtension(Scheme(S,[U0,U1,U2,U3]));
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>{@ (0 : 0 : 0 : 0 : 0 : 0 : 0 : 0 : 0 : 1), (0 : 0 : 0 : 0 : 0 : 0 : 0 : 0 : 1 : 0), (0 : 0 : 0 : 0 : 0 : 0 : 0 : 1 : 0 : 0) @}
false
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[6]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>G1:=rho(F1);G2:=rho(F2);G3:=rho(F3);
Degree(F1),Degree(G1);
Degree(F2),Degree(G2);
Degree(F3),Degree(G3);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>72 22
72 24
72 24
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The images $G_1,$ $G_2,$ $G_3$ are smooth:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[7]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>Dimension(SingularSubscheme(G1));
Dimension(SingularSubscheme(G2));
Dimension(SingularSubscheme(G3));
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>-1
-1
-1
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Let $B$ be the set of the $9$ points of $S$ that are fixed by the $\mathbb Z/3$ action, which is $(U_0:\cdots:U_9)\mapsto (U_0:U_1:U_2:U_3:wU_4:wU_5:wU_6:w^2U_7:w^2U_8:w^2U_9),$ with $w^3=1.$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[8]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>B:=Scheme(S,[U0,U1,U2,U3,U4,U5,U6]) join Scheme(S,[U0,U1,U2,U3,U7,U8,U9]) join Scheme(S,[U4,U5,U6,U7,U8,U9]);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In order to conclude that $F_1,$ $F_2,$ $F_3$ are smooth, it suffices to check that they are smooth at the points in $B.$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[9]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>[IsSingular(F1,q):q in Points(F1 meet B)];
[IsSingular(F2,q):q in Points(F2 meet B)];
[IsSingular(F3,q):q in Points(F3 meet B)];
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>[ false, false, false ]
[ false, false, false ]
[ false, false, false ]
</pre>
</div>
</div>

</div>
</div>

</div>
    </div>
  </div>
</body>

 


</html>


==> anc/CS_surface/The_canonical_divisor_K1.txt <==

// K:=Rationals();
// load "The_CS_surface_by_Borisov_Yeung.txt";
// ReducedSubscheme(Scheme(S,U0));

eqsK1:=[
    U3*U7*U8^2 + 8/15*U3*U8^3 + 14/5*U3*U7*U8*U9 - 36/5*U3*U8^2*U9 - 8/5*U1*U7*U9^2 + 2/5*U2*U7*U9^2 + 9/5*U3*U7*U9^2 - 4/15*U2*U8*U9^2 - 148/15*U3*U8*U9^2 - 16/3*U1*U9^3 + 4/5*U2*U9^3,
    U5*U7*U8^2 + 8/15*U5*U8^3 + 4/5*U4*U7*U8*U9 + 12/5*U5*U7*U8*U9 - 1168/135*U5*U8^2*U9 - 48/5*U6*U8^2*U9 - 44/5*U4*U7*U9^2 - 1/15*U5*U7*U9^2 - 686/45*U6*U7*U9^2 + 1372/27*U4*U8*U9^2 - 
        1388/135*U5*U8*U9^2 + 1424/15*U6*U8*U9^2 + 6668/135*U4*U9^3 + 184/405*U5*U9^3 + 13336/135*U6*U9^3,
    U7^2*U8^2 + 8/15*U7*U8^3 - 176/45*U2*U5*U7*U9 - 112/45*U3*U5*U7*U9 + 32/15*U7^2*U8*U9 - 40/9*U7*U8^2*U9 - 32/15*U8^3*U9 + 3520/81*U2*U5*U9^2 + 10048/405*U3*U5*U9^2 - 109312/135*U2*U6*U9^2 + 
        81536/135*U3*U6*U9^2 + 21/5*U7^2*U9^2 - 1976/135*U7*U8*U9^2 + 128/45*U8^2*U9^2 - 488/15*U7*U9^3 + 58336/135*U8*U9^3,
    U2*U6*U7 + 1/9*U7*U8^2 - 28/81*U2*U5*U9 - 8/81*U3*U5*U9 + 140/27*U2*U6*U9 - 172/27*U3*U6*U9 - 7/54*U7*U8*U9 - 4/9*U8^2*U9 + 1/6*U7*U9^2 - 104/27*U8*U9^2,
    U3*U6*U7 + 2/9*U7*U8^2 + 16/81*U2*U5*U9 + 20/81*U3*U5*U9 - 188/27*U2*U6*U9 + 52/27*U3*U6*U9 + 31/54*U7*U8*U9 - 8/9*U8^2*U9 - 1/6*U7*U9^2 + 44/27*U8*U9^2,
    U6*U7^2 - 2/3*U4*U7*U8 - 2/3*U5*U7*U8 - 32/81*U5*U8^2 - 2/3*U4*U7*U9 - 4/9*U5*U7*U9 + 176/27*U6*U7*U9 + 1624/81*U4*U8*U9 + 104/81*U5*U8*U9 + 64/9*U6*U8*U9 + 376/81*U4*U9^2 - 64/243*U5*U9^2 + 
        752/81*U6*U9^2,
    U2*U5*U8 + 3/2*U7*U8^2 - 16/3*U2*U5*U9 - 11/3*U3*U5*U9 + 92*U2*U6*U9 - 76*U3*U6*U9 + 5/2*U7*U8*U9 - 6*U8^2*U9 + 6*U7*U9^2 - 62*U8*U9^2,
    U3*U5*U8 + 3*U7*U8^2 - 29/3*U2*U5*U9 - 16/3*U3*U5*U9 + 136*U2*U6*U9 - 92*U3*U6*U9 + 13/2*U7*U8*U9 - 12*U8^2*U9 + 21/2*U7*U9^2 - 88*U8*U9^2,
    U2*U6*U8 - 5/24*U7*U8^2 + 22/27*U2*U5*U9 + 14/27*U3*U5*U9 - 110/9*U2*U6*U9 + 67/9*U3*U6*U9 - 4/9*U7*U8*U9 + 1/3*U8^2*U9 - 7/8*U7*U9^2 + 65/9*U8*U9^2,
    U3*U6*U8 - 5/12*U7*U8^2 + 44/27*U2*U5*U9 + 28/27*U3*U5*U9 - 229/9*U2*U6*U9 + 152/9*U3*U6*U9 - 8/9*U7*U8*U9 + 5/3*U8^2*U9 - 7/4*U7*U9^2 + 139/9*U8*U9^2,
    U2*U7*U8 + 1/3*U3*U7*U8 + 4/9*U3*U8^2 - 4/3*U1*U7*U9 + U2*U7*U9 + U3*U7*U9 - 4*U2*U8*U9 - 44/9*U3*U8*U9 - 16/9*U1*U9^2 - 20/9*U2*U9^2,
    U6*U7*U8 - 2/27*U5*U8^2 + 13/18*U6*U7*U9 + 25/27*U4*U8*U9 + 11/27*U5*U8*U9 - 8/3*U6*U8*U9 - 107/27*U4*U9^2 - 22/81*U5*U9^2 - 214/27*U6*U9^2,
    U4*U8^2 - 2/9*U5*U8^2 - 1/12*U6*U7*U9 + 41/18*U4*U8*U9 - 11/18*U5*U8*U9 + 6*U6*U8*U9 + 83/18*U4*U9^2 + 5/27*U5*U9^2 + 83/9*U6*U9^2,
    U1^2 + 3/64*U6*U7 + 3/32*U4*U8 + 1/32*U5*U8 - 9/32*U4*U9 - 9/16*U6*U9,
    U1*U2 + 3/16*U6*U7 + 1/4*U4*U8 - 1/8*U5*U8 + U4*U9 + 1/24*U5*U9 + 2*U6*U9,
    U2^2 + 3/32*U6*U7 - 1/16*U4*U8 + 1/16*U5*U8 + 11/16*U4*U9 + 1/12*U5*U9 + 11/8*U6*U9,
    U1*U3 - 9/32*U6*U7 - 11/16*U4*U8 + 1/16*U5*U8 - 11/16*U4*U9 + 1/24*U5*U9 - 11/8*U6*U9,
    U2*U3 + 3/32*U6*U7 + 3/16*U4*U8 + 1/16*U5*U8 - 9/16*U4*U9 - 9/8*U6*U9,
    U3^2 - 15/32*U6*U7 + 5/16*U4*U8 + 3/16*U5*U8 - 7/16*U4*U9 + 1/12*U5*U9 - 7/8*U6*U9,
    U1*U4 + 1/18*U2*U5 + 1/9*U3*U5 - 4/3*U2*U6 + 2/3*U3*U6 + 1/12*U7*U8 + 1/3*U8*U9,
    U2*U4 - 1/6*U2*U5 - 1/6*U3*U5 + 6*U2*U6 - 4*U3*U6 + 1/4*U7*U9 - 3*U8*U9,
    U3*U4 - 1/18*U2*U5 + 1/18*U3*U5 + 4/3*U2*U6 + 4/3*U3*U6 - 1/12*U7*U8 - 1/3*U8*U9,
    U4^2 + 1/6*U3*U7 + 4/9*U3*U8 + 8/9*U1*U9 + 2/3*U3*U9,
    U1*U5 + 1/6*U2*U5 - 1/6*U3*U5 + 2*U2*U6 - 4*U3*U6 - 1/2*U7*U8 - 3/4*U7*U9 + U8*U9,
    U4*U5 - U1*U7 - U3*U7 + 4/3*U3*U8 - 28/3*U1*U9,
    U5^2 + 12*U1*U7 + 3*U2*U7 + 6*U3*U7 + 8*U3*U8 + 64*U1*U9 - 12*U2*U9,
    U1*U6 - U2*U6 + U3*U6 + 1/2*U8*U9,
    U4*U6 - 2/9*U3*U8 + 2/9*U1*U9 - 1/3*U2*U9 - 1/3*U3*U9,
    U5*U6 - U3*U8 + 3*U2*U9,
    U6^2 + 1/6*U2*U8 + 1/18*U3*U8 - 2/9*U1*U9 + 1/6*U2*U9 + 1/6*U3*U9,
    U1*U8 + 1/2*U3*U8 + U1*U9 - 1/2*U2*U9,
    U0
];

K1:=Scheme(P9,eqsK1);



==> anc/CS_surface/The_curves_E1_E2.txt <==

// K:=Rationals();
// load "The_CS_surface_by_Borisov_Yeung.txt";
// PrimeComponents(Scheme(S,U1));

eqsE1:=[
    12*U3*U7^2*U8 + 8*U0*U7*U8^2 + 16*U3*U7*U8^2 + 24*U3*U7^2*U9 + 26*U0*U7*U8*U9 + 10*U3*U7*U8*U9 - 4*U0*U8^2*U9 - 16*U2*U8^2*U9 - 4*U3*U8^2*U9 + 2*U0*U7*U9^2 - 12*U2*U7*U9^2 - 2*U3*U7*U9^2 + 
        16*U0*U8*U9^2 - 26*U2*U8*U9^2 + 22*U3*U8*U9^2 - 3*U2*U9^3 + 3*U3*U9^3,
    116160*U5*U7^2*U8 + 70400*U5*U7*U8^2 - 633600*U6*U7*U8^2 - 126720*U4*U8^3 + 232320*U5*U7^2*U9 - 90560*U5*U7*U8*U9 - 515520*U6*U7*U8*U9 + 59520*U4*U8^2*U9 - 42240*U5*U8^2*U9 + 295680*U6*U8^2*U9 - 
        101604*U3^2*U9^2 + 170352*U4*U7*U9^2 - 27768*U5*U7*U9^2 + 172413*U6*U7*U9^2 - 139500*U4*U8*U9^2 + 16320*U5*U8*U9^2 + 149760*U6*U8*U9^2 + 36462*U5*U9^3,
    54*U7^3*U8 + 288*U2*U6*U8^2 + 54*U7^2*U8^2 - 36*U7*U8^3 + 108*U7^3*U9 + 288*U2*U6*U8*U9 - 108*U7*U8^2*U9 - 16*U3*U5*U9^2 - 216*U0*U6*U9^2 - 12*U2*U6*U9^2 + 60*U3*U6*U9^2 - 27*U7^2*U9^2 - 15*U7*U8*U9^2
        + 18*U8^2*U9^2 + 30*U7*U9^3 - 6*U8*U9^3,
    3456*U3^3 - 2592*U2*U6*U8 + 270*U7^2*U8 + 324*U7*U8^2 + 16*U3*U5*U9 + 14688*U0*U6*U9 - 23784*U2*U6*U9 + 4152*U3*U6*U9 + 540*U7^2*U9 - 1992*U7*U8*U9 - 3063*U7*U9^2 + 2454*U8*U9^2,
    16*U3^2*U5 + 12*U0*U7*U8 - 27*U0*U7*U9 + 78*U2*U7*U9 - 24*U3*U7*U9 - 66*U0*U8*U9 + 66*U2*U8*U9 - 42*U3*U8*U9 + 18*U2*U9^2 - 18*U3*U9^2,
    96*U3^2*U6 - 4*U0*U7*U8 - 4*U3*U7*U8 + 13*U0*U7*U9 + 51*U2*U7*U9 - 8*U3*U7*U9 - 42*U0*U8*U9 + 40*U2*U8*U9 - 42*U3*U8*U9 - U2*U9^2 + U3*U9^2,
    25344*U3^2*U7 + 64*U5*U7*U8 + 5760*U6*U7*U8 + 1152*U4*U8^2 - 20220*U3^2*U9 + 10512*U4*U7*U9 + 8216*U5*U7*U9 + 11547*U6*U7*U9 - 18804*U4*U8*U9 + 384*U5*U8*U9 - 4800*U6*U8*U9 + 3522*U5*U9^2,
    144*U3*U5*U7 + 864*U2*U6*U8 - 54*U7^2*U8 - 108*U7*U8^2 + 32*U3*U5*U9 + 432*U0*U6*U9 + 168*U2*U6*U9 - 984*U3*U6*U9 - 324*U7^2*U9 - 96*U7*U8*U9 - 105*U7*U9^2 + 102*U8*U9^2,
    2592*U0*U6*U7 + 864*U2*U6*U8 - 162*U7^2*U8 - 108*U7*U8^2 - 112*U3*U5*U9 - 1728*U0*U6*U9 + 600*U2*U6*U9 + 312*U3*U6*U9 - 324*U7^2*U9 + 120*U7*U8*U9 + 273*U7*U9^2 - 114*U8*U9^2,
    2592*U2*U6*U7 + 864*U2*U6*U8 + 54*U7^2*U8 - 108*U7*U8^2 + 16*U3*U5*U9 - 864*U0*U6*U9 - 456*U2*U6*U9 - 168*U3*U6*U9 + 108*U7^2*U9 - 264*U7*U8*U9 + 69*U7*U9^2 + 78*U8*U9^2,
    2592*U3*U6*U7 - 864*U2*U6*U8 - 54*U7^2*U8 + 108*U7*U8^2 + 176*U3*U5*U9 + 864*U0*U6*U9 + 168*U2*U6*U9 - 1848*U3*U6*U9 - 108*U7^2*U9 - 312*U7*U8*U9 - 213*U7*U9^2 + 210*U8*U9^2,
    6*U0*U7^2 + 4*U3*U7*U8 + 9*U0*U7*U9 - 3*U2*U7*U9 + 8*U3*U7*U9 - 2*U0*U8*U9 - 4*U2*U8*U9 - 2*U3*U8*U9 - U2*U9^2 + U3*U9^2,
    6*U2*U7^2 - 4*U0*U7*U8 - 8*U3*U7*U8 - 17*U0*U7*U9 + 3*U2*U7*U9 - 10*U3*U7*U9 + 2*U0*U8*U9 + 8*U2*U8*U9 + 2*U3*U8*U9 + 3*U2*U9^2 - 3*U3*U9^2,
    11880*U4*U7^2 + 1980*U5*U7^2 + 320*U5*U7*U8 - 10800*U6*U7*U8 - 2160*U4*U8^2 + 276*U3^2*U9 - 108*U4*U7*U9 - 2348*U5*U7*U9 - 477*U6*U7*U9 + 1020*U4*U8*U9 - 720*U5*U8*U9 + 7680*U6*U8*U9 + 582*U5*U9^2,
    95040*U6*U7^2 - 13120*U5*U7*U8 + 86400*U6*U7*U8 + 17280*U4*U8^2 - 9732*U3^2*U9 + 5616*U4*U7*U9 + 6376*U5*U7*U9 + 549*U6*U7*U9 - 18060*U4*U8*U9 + 5760*U5*U8*U9 - 29760*U6*U8*U9 + 1086*U5*U9^2,
    2640*U3^2*U8 - 2080*U5*U7*U8 - 10980*U6*U7*U8 + 2160*U4*U8^2 + 2892*U3^2*U9 + 4464*U4*U7*U9 - 3416*U5*U7*U9 + 8001*U6*U7*U9 + 4260*U4*U8*U9 - 600*U5*U8*U9 + 13440*U6*U8*U9 - 186*U5*U9^2,
    16*U3*U5*U8 + 408*U2*U6*U8 - 168*U3*U6*U8 - 54*U7^2*U8 - 48*U7*U8^2 - 216*U0*U6*U9 + 324*U2*U6*U9 - 324*U3*U6*U9 - 108*U7^2*U9 - 12*U7*U8*U9 + 24*U8^2*U9 + 27*U7*U9^2,
    864*U0*U6*U8 + 432*U2*U6*U8 + 432*U3*U6*U8 - 54*U7^2*U8 - 108*U7*U8^2 - 32*U3*U5*U9 - 432*U0*U6*U9 + 48*U2*U6*U9 - 96*U3*U6*U9 - 108*U7^2*U9 - 120*U7*U8*U9 + 51*U7*U9^2 + 6*U8*U9^2,
    2*U2*U7*U8 + 2*U3*U7*U8 + 6*U0*U7*U9 - 2*U2*U7*U9 + 4*U3*U7*U9 - 4*U2*U8*U9 - U2*U9^2 + U3*U9^2,
    10560*U4*U7*U8 - 1280*U5*U7*U8 - 9600*U6*U7*U8 - 1920*U4*U8^2 + 4836*U3^2*U9 + 5712*U4*U7*U9 - 5128*U5*U7*U9 + 7683*U6*U7*U9 + 3180*U4*U8*U9 - 640*U5*U8*U9 + 11520*U6*U8*U9 - 238*U5*U9^2,
    320*U0^2 + 36*U3^2 - 48*U4*U7 - 8*U5*U7 + 3*U6*U7 + 300*U4*U8 - 78*U5*U9,
    640*U0*U2 + 332*U3^2 - 336*U4*U7 - 56*U5*U7 - 159*U6*U7 + 420*U4*U8 - 26*U5*U9,
    64*U2^2 - 4*U3^2 + 48*U4*U7 + 8*U5*U7 + 21*U6*U7 - 12*U4*U8 - 2*U5*U9,
    128*U0*U3 + 44*U3^2 + 48*U4*U7 + 8*U5*U7 + 9*U6*U7 - 60*U4*U8 + 22*U5*U9,
    80*U2*U3 - 52*U3^2 + 96*U4*U7 + 16*U5*U7 + 69*U6*U7 - 60*U4*U8 + 6*U5*U9,
    6*U0*U4 + 2*U3*U5 + 24*U0*U6 - 9*U2*U6 - 9*U3*U6 - 3*U7*U9 + 3*U8*U9,
    54*U2*U4 + 4*U3*U5 + 270*U0*U6 - 33*U2*U6 + 93*U3*U6 - 12*U7*U8 - 30*U7*U9 + 6*U8*U9,
    36*U3*U4 - 8*U3*U5 + 108*U0*U6 + 30*U2*U6 + 138*U3*U6 - 12*U7*U8 - 3*U7*U9 - 12*U8*U9,
    6*U4^2 - 7*U0*U7 - 2*U2*U7 + U3*U7 - 5*U0*U9 + U2*U9 - 5*U3*U9,
    18*U0*U5 + 26*U3*U5 + 216*U0*U6 - 66*U2*U6 - 30*U3*U6 + 3*U7*U8 - 33*U7*U9 + 12*U8*U9,
    18*U2*U5 + 10*U3*U5 + 108*U0*U6 - 42*U2*U6 - 78*U3*U6 - 3*U7*U8 - 21*U7*U9 + 15*U8*U9,
    2*U4*U5 - 9*U0*U7 - 5*U2*U7 - 2*U3*U7 + 2*U2*U9 - 2*U3*U9,
    2*U5^2 - 9*U0*U7 - 6*U2*U7 + 12*U3*U7 - 6*U0*U8 + 6*U2*U9 - 6*U3*U9,
    6*U4*U6 + U0*U7 + 2*U0*U9 - U2*U9 + 2*U3*U9,
    4*U5*U6 - 3*U0*U7 + 3*U2*U7 + 2*U0*U8 + 2*U3*U8 + U2*U9 - U3*U9,
    12*U6^2 - 2*U0*U7 - 3*U2*U7 + 2*U2*U8 - 2*U0*U9 + 3*U2*U9 - 3*U3*U9,
    U1
];

eqsE2:=[
    3*U2*U7^2*U8 + 81*U2*U7*U8^2 + 21*U3*U7*U8^2 + 6*U2*U8^3 + 6*U3*U8^3 + 3*U2*U7^2*U9 + 154*U2*U7*U8*U9 - 32*U3*U7*U8*U9 - 60*U0*U8^2*U9 + 134*U2*U8^2*U9 + 62*U3*U8^2*U9 - 6*U0*U7*U9^2 + 64*U2*U7*U9^2 -
        40*U3*U7*U9^2 - 48*U0*U8*U9^2 + 124*U2*U8*U9^2 + 48*U3*U8*U9^2,
    18*U5*U7^2*U8 + 270*U5*U7*U8^2 + 1134*U6*U7*U8^2 + 108*U4*U8^3 + 18*U5*U7^2*U9 + 390*U5*U7*U8*U9 + 1242*U6*U7*U8*U9 + 180*U4*U8^2*U9 + 144*U5*U8^2*U9 + 1296*U6*U8^2*U9 + 180*U3^2*U9^2 + 840*U4*U7*U9^2
        + 66*U5*U7*U9^2 + 1629*U6*U7*U9^2 - 84*U4*U8*U9^2 - 96*U5*U8*U9^2 + 720*U6*U8*U9^2 - 208*U5*U9^3,
    3*U7^3*U8 + 144*U2*U6*U8^2 - 288*U3*U6*U8^2 + 105*U7^2*U8^2 - 54*U7*U8^3 + 3*U7^3*U9 + 1296*U2*U6*U8*U9 + 288*U3*U6*U8*U9 - 18*U7^2*U8*U9 + 12*U7*U8^2*U9 + 416*U3*U5*U9^2 + 3072*U0*U6*U9^2 - 
        1584*U2*U6*U9^2 + 1584*U3*U6*U9^2 - 132*U7^2*U9^2 + 156*U7*U8*U9^2 + 156*U8^2*U9^2 + 780*U7*U9^3,
    16*U3^3 - 36*U2*U6*U8 - 108*U3*U6*U8 - 9*U7^2*U8 - 9*U7*U8^2 - 8*U3*U5*U9 + 72*U0*U6*U9 - 12*U2*U6*U9 + 12*U3*U6*U9 - 9*U7^2*U9 - 24*U7*U8*U9 + 12*U7*U9^2,
    8*U3^2*U5 + 57*U2*U7*U8 + 3*U3*U7*U8 - 3*U2*U8^2 - 3*U3*U8^2 - 6*U0*U7*U9 + 57*U2*U7*U9 - 33*U3*U7*U9 - 48*U0*U8*U9 + 96*U2*U8*U9 + 48*U3*U8*U9,
    24*U3^2*U6 + 37*U2*U7*U8 + 16*U3*U7*U8 + 5*U2*U8^2 + 5*U3*U8^2 - 6*U0*U7*U9 + 37*U2*U7*U9 - 13*U3*U7*U9 - 24*U0*U8*U9 + 58*U2*U8*U9 + 24*U3*U8*U9,
    18*U3^2*U7 - 30*U5*U7*U8 - 189*U6*U7*U8 - 18*U4*U8^2 - 48*U4*U7*U9 - 30*U5*U7*U9 - 90*U6*U7*U9 - 6*U4*U8*U9 + 6*U5*U8*U9 - 126*U6*U8*U9 - 2*U5*U9^2,
    U3*U5*U7 + 21*U2*U6*U8 - 27*U3*U6*U8 + 9*U7^2*U8 - 6*U7*U8^2 - 16*U3*U5*U9 - 102*U0*U6*U9 + 45*U2*U6*U9 - 45*U3*U6*U9 + 9*U7^2*U9 - 24*U7*U9^2,
    12*U0*U6*U7 - 24*U3*U6*U8 + 9*U7^2*U8 - 3*U7*U8^2 - 16*U3*U5*U9 - 96*U0*U6*U9 + 48*U2*U6*U9 - 48*U3*U6*U9 + 9*U7^2*U9 - 24*U7*U9^2,
    4*U2*U6*U7 + 20*U2*U6*U8 - 36*U3*U6*U8 + 13*U7^2*U8 - 7*U7*U8^2 - 24*U3*U5*U9 - 152*U0*U6*U9 + 68*U2*U6*U9 - 68*U3*U6*U9 + 13*U7^2*U9 - 36*U7*U9^2,
    12*U3*U6*U7 + 36*U2*U6*U8 - 84*U3*U6*U8 + 33*U7^2*U8 - 15*U7*U8^2 - 56*U3*U5*U9 - 360*U0*U6*U9 + 156*U2*U6*U9 - 156*U3*U6*U9 + 33*U7^2*U9 - 84*U7*U9^2,
    3*U0*U7^2 + 16*U2*U7*U8 + 4*U3*U7*U8 + 2*U2*U8^2 + 2*U3*U8^2 + 16*U2*U7*U9 - 10*U3*U7*U9 - 12*U0*U8*U9 + 28*U2*U8*U9 + 12*U3*U8*U9,
    U3*U7^2 + 22*U2*U7*U8 + 6*U3*U7*U8 + 2*U2*U8^2 + 2*U3*U8^2 - 2*U0*U7*U9 + 20*U2*U7*U9 - 12*U3*U7*U9 - 16*U0*U8*U9 + 36*U2*U8*U9 + 16*U3*U8*U9,
    36*U4*U7^2 - 246*U5*U7*U8 - 918*U6*U7*U8 - 108*U4*U8^2 - 36*U3^2*U9 - 120*U4*U7*U9 - 222*U5*U7*U9 - 9*U6*U7*U9 - 204*U4*U8*U9 - 168*U5*U8*U9 - 1152*U6*U8*U9 - 32*U5*U9^2,
    18*U6*U7^2 + 78*U5*U7*U8 + 306*U6*U7*U8 + 36*U4*U8^2 + 12*U3^2*U9 + 48*U4*U7*U9 + 66*U5*U7*U9 + 27*U6*U7*U9 + 60*U4*U8*U9 + 48*U5*U8*U9 + 360*U6*U8*U9 + 8*U5*U9^2,
    72*U3^2*U8 - 138*U5*U7*U8 + 540*U6*U7*U8 - 180*U4*U8^2 + 180*U3^2*U9 + 816*U4*U7*U9 - 138*U5*U7*U9 + 1773*U6*U7*U9 - 276*U4*U8*U9 - 408*U5*U8*U9 - 288*U6*U8*U9 - 272*U5*U9^2,
    8*U3*U5*U8 - 48*U2*U6*U8 + 72*U3*U6*U8 - 3*U7^2*U8 + 9*U7*U8^2 + 8*U3*U5*U9 + 24*U0*U6*U9 - 12*U2*U6*U9 + 12*U3*U6*U9 - 3*U7^2*U9 + 6*U7*U8*U9 - 6*U8^2*U9 + 6*U7*U9^2,
    24*U0*U6*U8 + 36*U2*U6*U8 - 12*U3*U6*U8 - 3*U7^2*U8 - 3*U7*U8^2 + 8*U3*U5*U9 + 72*U0*U6*U9 - 36*U2*U6*U9 + 36*U3*U6*U9 - 3*U7^2*U9 + 6*U7*U8*U9 + 6*U8^2*U9 + 18*U7*U9^2,
    3*U0*U7*U8 + U2*U7*U8 - 2*U3*U7*U8 - U2*U8^2 - U3*U8^2 + U2*U7*U9 - U3*U7*U9 + 4*U2*U8*U9,
    36*U4*U7*U8 + 30*U5*U7*U8 - 54*U6*U7*U8 + 36*U4*U8^2 - 36*U3^2*U9 - 168*U4*U7*U9 + 30*U5*U7*U9 - 369*U6*U7*U9 + 60*U4*U8*U9 + 72*U5*U8*U9 + 72*U6*U8*U9 + 56*U5*U9^2,
    U0^2 + 5*U3^2 + 12*U4*U7 + 21*U6*U7 - 6*U5*U9,
    12*U0*U2 + 12*U3^2 + 24*U4*U7 + 45*U6*U7 - 6*U4*U8 - 14*U5*U9,
    4*U2^2 + 3*U6*U7,
    12*U0*U3 + 12*U3^2 + 48*U4*U7 + 81*U6*U7 + 6*U4*U8 - 22*U5*U9,
    2*U2*U3 - 2*U3^2 - 6*U4*U7 - 9*U6*U7 + 2*U5*U9,
    12*U0*U4 + 10*U3*U5 + 54*U0*U6 - 33*U2*U6 - 3*U3*U6 + 3*U7*U8 + 3*U7*U9 + 6*U8*U9,
    12*U2*U4 - 2*U3*U5 - 6*U0*U6 + 27*U2*U6 - 3*U3*U6 - 3*U7*U8 - 3*U7*U9,
    12*U3*U4 + 14*U3*U5 + 66*U0*U6 - 81*U2*U6 + 57*U3*U6 + 15*U7*U8 + 15*U7*U9 + 6*U8*U9,
    12*U4^2 - 19*U0*U7 + 9*U3*U7 + 2*U2*U8 + 2*U3*U8 - 10*U0*U9 - 16*U2*U9 + 8*U3*U9,
    2*U0*U5 + 6*U0*U6 - 9*U2*U6 + 9*U3*U6 + 3*U7*U8 + 3*U7*U9,
    2*U2*U5 - 2*U3*U5 - 12*U0*U6 + 6*U2*U6 - 6*U3*U6 - 3*U7*U9,
    4*U4*U5 - U0*U7 - 3*U3*U7 + 2*U2*U8 + 2*U3*U8,
    2*U5^2 + 6*U2*U7 - 3*U3*U7 - 6*U0*U8 + 6*U2*U8 + 6*U3*U8,
    12*U4*U6 + 8*U0*U7 - 5*U3*U7 - 4*U2*U8 - 4*U3*U8 + 4*U0*U9 + 6*U2*U9 - 4*U3*U9,
    2*U5*U6 + U3*U7 + U0*U8 - 2*U2*U8 - U3*U8,
    12*U6^2 - 4*U0*U7 + 3*U3*U7 + 4*U2*U8 + 2*U3*U8 - 2*U0*U9 - 2*U2*U9 + 2*U3*U9,
    U1
];

E1:=Scheme(S,eqsE1);
E2:=Scheme(S,eqsE2);



==> anc/CS_surface/The_fibre_F1.txt <==

// K:=Rationals();
// load "The_CS_surface_by_Borisov_Yeung.txt";
// load "The_curves_E1_E2";

// DE1:=Divisor(S,E1);
// DE2:=Divisor(S,E2);

// t,D:=IsLinearSystemNonEmpty(5*DE2-DE1);
// Basis(Ideal(D));

// The Albanese fibre through the points O_1,O_2,O_3 is the subset of S given by:

eqsF1:=[
    161364281624108354778399907824506641017632802487907234656144326291672822499197339924993048074421350015434752*U1*U2*U3^3 + 
        14128810755193135963593100182824760697848765609148079570563883447383813929418765369931801911861600192852224*U3^2*U7^2*U8 + 
        304870307652006510132783788955320061923945044538804763131196823969297555085194102183532876763778129096704*U4*U7^3*U8 + 
        194619765883087692370991086493121769667380630230260129382320318230548797407789068108134352236348407827456*U5*U7^3*U8 - 
        1516465168028045145163931932539567098757476371245604862191830787546329961215716436622365948118352860974144*U6*U7^3*U8 - 
        14835988330226714348969700976893633745718434441420100369523322561827093110543810601700226408125008360835968*U1*U2*U7*U8^2 - 
        124143200381252219257698385060260707831067631601066170857095664739890065655932911410550273421500666612372032*U2^2*U7*U8^2 + 
        16247098041721265572247744927571218804172858509729669863768939811312885040671744303285048766760589949609600*U0*U3*U7*U8^2 - 
        77988219293666512242833729312592942310627100161264277404626999247736350051270883234508588826132973487889536*U1*U3*U7*U8^2 - 
        60193848127590244923412171332016113635475648136918164204608117923436932180866669987779756341614310600376064*U2*U3*U7*U8^2 + 
        21564930464764231446239953684408591652070085521883575047320623894252687757120349951603453662165352899132608*U3^2*U7*U8^2 + 
        10392697663272649526221120051711792054779952033834712498268275749513933110806903244217011806028626242599552*U4*U7^2*U8^2 - 
        634294994031339027532131791289460336546188712434563386763730029432370802218854313205546787432283972211872*U5*U7^2*U8^2 - 
        43647740605602998114965660957978790387793038409189190011000222270931232417553170606814028497534470255326272*U6*U7^2*U8^2 + 
        73469704361801998407677636347798723143759446688676278154209809365145397922148056789471904864919329835331680*U0^2*U8^3 + 
        2111613662806110149202332515510237171559137145388475083715037981043602900132153231767037224454538137695806576*U0*U1*U8^3 - 
        1120828725426470289241879277934953486312632082081759325656634073321741091397529850976609159850319927959915776*U1^2*U8^3 - 
        14506738912270081440916962536126489078703892742026929480851233800151959689447203584017605853555542086982752*U0*U2*U8^3 + 
        371151285521740661244659923402699395192677981381072170321310730597819301032774310626574592752323481346894208*U1*U2*U8^3 - 
        56427081743087459196059637169502147962759255917035313192185575924085021964023360558171116870015201822740000*U2^2*U8^3 - 
        13341023901951573787923031273629102529775923705864112885103074505452971554683790091583143001972708120738592*U0*U3*U8^3 - 
        550586641055343466308321406730851582911094003663057367978124578850332914154344980231835226174120225112182592*U1*U3*U8^3 - 
        62744772175587184548988429034119817522344588368363600985309060292925873064485006533297140216765350178639392*U2*U3*U8^3 - 
        13404165664058452930951495713386553310367923030525338931707400260564794093982818449480697783691454056257088*U3^2*U8^3 - 
        1556340799769678814860504758980789852633547171402759962349773105421986919526781347716512883952461596091008*U4*U7*U8^3 + 
        6565438459028140432387705397452979606783213975288842746401653263652236710558288075395005795621041829051024*U5*U7*U8^3 + 
        13533790674264678006152653156084863852815957813361913755761719250418024971436402967515044247237781085934840*U6*U7*U8^3 + 
        50332174599989445273693243733979092068003310686777281077706753730195808077221964972967887247609841108139648*U4*U8^4 - 
        9142944691688845309575150533677227299125549905084277966796568169879761536414473981031425390870542627840*U5*U8^4 - 
        27428834075066535928725451601031681897376649715252833900389704509639284609243421943094276172611627883520*U6*U8^4 - 
        22039370125730823119435367159634664219559021585773982420456643820759330350827520872886611994687441460262872064*U1*U2*U3*U6*U9 + 
        243134721858496975313283427755390272313618381129231369410131021671683306506223662400484573300952072626776064*U2^2*U3*U6*U9 - 
        1264237921129427332959575606617543407681081406086885106566689003766732668812424692286146330433301824148679680*U0*U3^2*U6*U9 - 
        31508739796753823967001479993085119502832339529240652586387231129648997790081106018428293195631051157590835712*U1*U3^2*U6*U9 + 
        269595651573044370175486040594653696647061030741894279587642818942999451650729351485020519802477475397145344*U2*U3^2*U6*U9 + 
        80037888692646523238725599000677204157639121922323308168187670053168658572512932239113291106708743475604736*U3^3*U6*U9 - 
        408389627892447664627881322734661642079820794954021112769198461787624616445384969813612901461837004228656816*U2^2*U7^2*U9 - 
        1120717277300087528701788788287287460880020235974914604760403882800973239627181447681332494647957460552505856*U0*U3*U7^2*U9 + 
        2140620675711090320147730947005151444579943646780872022862339770157232930089617328560247079906322776086926176*U1*U3*U7^2*U9 + 
        385989036974397278331431800952358839403832359295308648713182560652580491263233064062957769081708826036326864*U2*U3*U7^2*U9 - 
        176511903968433477699947303927923803850593191913116511217256254586962038874133931934164026002972378747038144*U3^2*U7^2*U9 + 
        399348009371548207981670961640876061858535896743168086548287893665251647167202707970659438491303552459008*U4*U7^3*U9 + 
        194619765883087692370991086493121769667380630230260129382320318230548797407789068108134352236348407827456*U5*U7^3*U9 - 
        299033817134877381637035808194351217078714564990242239518510796284191954821840109309525110760002377599433128*U6*U7^3*U9 + 
        438522383585033356605938501437707186744647306941066528287185423178761145410093224409134921052586839647131024*U1*U2*U7*U8*U9 + 
        881181716387142027055207919148885856333381172302313657003010644550799881330243833565174958567483817098569840*U2^2*U7*U8*U9 + 
        2522612423598982425199975110327618403586570216856973486907501682344141809892103415950864551601700970417910528*U0*U3*U7*U8*U9 - 
        4682623059048311404450879381782721032518619092202659689355534325984994645732397311305942466387196256753495120*U1*U3*U7*U8*U9 + 
        2403578986712298893547199911354042933636723599010876967631483542325514906964516107911429135424792123216590784*U2*U3*U7*U8*U9 - 
        1584137332823453808714167183773030308828189322458101875041252001808911311376824809818680192427209105551834160*U3^2*U7*U8*U9 - 
        1552181697299187450866228637213459612451099121930118098639143300583994837788547199223439593949300468086762448*U4*U7^2*U8*U9 - 
        50070773996933602507386920056962680603077153376816606863476174307147793921317576034482155932537416126961280*U5*U7^2*U8*U9 - 
        1817377647653014239317305628642549510281792015387266437834907300048413411625562219470509333741563015765677552*U6*U7^2*U8*U9 + 
        25590483982370419008298836890749508315515137157000746769781938303470533625350947860593142166520552931912076*U0^2*U8^2*U9 - 
        20448986782571262781167183112670182870080617948455369393063362647694070035608487020251191260598389514548653918*U0*U1*U8^2*U9 + 
        11965686573790790935472587451207913292486463110166219191932043799144259498544579221170548256503305203819533216*U1^2*U8^2*U9 - 
        923445599167012330478537900629701117980799821538903689258638996745757080110919511193540566012234133299824560*U0*U2*U8^2*U9 - 
        5007269024067772926512971384763667190353305550131285358756829371181029448033255258481462313910243577922557680*U1*U2*U8^2*U9 + 
        266408537715526696493108554040510988423766375145330372438066834575235858081227150694987906488876822447036844*U2^2*U8^2*U9 - 
        72047457420454217893432777708309085865014091819237180277055076268497938865169447158538456502539045861078576*U0*U3*U8^2*U9 + 
        947234386791899112245825511845866962481867483750247499700440979997485449979969564568416530780830724106309184*U1*U3*U8^2*U9 + 
        3113886048100881096565431976870514340449356061254333381214033916354116998726051334622520157135846458270318696*U2*U3*U8^2*U9 - 
        712042142346852372928869815662048086889210844783315901186416697657576749348433269821636415129794057743210460*U3^2*U8^2*U9 - 
        1588613800431467928383694779851898258785594624136728008181556427782763858853099365961149715645152871005535776*U4*U7*U8^2*U9 + 
        84447560847605424516252004268535430173824609107567184287068214406213599882814904963033309472005066555594144*U5*U7*U8^2*U9 - 
        1350120145926763252669197704598804891561069030079951712847565517931588792452371337036390326319766179125578003*U6*U7*U8^2*U9 - 
        796507006113946224371668376895385565287076747262474147011689080899380036915380553092327556670937703734103728*U4*U8^3*U9 - 
        19884762351126026831420792315110397038888111151282625837478453447586413929783664804579167230451239690641056*U5*U8^3*U9 - 
        116117140290397706201978764231377314229261407625921731348779062156115870548617903089715529372712652637701184*U6*U8^3*U9 + 
        17942128104335232679212159173602180288901193151373450485012211529014749617556119147859373248006679381190287856*U0*U2*U7*U9^2 - 
        11990805532866836566099142974456785115742328268892026637107608325594347293253925086696509290024235856652368816*U1*U2*U7*U9^2 - 
        3696164792125729258450814749922296168815792081078315359448203062232326089033458221584205864668483043302870384*U2^2*U7*U9^2 - 
        10327186473246117630936724293456091870206113426707365209979082678122278820033627301392700597267134133259562096*U0*U3*U7*U9^2 - 
        14920613880038927926086118178174761841238254864081304105595129132178237959817570466137614090135890831204354576*U1*U3*U7*U9^2 - 
        3613662917831990091584576232899319559846034105840151825757801262981571064925685596368219751563543710206926128*U2*U3*U7*U9^2 + 
        5049506720132032790999732092898262869958486115607295273313404785980385053568992555739907504289840952921505888*U3^2*U7*U9^2 - 
        1999709333961670451038268705648056596350079001139721428884036675828296139345190220486951925791911285943948192*U4*U7^2*U9^2 - 
        55717829059931191373063158990629171410676576640517948475228195845351046874513245696375742054350765632712456*U5*U7^2*U9^2 - 
        4065586026975734155112803076254359108034733513150443497325469459225286777768455230699023845457914023439776944*U6*U7^2*U9^2 - 
        7123089738253121312195253841717651503543168987387452836659872752676119516690891674386378982403147275516617896*U0^2*U8*U9^2 - 
        186920501757826534800969554554361424761392560629796814743824196290659262216297161248653077214936688587306735276*U0*U1*U8*U9^2 + 
        4630370574442076550596595598060491765081188258650652573819907281997511778068170023951276923311910506993419840*U1^2*U8*U9^2 - 
        2662589609405116215300502622230943467582133132446954117838040019635027471935630470080857864755118758083918440*U0*U2*U8*U9^2 - 
        54297711092468409621577440609225418724617169022717809819887357331805187219892690052638570667833830874961631280*U1*U2*U8*U9^2 - 
        9368003912299569304009275941843651855526158482152160315515807701154683576546324877399997628773997496819292328*U2^2*U8*U9^2 + 
        2715308390696923540740843142335351283032552839278034167314747280418337373011810036956078996087529669594257608*U0*U3*U8*U9^2 + 
        41122267948864460318682738385793052461936816947090568025189578438704514484747983842022252944463198129471818816*U1*U3*U8*U9^2 + 
        2995956013307136517263886405740293946347564792948830666659737912256205682834882668091058949082640935858213480*U2*U3*U8*U9^2 + 
        3310433843294902740305209357198201780551511547501608554143411464169898879979943616703578610825879407358123984*U3^2*U8*U9^2 - 
        305220532692527620076971196883899496668305377462878939653944666720131639150249156654929558975854474974030952*U4*U7*U8*U9^2 - 
        962363018796420478229907559982689996282793801150930722415064531498099760747720746874644559083989659361026836*U5*U7*U8*U9^2 - 
        7862862391397233432306925382581945003518775388089988714898904995016081451595134858539994081984942171204754350*U6*U7*U8*U9^2 - 
        2233196216414369131029699475331781270127040656976395551469840627968042978650373573930485752291149621229937136*U4*U8^2*U9^2 + 
        59902165838216165957285976828569300233880269673071074721357688609707064655685516742793538394081246791690352*U5*U8^2*U9^2 + 
        4233667006036199637353299449247725105525573072742538646671901796785055053369519218692044908827144846609271184*U6*U8^2*U9^2 - 
        1157877867016150080092986903381395553245085241333656878738293359112807393753495940651270479218204337526695724*U0^2*U9^3 - 
        39291010287597103504159923751630696584093379456974803644076356978503893818149622632163434117387543064898315394*U0*U1*U9^3 - 
        15905969850606306136529579807088694429218958885761584120624729917035021848804045849171821083570417386768525088*U1^2*U9^3 + 
        2855128708445650536213855995705668777161054191751971010844358414080446790610722562411710600816572401268564648*U0*U2*U9^3 - 
        54309073060993648939814099097828567194924480442475527220518254245278851071691075971118535620440001555864733648*U1*U2*U9^3 + 
        2995839289568317243713385403067113807982841519100360851128924572538212110808893592656263531467026727135382492*U2^2*U9^3 + 
        2074634581656214931491318239385271281669448067572175383222658153346142463767667482101919811064015101129877656*U0*U3*U9^3 + 
        63590925094964252773497413264432858152237199059250906186644404675226729483866358996651016591703526991233376784*U1*U3*U9^3 + 
        909346895263653060981913996056202880495939421893727186589852551998772882608700112751308145554330537150585536*U2*U3*U9^3 - 
        1642518601265149555906207696131218491978121181266517241545971169450041739163377890763466614102412688474893236*U3^2*U9^3 - 
        2736479637085673177669793132391231550896576404924070597899943094245540525986694617004946134132679409950887680*U4*U7*U9^3 - 
        1627487410367303249197445579706208170852095478071986112160855037338329129768584309634700700503282569797430292*U5*U7*U9^3 - 
        3822519457645172173537231436340173487955495247666427974892904351081531515664738133549096489697379654354185813*U6*U7*U9^3 + 
        1643573630604469992706501851506715589920342926623744310417847945324376030954288319462772442745227540515039408*U4*U8*U9^3 + 
        1836312356954671960361768458217338977599669979763018595251792722583738385934526654920139832610266105012739160*U5*U8*U9^3 + 
        9210979524898125154803867387509307225391401835459440719203812242330717492567777854974565160992286950076069088*U6*U8*U9^3 + 
        1273138421513660755171692637602153775514390510304021853511911555224161201052685720712426434294785111478577112*U5*U9^4 + 
        5776103754967362860212076329130216153785843182699844267729621208049740975400821055779946522711922777767936*U6*U9^4,
    161364281624108354778399907824506641017632802487907234656144326291672822499197339924993048074421350015434752*U2^2*U3^3 - 
        136968125087588462660068289378737150925021779139034097777338320346685560272714234625287074041032971003815168*U3^2*U7^2*U8 - 
        2186923213085112361495392126033196044922512594627852347379819221222017303722452549160799614997002153553920*U4*U7^3*U8 - 
        267256252279414693135240157372970254391395690759451065563772503568049763540588200325990402043799009758208*U5*U7^3*U8 + 
        33304257590863503111001784238133544259908211634571573347909111061189461003972071139175146280171879487106368*U6*U7^3*U8 + 
        3856377869042078628090694280710089089082521189612105966752977476878258001786096814326044731890065224743412096*U1*U2*U7*U8^2 + 
        578412227556543204288406635957687789662694810176599188521824197610577908898348300090142735363917967747188544*U2^2*U7*U8^2 - 
        3171067093104545925719265128973716533849504368683051553014745886568709888357716555816094651150037023758227584*U0*U3*U7*U8^2 + 
        1480941130462389511172045161538318962257905237417508539895114682220030112743334791273331310650935136874997376*U1*U3*U7*U8^2 + 
        1406863767142186299947706799207846777009683095769842409875037797983580019834915778541008200829092021378263808*U2*U3*U7*U8^2 - 
        450887786829398822501685941086983367506370689610407245938690843015220261102009054640967554761303534914941888*U3^2*U7*U8^2 - 
        4607697412170576268645912177001181740199056432839311863577224284257604260840276252762005122827445000066176*U4*U7^2*U8^2 + 
        5603258211294730404807181260645923047608715541027223666432753173705341139702190666165051900285528845565216*U5*U7^2*U8^2 + 
        144212935099565325692361315759315877861297935983337165489298577436501172243117183089686856218376790468262208*U6*U7^2*U8^2 - 
        1224386747377662622657293939083252289332087413027134740563183853922628143902977638406742781587905927851284448*U0^2*U8^3 - 
        6276827863220299018677932559418780572372397326180079685244547720143409833472577093916604712370802270375602480*U0*U1*U8^3 - 
        13468227786842677195341615536798211214567289861394006179381800282084016319916001261654508267153601555244928768*U1^2*U8^3 + 
        2293003576307655610735497741100564112874499753100243184482941218251387062016500092473345360799370759084863456*U0*U2*U8^3 + 
        2415296983336728336983926268097223930761381664128016887104344421281181737058605870013616891020716897139390592*U1*U2*U8^3 - 
        1154325395512392434308338687546676116445347542102546462634241943709250774926702741864368093417389947412154208*U2^2*U8^3 - 
        655029689381473733350174438846881127458233130438671587111483891937817369943624642777153042212409432453427808*U0*U3*U8^3 - 
        6627045472999773714344809472255014487887976635107290219380100419920841787989740947804916454370325674373609408*U1*U3*U8^3 - 
        2495619494665507751036739591042359856354311261298370619249047890307899529483109008105775458558768138696452960*U2*U3*U8^3 + 
        611666071013743780426715487279487885654382039319464296055730074809822888220834191438591720225772382591663936*U3^2*U8^3 + 
        426906730682540385152682541350411287372383898798690046128290378102315583291220200502418182013441388420654208*U4*U7*U8^3 + 
        124401227536629190259712636783553372671798701589421084566377297334188449701323499155539204049923812454907952*U5*U7*U8^3 + 
        485987125028504690667353570123162369838555564011993438888529730627164254323941769631708848162414273725461928*U6*U7*U8^3 + 
        326091719767540619095747263676517114071252410143200748632290714160252535017985889259348093346195960556117888*U4*U8^4 + 
        8582351931830765348703494093266143294438798600889071602582416955105341698400142940549348272331701339136*U5*U8^4 + 
        25747055795492296046110482279798429883316395802667214807747250865316025095200428821648044816995104017408*U6*U8^4 - 
        155516583589014983014558907629170217851559893592167515474275165625389853972263874742258913870859357943476751360*U1*U2*U3*U6*U9 + 
        1775861135001933466554775216200454975790221317805714809896712152951347983304663321873647914421433908361058304*U2^2*U3*U6*U9 - 
        9365246759445780103932529051303865482709959824033749908225933208050990577233477754613617730163438876820333568*U0*U3^2*U6*U9 - 
        226983015852792343557434504124643899436265163083078254106194310768560136990804635256037463227236581475997144576*U1*U3^2*U6*U9 + 
        2889222795226670287353104430563736045566942495997924830753883813441443041618965630786842984965376624751792384*U2*U3^2*U6*U9 + 
        321877971750912873122068731513637891666138422750247805433686338001355154099874447763052439316483161570627328*U3^3*U6*U9 - 
        2930109704389745366379912569432634058141522039475135667000666137793970672850132279705773639347370444049778576*U2^2*U7^2*U9 - 
        7883763663949216996975010983428048063405011081081556548152109541417021876849137278675509088280245754374252032*U0*U3*U7^2*U9 + 
        15834822199968581809276967308688464719086827659349101648071922937073866184548909671885064074746562869121752352*U1*U3*U7^2*U9 + 
        3247598599420862953257124455057582088740610328522969442850066744492483303374397142910354298506098904090972144*U2*U3*U7^2*U9 - 
        2047516635013698047454337878113797498584593152365956981609079996173712251801310883555451041930434320767387968*U3^2*U7^2*U9 + 
        3880945028219131984999283555205958009460117372236665704446575512696886277477565358207992931399417332844288*U4*U7^3*U9 - 
        267256252279414693135240157372970254391395690759451065563772503568049763540588200325990402043799009758208*U5*U7^3*U9 - 
        2044020280823949162666223059121634683771936599312234162805466068654299735027308662782654034754101874861802552*U6*U7^3*U9 + 
        14514252384254763645549121691168737708209581491607536740751711435340486559794122786533896793950630598509071152*U1*U2*U7*U8*U9 + 
        8320463848734690865981680442248329296874223746704002737881198753100421440813012455446708591383300516454229968*U2^2*U7*U8*U9 + 
        13174086700416385386967278269411037313672144892009046979052319514462332855410797167178039199654828996555548416*U0*U3*U7*U8*U9 - 
        26885261222785355876088538437574976590569548883794746418283364822163087976083253041478692833601493605291005296*U1*U3*U7*U8*U9 + 
        23491178478405470102663836075270981622348091353621292483786653817073719537246419642700488620668566712690872640*U2*U3*U7*U8*U9 - 
        14947805224142859606687294594815098821588890006709826225608466711003872772683541840794383203704094660617360144*U3^2*U7*U8*U9 - 
        11638703349738011658073877846020251382593208047248557869762705039498593599590522577991035473338698918483486704*U4*U7^2*U8*U9 - 
        307625485479960957329957787640575773889240349351880915527906523921050700026865979000004547674468434323311872*U5*U7^2*U8*U9 - 
        12641083246270861866836816894419794851483398118324626379384957938335940053498366306758940149525640032782243920*U6*U7^2*U8*U9 - 
        3463952626290608377288496324237144495953860486725739477374038543995576734647643543431002315804243758472618364*U0^2*U8^2*U9 - 
        192484896119293922390619597482064700152212541817705575483977607819618899400644880224309105019673811641741747274*U0*U1*U8^2*U9 + 
        101709317805455858201268261762693268636734185689010487835299474011656398973397798918642322048981302641991240672*U1^2*U8^2*U9 + 
        526977213132849889349884329679082240338979872071485262952001149710685742189695701038708626162678128241306864*U0*U2*U8^2*U9 - 
        9954213201054873703923655941445991021951174071016634774119985202236361393887121653860999792392343932159759952*U1*U2*U8^2*U9 - 
        1353190613569278472261581524998678873036488651578514274484137915164461778020767547059735813551179269266520604*U2^2*U8^2*U9 - 
        2531673065543470684858764440785721962610486810985034272370397700277922381799039019556905622703131806312095632*U0*U3*U8^2*U9 - 
        10201703222353417549295356491499330173809557912672098131503238333839060592234274910571319875284698926507329088*U1*U3*U8^2*U9 + 
        17822172208236620807062461632970180834523309218806589022517560852333221007186696132718269247362096327746040568*U2*U3*U8^2*U9 - 
        4691639215403018290011621127115376522562795155798814933580068906565544152177407874792159560991788193375821940*U3^2*U8^2*U9 - 
        11436282362381978037063381616266260254658799825576520932278159508901399258090128995613278828382676060412328288*U4*U7*U8^2*U9 + 
        1163308431210868591914476943668219373288400332942320398827160296408297565046272108502041167449638204967118240*U5*U7*U8^2*U9 - 
        8850325889926552720572892785050819444356459002252819943406120808765624852861720842939354540064995954398925169*U6*U7*U8^2*U9 - 
        7542632362849016117672972430369861322674771651432492271081528435435578457974034361729943976294940843043051408*U4*U8^3*U9 + 
        88472229239289836979598395586970109808836574777034989038414039444754751833470169412619346307503922326832928*U5*U8^3*U9 - 
        4703349688119254002150243268628600256100905058543099805488402704497410440850480613996257768370886443691568832*U6*U8^3*U9 + 
        121832317234123015933545646978812322984303627950719771842812064537296358779312618498031937817737620989748052304*U0*U2*U7*U9^2 - 
        76830844822595954233862209814459139835362163605910966507453955803599154018833125759607646632544239027356909712*U1*U2*U7*U9^2 - 
        26696774883456561468042456834112628804586334256365800513821554848336349166218597558078257296483550214427715024*U2^2*U7*U9^2 - 
        72267004819027624117055588510860256026046489427629795451134138912474689253120292969997698549517893045422927568*U0*U3*U7*U9^2 - 
        102503163663231058975562125239603052056442059767059002410910156044657900427350621455397245649708637902715518640*U1*U3*U7*U9^2 - 
        19128330096811917642313180075045933034936968430437647165879990594698901313017081886877993537226330252698437392*U2*U3*U7*U9^2 + 
        31944533516964358542915757784439265134863267321907145632500723470142204118860922550359413534307833805655301664*U3^2*U7*U9^2 - 
        14878426072259631401841588030644403465951234772765977090514782968364381302569857702325083764707399811296398048*U4*U7^2*U9^2 - 
        389192839838127247804944696836871308485345187291702552064947397994375762072895672624390193568415940069699288*U5*U7^2*U9^2 - 
        29754243926031953950930809600180170264738559996556283985364744222578475112032133872161761403431330330569602960*U6*U7^2*U9^2 - 
        49416628955523103240812131147577661094811106733104075908296432977393224447694579013321330615884775373189971768*U0^2*U8*U9^2 - 
        1272759863435313505926007089887653659205260405332208567808177052446196521038531572362678726150410234206843587684*U0*U1*U8*U9^2 + 
        86056140254706632967370414232313867963053824275561815217371477161758999022832019464075795807856782636581061824*U1^2*U8*U9^2 - 
        14894111785945857810722897835372088369333857151702532183158973873107691293634086376935831651570648154980950904*U0*U2*U8*U9^2 - 
        342944336714321337460202774259086859552268722185848257084916063686979411363808772323393527953876699845320177936*U1*U2*U8*U9^2 - 
        74654003431874819917982594227083084666266651498560639637760194628642641756016632439680336073763745272015730872*U2^2*U8*U9^2 + 
        16767386518934297418612845928100917613402750181155275427034278402390110171113112525579271221711585994853928344*U0*U3*U8*U9^2 + 
        247597921430853657082792746500341071670124816984837485173812815651542323145723217084495403157518420314793685440*U1*U3*U8*U9^2 + 
        21115243399817607328642799478224140195441051527077860907654527267124636574299391633244031735561183453279720056*U2*U3*U8*U9^2 + 
        21499589262573374092253906798974054031413646497725568042247209301819246345838842435110838003418326575941581168*U3^2*U8*U9^2 - 
        4147576292775113286348946228537549578286599457311875798583002989271267241481535252728602815414760707403577848*U4*U7*U8*U9^2 - 
        5945536951697368329484972944853831709460449945547527918593352622925257625842055714021177294373232600741493596*U5*U7*U8*U9^2 - 
        56158138781527622683005398895451231874580011754546216594499782017488002843493204867875956334190421271132911994*U6*U7*U8*U9^2 - 
        18946993163518316095792894783742159324080499739772665417492177320971679622742768969717437034268846817871369296*U4*U8^2*U9^2 + 
        892341502411432339979104789214438270595281078473481893946052263209783206003538589583939087342980593895417680*U5*U8^2*U9^2 + 
        19282374526799768401456591018562326379367301173617933393650077178026024887727683286416459561118219106557949488*U6*U8^2*U9^2 - 
        7532506474048513703505415607961274442658311182267960891213058604100591281282783283979382980388545869043338596*U0^2*U9^3 - 
        260078620376769774259751689593293331025057927208843089454423129885550455462054077106356038014605283772605278422*U0*U1*U9^3 - 
        75813370371113821364914400529486046133227641971059538870678939547417129065060908678258641811470109856901229152*U1^2*U9^3 + 
        19517967935802644321259354241318437934892865387739244816215401240255755543822432475464512755477614156382425784*U0*U2*U9^3 - 
        361230492166934402693200174911326002596624857452085830075021991892815002022932602650914779300527283026505148656*U1*U2*U9^3 + 
        14073006867522495776994243477913638560391057862056669063102438708967603967694634380430347941012220140235262836*U2^2*U9^3 + 
        13670632606498464950546272268887319104073948907891546405609496056324929761850230606956803859719934748264521480*U0*U3*U9^3 + 
        420293657644228353610629791571528270674562458398936054151473700619714797613878421347962922620996047030403476144*U1*U3*U9^3 + 
        8545402700419914495963832719375443310430784850760032678790386692445945369249117192137131434115854833426344896*U2*U3*U9^3 - 
        12009008563032721440657031994349509073723139198051289781862861454499526177421251227612546061251365019423901500*U3^2*U9^3 - 
        20194479098939290184118933143606692327954359921209140850752955191197290263985247831647180984189128870846622592*U4*U7*U9^3 - 
        11062242207760796407789107366744903655574120881743961923102594499597688773909217182520682597773491426688497692*U5*U7*U9^3 - 
        27717941016756218367538381382522483505033387570799645243411040997574059053619471141367832080759378766036239047*U6*U7*U9^3 + 
        8695505710839940244938731693108943478363388216703557792819845454487062704062315564070813395581150959479437456*U4*U8*U9^3 + 
        12475822557018055500041513715276916541040378736188122502348938421472980441082101168685481403961704048937470920*U5*U8*U9^3 + 
        56933570701774382458145006969741101084884448747509927608852509668394945779319099293997817794952781284217264288*U6*U8*U9^3 + 
        8719843951897713048765006656945556260857303424692810589203712144258795290286007432051905404072459713849535944*U5*U9^4 + 
        594484587580446717968950890170671730855929439632955310431924114144959695062819927281890916494800954155941888*U6*U9^4,
    80682140812054177389199953912253320508816401243953617328072163145836411249598669962496524037210675007717376*U0*U3^4 + 
        69350227790242461311252635264245500526502608030042556967005679908582309209565342237170748666945165816790784*U3^2*U7^2*U8 - 
        25929916826771319750085726412564122137489547862629989151602384395996457036167876807861398131262936718616576*U4*U7^3*U8 - 
        6999979331637101755651044921251585288930553083677543914057760738275311369075528652045281853700538103023616*U5*U7^3*U8 - 
        4007356489408334017137914012584122008810085874948297313332976273261994496375035234526246410883383129394752*U6*U7^3*U8 - 
        3636275351867084815975945500189069026742551783494643323879861959100432315118214811995106091371766092183671936*U1*U2*U7*U8^2 + 
        1684965254832811943778966996878339579878585942162041060958977776507734157093342849982592989776197491493775424*U2^2*U7*U8^2 + 
        2276056180623780938431604367075442269692815449874380320732304969459000084213297560618646319649655275971691904*U0*U3*U7*U8^2 + 
        1516979737885559199974921877408830922255250897869391132034769624092433213823287649876460562843912636784497792*U1*U3*U7*U8^2 - 
        1065496911177781071858918706693031519360721796967033464083895710924061851077163027317248258995953540996805888*U2*U3*U7*U8^2 - 
        311922246036896948236168391625021483132715893687824076478937308990064996748052361754515880461904983390836416*U3^2*U7*U8^2 - 
        210717990543939066851688271023662070724391017935202474270919563143034995378647588442182841044088174243285888*U4*U7^2*U8^2 - 
        18278213368181402376657602449912616751545838438407100469546347119170430128346685611871716084197779762832992*U5*U7^2*U8^2 + 
        614689013742075212295539775297017076341173969930358797818644843312808899990592667422862955251671350494821696*U6*U7^2*U8^2 - 
        279554287246493851838486101719948566240838691599397883212622268026185872734100224941502599107328148225486688*U0^2*U8^3 - 
        28305659576464883061878257810129717991907644486087215313808416235794079148600542211285755454288678494617313264*U0*U1*U8^3 + 
        30390181549789535613020802073232564760604899169721065936229820736888280351254091482454346682083339604908198144*U1^2*U8^3 - 
        1759534835251474585251777399427914108152710263632199209268307258943748604926370641332672672628468156324645024*U0*U2*U8^3 - 
        13495424900429827516737760602802655844595625384774824513657352810205572506917614915486417483619653933043828096*U1*U2*U8^3 + 
        1322411925689059216948881160890786177060349011673493534652708383564020772440298792183527107713280760036231968*U2^2*U8^3 + 
        655278438414168138301624767494900971650794320713737398767179880396047678518085684485469069588606466377018400*U0*U3*U8^3 + 
        15161468132709990708874066050715053031726584038897138083550011989334712059723830488168434892689631060778139968*U1*U3*U8^3 + 
        2634538674169113755502557673634355305834001466437116068040489163865070066406710979004783466461452515767649056*U2*U3*U8^3 - 
        313770737603185523791569781368114526756445890895907816105921696629036024258793247269889597110755610792383424*U3^2*U8^3 - 
        290620923630657582003367006433245199818618084830872540992469126018386472298104142469289574685453890934639488*U4*U7*U8^3 - 
        276200516009546709981221182651732721232547150816715619070646204160121326200420325584595059250316055873321232*U5*U7*U8^3 - 
        995687756198495882689672655364111587784436801176288472718438116300377294764362781160102804449413706158306488*U6*U7*U8^3 - 
        1138285113780123087540823615137278135625404448800084507352234814277289386045132975176834636748496924136454784*U4*U8^4 + 
        865735743401638202842032504979937742209338533675784679102575785059520491136756389444619038505467793429504*U5*U8^4 + 
        2597207230204914608526097514939813226628015601027354037307727355178561473410269168333857115516403380288512*U6*U8^4 + 
        369854224332863233379455531079423017164468318738556489566345959168639440131375220707061432638731619304965843456*U1*U2*U3*U6*U9 - 
        5159790031071135721724701869871277272997691041539375264532528590835774736529036827905281632191138225378790144*U2^2*U3*U6*U9 + 
        20343871696175721550440751098120383313056621152323953897993329039456345407160292221355138440965375110637597696*U0*U3^2*U6*U9 + 
        537448854741032347692077167674787667075199769196629122634987263833114633347646115540978674955696090216770187264*U1*U3^2*U6*U9 - 
        6162680386101314423222910783972635283754482722198412748243067978131033177572268629749443574546415063760389888*U2*U3^2*U6*U9 - 
        1741828703282672942845982714030491324460411359844587543333921576503639585386479535503463030136299558955124224*U3^3*U6*U9 + 
        6655491048644082693649186748420191028371398826132033164840883699203751151837365436569220263200338004211051632*U2^2*U7^2*U9 + 
        17833783588728411901319706108237024229278186000083892734329296076923161020355964399842994309731146512780543168*U0*U3*U7^2*U9 - 
        35484371720673009374249680577628203159645431653844175994018497999778698850210766923060344507207072097205715808*U1*U3*U7^2*U9 - 
        6521302391289675281940817413742199337586520121347985949104169463495390555849153781385437280164031770428676432*U2*U3*U7^2*U9 + 
        4047478907241234453007565218809848025786854491825368106535430221931747220195406082697822943646151456932530880*U3^2*U7^2*U9 - 
        33642470122388437989665805832897585416740997326626157141695655529606329205145273365015617601361593432291840*U4*U7^3*U9 - 
        6999979331637101755651044921251585288930553083677543914057760738275311369075528652045281853700538103023616*U5*U7^3*U9 + 
        4836338099052224800696247241602763450732336470174741202836511303550955397708171259638244989261779935724502024*U6*U7^3*U9 - 
        11462355269644930294710557041491987136502828384298728839022005291301579387954102824390437660447702101382458736*U1*U2*U7*U8*U9 - 
        15060188831260659712954463006009473422123042661547154503187015781354355660628160419147787481632313370248070336*U2^2*U7*U8*U9 - 
        42542841299866707760574549753111959526838341911488463859037929997699635417749899249157115219333060504213013408*U0*U3*U7*U8*U9 + 
        79413610874679466635087938023688171315552853906941809688776337116013440950412070323576209202397707140984250416*U1*U3*U7*U8*U9 - 
        47360573089264614376602573158424571324244753515859999963896369763507659166423772728563086496863891350097872064*U2*U3*U7*U8*U9 + 
        27221726141116552533887228451363255324235761323625870158946602461847606530643166358544413147991557215912257184*U3^2*U7*U8*U9 + 
        25470767428975378577414101607650260030774982552403507576135779822806483260068951073451036329743064165234141616*U4*U7^2*U8*U9 + 
        699293468772930920965973202444062617057490604160699704349499456130698587059097923105451023546668770451507496*U5*U7^2*U8*U9 + 
        29307277616834165728001841556059355295305849579706023329927087817442117400044350561558389617590997400986575488*U6*U7^2*U8*U9 + 
        991484171819494729496142852937782852001095955448553527605296168617058379683368505294536943096896752206397084*U0^2*U8^2*U9 + 
        385945578135563411994945252297747050447637124506954289949609328964644341537166620722992812695778738806672691522*U0*U1*U8^2*U9 - 
        222215588483817587908931154549960677626581849356800198494506981777866870540926787459759066462782951649802890208*U1^2*U8^2*U9 + 
        10945818776796747956666125536851685425447244517252472256171861406823971545141445642101262913958657140372879528*U0*U2*U8^2*U9 + 
        18534770565461684802607023927315797416795590732882927441200337793352029853031318909310873756285884491462586128*U1*U2*U8^2*U9 - 
        4270445570529974327224860715357419137066924613448879679374478709912896240983428873516700140311723974379819812*U2^2*U8^2*U9 + 
        1301977644344477134703253397939477598927319345919182990137301908791565295795205656309763071851276298863767448*U0*U3*U8^2*U9 - 
        12817184674735167328215184566785504261335522455803821367308830937972287051184721314528384556454396474236567728*U1*U3*U8^2*U9 - 
        52931850458221244466418685784051749604952093065131089011132067755855332923241787089794983246182943840581943680*U2*U3*U8^2*U9 + 
        12079927135010802336396994234220749447962260466097125458493397873782462168739086700448353043273804174674235084*U3^2*U8^2*U9 + 
        27850606503967509298867957836487340071782499594371446179114498520402429980397281001796547404197617106125100352*U4*U7*U8^2*U9 - 
        1931181533132463079245703261146672399629630692121557709418677721676339090222328259140939141687782908075121812*U5*U7*U8^2*U9 + 
        22357715783920942066625396013308165038362388349752714302370288551662361817359320050496634048288517632367192053*U6*U7*U8^2*U9 + 
        15345911661116754830076972937106055817639760011948255482145265608347249162644088945359161140518939537777269008*U4*U8^3*U9 + 
        246173952557897683214293087610517522501888879258443260915980393521365657098170167910805627806479131186662304*U5*U8^3*U9 + 
        5515497243513013707038971242061673936000742285525831054754047312635088720999240496389721196943799829277014592*U6*U8^3*U9 - 
        308199911951729783555793200490501933999104399005027972750124603382973967563138378053876724703279880341687375280*U0*U2*U7*U9^2 + 
        203489468232209956986101990677448994816690872868886620813914155745571640591210541258510090592744692386807023984*U1*U2*U7*U9^2 + 
        63142729437218549682967480651691233805797869846053293591239259662428914144358391488533930220147820225632939280*U2^2*U7*U9^2 + 
        175917020091955233136790154992440618889822407257763207160196538023095373155797467770217379330928798000275806864*U0*U3*U7*U9^2 + 
        263534782195150376876903768112381218441330514882369458752645857336669270718841435542823332442500147017590888400*U1*U3*U7*U9^2 + 
        60629211461061661332323992449600017707747485088676158783675795982066695805647329905141250775637664413485066896*U2*U3*U7*U9^2 - 
        88227692790758758238352927947615942644596399517833681234005519680630680261030841772167530335345663276008045248*U3^2*U7*U9^2 + 
        32487433488578341183740419984781890035886316000044250603390035660219305092278015507731976466755273550932384304*U4*U7^2*U9^2 + 
        831421195008714349107673308001773475810067855487193148930514793320015517960548470725191957392620468591850256*U5*U7^2*U9^2 + 
        67682852784701201562845575008106562737940311284095171380792918634110624021651058165202487790455082901659807088*U6*U7^2*U9^2 + 
        121017905620801029056268882905549198260888147010593936535949600578482088999714406191282262963384058419919833992*U0^2*U8*U9^2 + 
        3191003504811933567478016982785360407767577004379177221514816793668500979400417013776064120441952400150564156300*U0*U1*U8*U9^2 - 
        87561776047810945398180069339031774462255440683157069160267926998398123322423550949225602891597258028158513472*U1^2*U8*U9^2 + 
        43708724537696508092483018401551047124035350864538214326740040594953397780121784981301577666795512742064447576*U0*U2*U8*U9^2 + 
        861126953744364314903588738995429105081404136687851258134447603199339792272587986579348961815989437725658416448*U1*U2*U8*U9^2 + 
        167721789742720523655644146515551861623343271214309488253702539427624799300977410868856067924172464694971692560*U2^2*U8*U9^2 - 
        46682633240140661513536967039869586374162436153030104449231167338048893055387955017825130970608234127093076472*U0*U3*U8*U9^2 - 
        706502776419661875238212087815981324353716017588792878785216002893884426092009041570041524361722398618167642128*U1*U3*U8*U9^2 - 
        54267488408115245641154185350089708774955758102419163873380274595596906648706316237844997663672736166633415784*U2*U3*U8*U9^2 - 
        55983370758833665187667789351606399234060105879617685519178292736054800669499104441568444293694818939588384024*U3^2*U8*U9^2 + 
        8384398277234112225462012547286961259477385875888066117099522856383590512589485540052754705964604952594411920*U4*U7*U8*U9^2 + 
        16401554693854415524709041227847108809982955815139711612669377255069714261180918960504664365872673184714719932*U5*U7*U8*U9^2 + 
        136759762785479005664289093599769188913420969969957847220654893148391176755149273835676214559014490839725878278*U6*U7*U8*U9^2 + 
        38908471337694717105124559262415724193528862165114567850782932914394492329558515568987281737237792473670478080*U4*U8^2*U9^2 - 
        1460894868818216410235002617702784235404455382824610610505500504284635954242670335798332171751474958912392104*U5*U8^2*U9^2 - 
        69546471905910637184062448212756607595785901757907599782268176307355526728768371488563873328606305034401858496*U6*U8^2*U9^2 + 
        20066362939868471481403350805832887654576557880540139830922021978907917371775871984556309768694475542978840052*U0^2*U9^3 + 
        679938870238623930566555474441518062370967978589877396560401222436484474869156377757014124059251531384549447254*U0*U1*U9^3 + 
        300650205691646851650063049027178873593842402436425602172717128972669986597774018467112267882403728627367214816*U1^2*U9^3 - 
        50478947836705439162924504664361344989175546615912000133110826936255925123087106476261149502549567813916599280*U0*U2*U9^3 + 
        904119250422796778591909753031370291125464589332285645725833207277261458028097117444256065187014796253047166944*U1*U2*U9^3 - 
        51183897014962800806851400029504061400345666009965263051195062059916287555395748593521945938141253786763269180*U2^2*U9^3 - 
        35669607598310071410477885209387105768077824877313231535255669240888988353754510938414120225550233579293085936*U0*U3*U9^3 - 
        1097186588026837857258627275380424164799091897622156558477889532326896743446285144706233264262519962121317233680*U1*U3*U9^3 - 
        15232685578665328582111843833980597870441471206188148994259572823615455598034183550570126116688614958614191336*U2*U3*U9^3 + 
        27790912578086207147297940941341777392269611484529182495866566360573464128321592454357656215549325705890135452*U3^2*U9^3 + 
        47182148599532958715427736383601538608208315154963832398193052384331492764955421536036973088972247567185606296*U4*U7*U9^3 + 
        27923016198186495340071332472711222047043885452576050841594607717705923133161254613244960629596536506717452272*U5*U7*U9^3 + 
        66470699524020283735444809041384512760872915165447985434984173286593040132362454266270667732669287655921938807*U6*U7*U9^3 - 
        29230392344160294949837305267896702318329027971002928565404271758129362589213958003750927738424987446635727584*U4*U8*U9^3 - 
        31666907138877798265097510777374411356894850684311115187781686939047275069172990310722510815083779252722358424*U5*U8*U9^3 - 
        162279117054679788762174671655514743496272040108912686865463451688556110976018920474580582505180879380262843696*U6*U8*U9^3 - 
        21883527585020545017129248680090739150022291451096068956241411037129202098166432900889321029031260386456692288*U5*U9^4 - 
        571253392129926212479115363948650818268748323931976285115183770075742934974079210330007709647637183973277696*U6*U9^4,
    161364281624108354778399907824506641017632802487907234656144326291672822499197339924993048074421350015434752*U1*U3^4 + 
        7167266704542736511812910694479887527431659947939299733446796158344253058474189865744037152728197371308288*U3^2*U7^2*U8 + 
        2615653529385284579874048246855747603618813031249627658723084652126256985163609433136184935828216585711616*U4*U7^3*U8 + 
        724291052152273739514460074509165969899053267110068734796541141949506518615243740777328069198129777929216*U5*U7^3*U8 + 
        793249779916997335450194643198623550579227760771044968860859946612715754940683732301788895911929194177984*U6*U7^3*U8 + 
        371479675136542270616487152269006180727840189189750873582213626197467589740557890270447445162740413553258624*U1*U2*U7*U8^2 - 
        147231043076278761193339131618504058172590025606886711819126131824998608524781232374100212013836434602537024*U2^2*U7*U8^2 - 
        272099973479663430529442192615784204409772071419984516730558653078112065184343165477040365429714086663007616*U0*U3*U7*U8^2 - 
        177595327254398667655517293072211518793259392915280920739224032377420495295842666829509189058572752015104128*U1*U3*U7*U8^2 + 
        93289420603313300649073240325256445644770960831479140946789399159443426027194125365931324078617469026646272*U2*U3*U7*U8^2 - 
        9618388620171648846487984741080892679235364133090131260397765589128344370331718781150761299374931361028416*U3^2*U7*U8^2 + 
        24969804885560812998766239180615429239376703684498814648312285244151518277357139247544570063948050753717888*U4*U7^2*U8^2 + 
        516078208869256226198284552171223013686655191141337930258912549577780923982136426465803646943728125360224*U5*U7^2*U8^2 - 
        53021397781779653596795031744874506647736161761881837662256441219967609590864438813332503840493517997146688*U6*U7^2*U8^2 - 
        5303599603661713425837062171434144083542267281304141077195793360789790945931274582580709780724048198806176*U0^2*U8^3 + 
        2686266975661521824172341148755382365558016412533663818483377325887378672994498172931829404424688275671729392*U0*U1*U8^3 - 
        3929383046313877819226464437999162882500502890440068699680050010381224641462240062872887938609870399518991616*U1^2*U8^3 + 
        225788356013347397485307009204982047700579052871461074514010688315035775030267435512819558128935694767677088*U0*U2*U8^3 + 
        1181122434174229615384482794855380295205895766415742535452443133963886276384841588338181331109465947631336832*U1*U2*U8^3 - 
        173106100785537477987713371131409177936800969577678993681464276024766778819821694455275405278088091160466720*U2^2*U8^3 - 
        86573812598244686469278939354261087547012949746270936999998311175209232687036445148029433270464082992011808*U0*U3*U8^3 - 
        1655497335206783664292405142045793144711339595869866283583732113991711724802607441835199623595791596176901440*U1*U3*U8^3 - 
        343887496437710040771025770017046446551174985488136184611191103088121777571153307515401920964931938009961760*U2*U3*U8^3 + 
        45191641060286427721464371070346173975755873789178849284897024075880462573157062294609912394179282286750656*U3^2*U8^3 + 
        53143222727710864098937043430185693596267845880147489707564402414983945060378216435849768596901207342666112*U4*U7*U8^3 + 
        28179324072029027813925974707429145465085377438589022865783425490553959291208934523316920624815318689448464*U5*U7*U8^3 + 
        106144349654448318491372800469817146803472635690224266209899193632369458345126129249859501181751938228207416*U6*U7*U8^3 + 
        121200974388758302561833501787895367283462921983098421643415866622618630515219720764820665468410639905434240*U4*U8^4 - 
        81247826849970641634809989647525365114764128061299419991925684991034400678818197981502236460014336775168*U5*U8^4 - 
        243743480549911924904429968942576095344292384183898259975777054973103202036454593944506709380043010325504*U6*U8^4 - 
        48694042020507940686404587997455802736912432341583772993433971627311536550055068441962691025316344061937976320*U1*U2*U3*U6*U9 + 
        525358926975652031921224580328755534405520412930886276279837674948446491974996944678712999764945912364591104*U2^2*U3*U6*U9 - 
        2729890890035813146154231773881714144615763685674391624108546841617237381859379038692989470636594250697198592*U0*U3^2*U6*U9 - 
        71400093059516669771533189531118593388753787005657318123964000984458035846886372769756653377002379412839100928*U1*U3^2*U6*U9 + 
        671946288421236039515621969371782798090625102989110771828156171095600337031654749624138138083700648790276864*U2*U3^2*U6*U9 + 
        183542875654137255498986629001681022217794444768608353330566094521242845854803318174060177408802639372748032*U3^3*U6*U9 - 
        917287532686871081589542383606774027329891458100722134595468023125115397690330955934457573561541060563877168*U2^2*U7^2*U9 - 
        2510560683686757681101102946991704453329774453110571557750269133038501218416542444967031458415086080745671168*U0*U3*U7^2*U9 + 
        4879792607323617642491220001552202417284329258706004667741907917953104699237462330631541417998458055818223712*U1*U3*U7^2*U9 + 
        951887285510122578703869693512748106956963084196361227148696212821262380757816553673542534787805964724531024*U2*U3*U7^2*U9 - 
        513359476843102674400315162150342569234028385906853784790120674332808090990996580865749399574392696512162752*U3^2*U7^2*U9 + 
        3300258911501254391554701251514429963186080913112384608873750795381621418025120793974054803859047548213504*U4*U7^3*U9 + 
        724291052152273739514460074509165969899053267110068734796541141949506518615243740777328069198129777929216*U5*U7^3*U9 - 
        655458656281467412538773341547524292499173804714225315240268932774922562389619280176665140050788577345081960*U6*U7^3*U9 + 
        2142016809917295768062011125074991582252179538090392129347998107655150577644745539543514035638418256461817104*U1*U2*U7*U8*U9 + 
        2060979127571001705849623226721518622482357204036774201657887026178166814600383613366390798240980950060452080*U2^2*U7*U8*U9 + 
        5732443196469014659168173896208332345931681577816596611343477464990227147677608760037559453342023541856197376*U0*U3*U7*U8*U9 - 
        10546816120317694310370729487395828226589409161313363935247137804825550579088237057566530636517695359762503120*U1*U3*U7*U8*U9 + 
        6130093294132642876617227796934105629058117379282527525296952443275869520220114731348827202959805391663221184*U2*U3*U7*U8*U9 - 
        3929419877757512428448918631993006285667255740340155356370360533766389740793684540072935792881944320165170864*U3^2*U7*U8*U9 - 
        3523514540629371473758206432437818797043416329077910103390748292729586904775126422000843403446985238956439888*U4*U7^2*U8*U9 - 
        100870214062240289253505425491703174973447028569850291641812720273357257252025895217837695042061187727684224*U5*U7^2*U8*U9 - 
        4040225019024547209175794421552179443879713991751924516779953463736866780998277603782738564910367317596170864*U6*U7^2*U8*U9 - 
        197596333349319264831150597235075801478215470546212247241071025678855697998580621654844592968347856003792340*U0^2*U8^2*U9 - 
        51701408728268109102700037098776029489095426351432400446941761744148927003129475390011800241090901922727461102*U0*U1*U8^2*U9 + 
        28167682558967772920184077245056648537200867413192968663210303488762402092590644307222825064535610724039986848*U1^2*U8^2*U9 - 
        1520287618270757682927563953389179392320778945585777330956302249268866833933603897496654991628545876604259888*U0*U2*U8^2*U9 - 
        5861263140050468001599571064861786210709744249517875454955753342516622985539251350777246580989745607817872240*U1*U2*U8^2*U9 + 
        479076690383322329983498644155110269007990130849232082809665696720911228343909180971592099665191084789623116*U2^2*U8^2*U9 - 
        292153072628441951451357752358589892030884661217503650244648804176299245821659471728663107121048716989941936*U0*U3*U8^2*U9 + 
        1244116058154168253505864601213876822651422871272887180326866973088663142199974391214298377053590127851793472*U1*U3*U8^2*U9 + 
        6988683200005368201597348958151953807574023097042639439300631611252098292430421202947416915433678799933965096*U2*U3*U8^2*U9 - 
        1658454127962932686348586970630277666774687834077044709307097293863888223019585189034729516851181489019918844*U3^2*U8^2*U9 - 
        3637728666687028980925012010222693555510726165118435421098175156201600246942934427029123564802269715300910368*U4*U7*U8^2*U9 + 
        248330168447685798587020465554683971669272013490415975132369964458938900924640564991650807109389182328780960*U5*U7*U8^2*U9 - 
        3002030928438704220722269194310442872481561898988786136410357829801512040741702553800675175293826097981527483*U6*U7*U8^2*U9 - 
        2079971351922324134814086036561113732206152040097653824343085617291161599652573366587187162846769806025116976*U4*U8^3*U9 - 
        22619219055935233048621899841907298115835588550470680817731179609911477760823838310389904676971510697984416*U5*U8^3*U9 - 
        681521078067716863657217724227756128294203212833843451531897880746695496493396287894237839081734300537410112*U6*U8^3*U9 + 
        39402442143377271091651053171399075274480895784536719696043469650839352425477335798115269921453345087329400432*U0*U2*U7*U9^2 - 
        25640628376415197597497880944844191544218894254725466031493829207711349314599196126412515961259567851692167728*U1*U2*U7*U9^2 - 
        8397351891741659329000595530602598518003363011675707759223239020562636977670710817723854937334988776901764592*U2^2*U7*U9^2 - 
        22358556564837870075266483669074690474043514181539112362691241032684685128599108158627266381896136450258701552*U0*U3*U7*U9^2 - 
        33830673203140742744552551202875740521012292886751108262897154641000139723577036639348861643637038524584973712*U1*U3*U7*U9^2 - 
        7417485038826117043043747835793136071674424160420800327704010132271180351543040023982820060086043502308886448*U2*U3*U7*U9^2 + 
        10952741698717678736701230364638646405161900528611625849350986746349174124752077149228220925591439301094876512*U3^2*U7*U9^2 - 
        4572735675669645591413834389169551122448667918889696176125783518028901358245508892360791919621525402384690848*U4*U7^2*U9^2 - 
        123940162397768514983631646987001484500577451398043687013122580175777355302169094730342228921952448158840008*U5*U7^2*U9^2 - 
        9232455112461565593098730009709358986357633979037994454934921013854035375282185541989915395259609730278951728*U6*U7^2*U9^2 - 
        15496473350330760597404381919271433807849065984217938671752131696515071264941408112771043017262305300624123240*U0^2*U8*U9^2 - 
        408403595130507383152059421908450103259022460075833524184314689018011588098398032609674298709325777099854868044*U0*U1*U8*U9^2 + 
        13307553081291832058134790641221933151814447912662305602654057591895143254240323280845425790409918581437678656*U1^2*U8*U9^2 - 
        6101634798390893570734531300136506142354777178445947638826327880465200849575542734305334578455284603238710568*U0*U2*U8*U9^2 - 
        116395525197432863019022054793041305898882330232254556412814822045366872548797619303651259199208194010962152112*U1*U2*U8*U9^2 - 
        21651404430901033069138255911458339463714511269975520841104632243378482792223728209456392057248351247648287080*U2^2*U8*U9^2 + 
        5910458089747807692192654620514537965611448717986577642613148242354729587171726672510289560232554763940188296*U0*U3*U8*U9^2 + 
        88668321303983856060583604310050956270594819560613572281717633270268246352197670110268410036258218938775632448*U1*U3*U8*U9^2 + 
        7283748171728937938569896943011025239113744095475160024036396611966170919405809941125699872119049438265259304*U2*U3*U8*U9^2 + 
        7139784051160110698116783464177200545575514687167035715860164246610037240364359464342916504497154700039028048*U3^2*U8*U9^2 - 
        804045199475055742034918454312925618402878945940503624848260754319452366830808384462208460193480755401338664*U4*U7*U8*U9^2 - 
        2081175018411740504165999416811750741532012836817819530335408556176044621483130861103719220164907174527688052*U5*U7*U8*U9^2 - 
        17505744395898677272547788196205625291023584544323306870409242682937321132138830543220131223630730105083088574*U6*U7*U8*U9^2 - 
        5066656293040978428678539109563717811506206938327905072533804848681009196984231373424310619169798991779665520*U4*U8^2*U9^2 + 
        176740590163941028711704512147393559322357330353496113400805962470056489706714208400006458739396588282951920*U5*U8^2*U9^2 + 
        9108259727017499766159854038700370961918896274232281793947634066014467244399260130834452898422247151425313040*U6*U8^2*U9^2 - 
        2475679780854517029771537520771754402433283560856064261386538301088588849298164862550635816530520112596028108*U0^2*U9^3 - 
        84199921532173941155908596924521927925764065345653226293726828030524968546093160648108543624116020995897756658*U0*U1*U9^3 - 
        34897317598070079980750538149495176623546767665823020167632907197278540765698789402127393055174750339456575008*U1^2*U9^3 + 
        6076579300325831997330947727761770128906436497123160992618935442460897416838392198349605132475684214715720552*U0*U2*U9^3 - 
        119342634681845840846785209055973564946711801244293715146874755597816317124418535364732924162942815811098711376*U1*U2*U9^3 + 
        6370030077008847103180559053498990720136995633130381052593418605331935241569637309343443948989358526122872316*U2^2*U9^3 + 
        4542171994338199613752635414740040118216409430161750926737354425983632601166508182029681691824026269694983640*U0*U3*U9^3 + 
        139229597120806959954461710670013885770497496687577918681669266328458354883567586420490060579468676566419991952*U1*U3*U9^3 + 
        2067898676011550743587923868492200905152206460720963937144853350365617090254913211009322518719659884443010240*U2*U3*U9^3 - 
        3566797291865830759993066809600647797915022642691942852110063180379965369709206004653887055420465377411553556*U3^2*U9^3 - 
        5741969204090187739533756351734509738458610762201353735091882474859185774663203855744986116602994238202504960*U4*U7*U9^3 - 
        3568361749505543669199849482595056481943131377754014633943552695124664074647801639633930587888545062473905780*U5*U7*U9^3 - 
        7990243573634813506729075883049551485427348458464292658560111286637643104549345878117421624595038585570563181*U6*U7*U9^3 + 
        3766241825971585932339723147153176081780976800731823696855689973037485318362792019262157966799638435252418352*U4*U8*U9^3 + 
        3971002821078631760171808978255861419084703365064668856769194273868127676567681332634416347625017404504085400*U5*U8*U9^3 + 
        20905776365667708544445309018899615953227870070179877627502162832408985005167868208991593289271716685335754208*U6*U8*U9^3 + 
        2747642658617231297526060259743559027564019598341903549755537337408004757891747833080366353218476879568261912*U5*U9^4 + 
        96916341065346271189796459278340981938433303459526431467276509072943592840546302182329790100341829941706752*U6*U9^4,
    161364281624108354778399907824506641017632802487907234656144326291672822499197339924993048074421350015434752*U2*U3^4 - 
        83787757857761314289492895347826895435704014275690928617606343807780048472695509849164248879242745191673088*U3^2*U7^2*U8 + 
        1487259956573065012581390830313392021602464502279290806274695812951735220386279050006757826782422184857600*U4*U7^3*U8 + 
        1165061576102017877334130209673215805509281342836644548900072068144034717695972289194910871009019637142528*U5*U7^3*U8 + 
        19221015034602063485818490962573929074487416843994687405757142118256504714536372422682694714267612842835776*U6*U7^3*U8 + 
        2727900298348310105795138275660193954520573102833749837396973460799951741357642742881188368194887967807528320*U1*U2*U7*U8^2 - 
        467126965146222040175575777432594374041578143905277208670683981111417677855254064252991890029026291295958720*U2^2*U7*U8^2 - 
        1805686875027438213029412679838675689144021469338126118098534861205317272152884970021835921338912642694851712*U0*U3*U7*U8^2 + 
        603189089664654141590753723668444395992400898420575433629616530247387730773279319191157070795458219829783168*U1*U3*U7*U8^2 + 
        1040262174891600365229869531918753962329813494062042817323624457204234002123612867547191367689763257210626816*U2*U3*U7*U8^2 - 
        133030568268454917354531086970790729634231447079359298490925606674313145080790990929055315293068542098352576*U3^2*U7*U8^2 + 
        68201930436615122273739766231003960785989426605260151495951656375713314692250158019292896284184424111470464*U4*U7^2*U8^2 + 
        8685968558870570049671559149294132331979413298541348414453545770733425455713024179558888551179444192582176*U5*U7^2*U8^2 - 
        115392479014406580359128802236344417771196957536640921172939711135896140936300737652488315502427316875932864*U6*U7^2*U8^2 - 
        288007718401141929638137441645209443780972339358789561303742052859690142751504362739690522046086361170592480*U0^2*U8^3 + 
        7339051782290804955545567993033311029019326983924801846736390001266841167058873090748792746668984165214097232*U0*U1*U8^3 - 
        10833616415650845639457060132933281060362297054506612987643107927837184299853602466561507359200654330149152512*U1^2*U8^3 + 
        1409249956301352949594600847172988893638506860196721904794445295241688647971300461384410086689924644177746656*U0*U2*U8^3 + 
        7907248726597836117244014290194122342271286821025781860496510989287207385416291844627424117563870367962795136*U1*U2*U8^3 - 
        711358837864326454750227425192370617312693616215050844992664627241784072664495924362809161263083227183734368*U2^2*U8^3 - 
        469313683863691845530012579743001719739456950424737814234827804491635298412719208388351290063045152359383392*U0*U3*U8^3 - 
        8014179967385293876448428045832939491840622427027228644832817939565267136508499470216152005461264337926163904*U1*U3*U8^3 - 
        1773977122652235500774414938663446654088793473601372960992474076428971725671391581652651865501256660925784672*U2*U3*U8^3 + 
        281227093866274635565540056579263694050193059515890313367787603992245778271790240674651858691678688120799552*U3^2*U8^3 + 
        198897747382687221803482706549913974490212570052091250085689244402409282969822233345898854350635832688400512*U4*U7*U8^3 + 
        139343300485864306528177233766340528938785879005074436631131502105384687791174410994223187679431752794980272*U5*U7*U8^3 + 
        600570029633671763986564825496952001370565486919507699051230003078131454523489285420042287886774956802599912*U6*U7*U8^3 + 
        485715479378284712429502777822879080080871471328441853019490795554303583716538104252395891359030780310719360*U4*U8^4 + 
        137557499941114774988629650374210569299231172153040680247274019611284632922008610164671640183890049262592*U5*U8^4 + 
        412672499823344324965888951122631707897693516459122040741822058833853898766025830494014920551670147787776*U6*U8^4 - 
        344034712714672588888265458076067899129197078247568701864065353029447568245497950610557633908872999611190078464*U1*U2*U3*U6*U9 + 
        5579989455390319752357422915118598931184279683563551057571879937560403253943123684476127394748911515084609536*U2^2*U3*U6*U9 - 
        21120318802320577192291960696921107435910839038675818957400447155634431836247335729596150675814055967107384320*U0*U3^2*U6*U9 - 
        496821028485961664508077616218340466682949035486540419043326258703817105936186148851722349363671445829190960640*U1*U3^2*U6*U9 + 
        5709399496863997442119297227261047595379237594769995591737292367204763340545151367412900386872728218398619904*U2*U3^2*U6*U9 + 
        1583212790851553401874666970696492159828562013718010714092851451363852732188623633879420339928595636205053696*U3^3*U6*U9 - 
        5959932515685812913933529933611110808180679913808895268944876707640386539076738162615493841363619238810365456*U2^2*U7^2*U9 - 
        16076025774652166220143836136458068645371790200608548318923004474853119902167295772029620910014156299735246336*U0*U3*U7^2*U9 + 
        32690698879556268561072480209457047440629624107042662755589796111571748242555144532533617079544188353763523104*U1*U3*U7^2*U9 + 
        5824757154883894046419831896808610151691937176788934185998144170048050381488289469560235508161147834374169968*U2*U3*U7^2*U9 - 
        3909655157034001130294641780352676419349913588717397768551769523914494997940123856461562088558932273373690688*U3^2*U7^2*U9 + 
        8645594651146671167151176199772517079239832652117883013360773592604688358618376906387480769152425548799744*U4*U7^3*U9 + 
        1165061576102017877334130209673215805509281342836644548900072068144034717695972289194910871009019637142528*U5*U7^3*U9 - 
        4374168325669170331880667634235409744604944669020289473921957637417616532274273549218976895894135340122796280*U6*U7^3*U9 + 
        15229366876558760178877953524545340013123982025902506887137991215929041744806090952932160968963852867770387120*U1*U2*U7*U8*U9 + 
        17616255025488030006859275646281828683333316454119752329799794596193182769591132860824062092620615574520996944*U2^2*U7*U8*U9 + 
        29798724622754903411386678683588837519279568765746164602369583195672936996798286605099833325532140958831671040*U0*U3*U7*U8*U9 - 
        65030902506653065816082160625135198756371330468886732058990170830799151176040922000019901985814659419982515952*U1*U3*U7*U8*U9 + 
        44896163118019192767909817129724062330854156595455721510777296038408838310112070028444798132295460454753428288*U2*U3*U7*U8*U9 - 
        25337606852261067436977344766667390702612496152778205922778046537156380234639436307003278602896592424304118160*U3^2*U7*U8*U9 - 
        23975112289697232412924648711959003671179480178287551333510217781175522328121521584909013195005274539785209200*U4*U7^2*U8*U9 - 
        700677220216344395232682550770066635059534921315629179763190053956301085907847891414184918190242776158757632*U5*U7^2*U8*U9 - 
        26306688422674722498823352237743502486798275215814905501952429456613603030238495835054984882775182250313980112*U6*U7^2*U8*U9 - 
        4682170209078332843053597275130406963787275337727848692133106459815483202101516546508376557569423202332387548*U0^2*U8^2*U9 - 
        390271463533999439389280392774753456662229170851239086819245798727974882027949477864102947003581061629482276826*U0*U1*U8^2*U9 + 
        195947934111413785602516059866619660086756502003533619898536394820284410913494110270724848192794337913490294496*U1^2*U8^2*U9 - 
        6972605210300049729430430281068453489039406783319087498035497757249399779066643760264429259506658576373538704*U0*U2*U8^2*U9 - 
        60889864302803320183437478922743380870204746888370662403061331303114867537876935664310425285427142342572446416*U1*U2*U8^2*U9 + 
        957142793864183674548508372100094734468818962478885006933845373867563532868878147203467524854416534119042436*U2^2*U8^2*U9 - 
        2145497225137223345156244821277275184715690725834623723827903656042678411775326322550019056126808323311555600*U0*U3*U8^2*U9 + 
        7022338216657632564753752397458107649742210687190908943447139976086951881895011570921066868099871572704515008*U1*U3*U8^2*U9 + 
        42921784116441805049147770582254790809225405086263523517817962282248314101444679039933381734256068010432939960*U2*U3*U8^2*U9 - 
        9181883763438246598562230247653813632007278896996944268344792968925363517637321202346791001105422556185018516*U3^2*U8^2*U9 - 
        23634859633152980166180457106798127524637449358034827486054015205399286981062050019578840757865571301523847264*U4*U7*U8^2*U9 + 
        1568229780494196586931531112108636155099375675371984840473607165570228620814530077077283574215492655641175456*U5*U7*U8^2*U9 - 
        19401764179092474755863063187641248806850043221744111101822172796397607487207486065345459250395929795723585817*U6*U7*U8^2*U9 - 
        13566982595324715937181794669007829070244311189285179013695096623728072289556837590118665627672779584728946192*U4*U8^3*U9 - 
        71075696969002220722038908333505831054609111408167020671386440772361401330370371974558201615410236130692064*U5*U8^3*U9 - 
        3497038691167453929423531271666264440612718729495070719345806772245936604373247324883325862665054794439630016*U6*U8^3*U9 + 
        282405814924199357643026357816413698164717466784963863434909469920471974324920627033517135597716553506587438544*U0*U2*U7*U9^2 - 
        188013338612305984605918020498067463294967062322083887874901170744525053627671721542693291968402280187160817424*U1*U2*U7*U9^2 - 
        57035855177783454477884926141177941240912878312902048225665800355108467916148580338736786583655120961565781584*U2^2*U7*U9^2 - 
        167673556629439713423648500109351865314944904425462725199685892742346058685339551583443156879371746073643384656*U0*U3*U7*U9^2 - 
        231344399518665215325993730042055823934145201278415181331715492473977326343644510832245872092375343125355000368*U1*U3*U7*U9^2 - 
        52353692474465226058794011169664350409195783798543818287385083622106004577011985719821735464353074532262785424*U2*U3*U7*U9^2 + 
        78488064676827684838196630115391177895073616672910779796206534598135539533975511681083886274785671842503764768*U3^2*U7*U9^2 - 
        29736582168293783200513232434331186531179371689487858172024268013248391761326233254153480816777018812615391712*U4*U7^2*U9^2 - 
        759140178184026933107964610651592272259050972878781154349722068655541620372994589447149522478769918243324568*U5*U7^2*U9^2 - 
        62018610305837649614617934632225185785421751317176368894521349256747160836057286041326950769587526316551880208*U6*U7^2*U9^2 - 
        115103034748023918571325898020694203144765223661085968749605005120111291251534108236361839140089928468919362552*U0^2*U8*U9^2 - 
        2982214642325842095134883247915779072323038360416990465132893235925003183841843558985878185918246699706736973316*U0*U1*U8*U9^2 + 
        96368132948769782903176613800967233741909340321794131426027934181483279495614323575162880211242301609072681664*U1^2*U8*U9^2 - 
        32261144065052930391908682195970393185359737034585342592912764639967510031313456240143177905823532100830092856*U0*U2*U8*U9^2 - 
        798657197909345717521147757561490835306056513791731019552238417683050949304201889554870978679434246806678673296*U1*U2*U8*U9^2 - 
        155215436235351720281122689059792972006949652571763208488571401714985119146783357168355309902953023583624851320*U2^2*U8*U9^2 + 
        41268663967363772157883596047772174901142921983167345414624369392261464164641069345353947102383288742362946904*U0*U3*U8*U9^2 + 
        632548957298858825113559379104663250551695823025367602319462016808818726071777853849827207951138146417523315648*U1*U3*U8*U9^2 + 
        41699766152673208163045035134024540958347940290616778130461738789405848691042101339824074932539992204815290680*U2*U3*U8*U9^2 + 
        51497520709783251057129991307022661751372701886841980562826235135569597919454315544561186255686234420124807408*U3^2*U8*U9^2 - 
        7264406851688584374661319261523708537216506497581918241252718726120262710531268963231234430948528658572776120*U4*U7*U8*U9^2 - 
        14720185696831830874522137560744514879469452859340336010095197612366156454404158789411757443884196459101752764*U5*U7*U8*U9^2 - 
        122926236260129366815139941757949864035946071261535897954897194101952396642532317518620012990134877521125393290*U6*U7*U8*U9^2 - 
        39455535181340058053600006855121410205965857500213175753607162225488293637842590755673465620968782792884229328*U4*U8^2*U9^2 + 
        1788944821348341985532242271536159876763192670169242632734398139051237423362848221115919529979314580610837968*U5*U8^2*U9^2 + 
        55244221465441343059668838973779835081085201921268263986323413313612675769972489513798074470131016240577825200*U6*U8^2*U9^2 - 
        18487552636929793164239519645479011833681708426205618901584154368041910324866962071513518422290749513275251972*U0^2*U9^3 - 
        631740622681757605501317583911071552394708031238213300640483334344843038523892096865589279374681775235482020934*U0*U1*U9^3 - 
        223914544637540485423838627113259631020146149495444194564205312045583686218976794177259067377988966643847072096*U1^2*U9^3 + 
        48184391398065685520876066962250341792075970482991359449261206558070617986571409201784838937139373415082090872*U0*U2*U9^3 - 
        821351242220747088004387928433971180918936301296582173253191688479500738763177159437246624418436080141617672816*U1*U2*U9^3 + 
        39525676438242029807314671696797087051780392692276192814531619365849583298304735320809834555210736122144864148*U2^2*U9^3 + 
        32172330688847373765724361487507056234847332776113949614585476890395919162406914737006307239058583045464321608*U0*U3*U9^3 + 
        990897227970421719858095653775023839041014522026157804494576619242425606374467754609758416299715062112431910448*U1*U3*U9^3 + 
        17126652558077631396182487948506262332162164022834486460573272071399527904108209585614046759114832969351745472*U2*U3*U9^3 - 
        27210511800046183599174712498291809417412516667738070657030733053099855276668150030192010317640092360526455964*U3^2*U9^3 - 
        48365455296473561859811530740702832801753488691533530751892129858676677135126271948620642862783374598688987520*U4*U7*U9^3 - 
        25715596820509507400080483288053070703452909360451984479800795361358467392106044340853644921260533042196350844*U5*U7*U9^3 - 
        67096202215701962338742501277369752902907629134890026117659446801270096280547592246904776940460437281676823263*U6*U7*U9^3 + 
        21473331882783874367897639880665065880396915678849355412189117966614315011135650909666300145239170780848642832*U4*U8*U9^3 + 
        29987856227021937727208258686568526393598824583619185395787470883806315759942458105366199848806902857505036040*U5*U8*U9^3 + 
        132467526938349149417238452061731398998403305320211541743650918825846928290115608027416419083578600131556744608*U6*U8*U9^3 + 
        20635433258551351058358841626303948463973988064492064526882463871688015368227491920839367209002178612669749000*U5*U9^4 + 
        576933406062520743562907882178062148862513755449526654519831775151232895351068964983452083397645711406219264*U6*U9^4,
    161364281624108354778399907824506641017632802487907234656144326291672822499197339924993048074421350015434752*U3^5 - 
        161925897083388345500381480201905024799374702495586529305643500649213381805060319226518560641582325804676352*U3^2*U7^2*U8 + 
        70975709711288338327186396818234664260417663598410141864351885615761739561171888826992504607639426000883712*U4*U7^3*U8 + 
        21736200340341668245652476457557967837947054167438831996867164402885649063474776853786267017769166735881216*U5*U7^3*U8 + 
        46637204600659783468374817538972619776946584285227428862205446528460243807101765610704677803449838765941056*U6*U7^3*U8 + 
        11463889665455218944400615096321847173059496631561348277623650849517069605361808041171074164306449944825313664*U1*U2*U7*U8^2 - 
        6225677678900015741443418145234498523077178371973152874087511447775411257257808417121164307969049921408558272*U2^2*U7*U8^2 - 
        6946863085343483668523031791579655974387495034746634139740255453944385269447085979592988804839289198432673920*U0*U3*U7*U8^2 - 
        3869336212459656513581840621121382816419664936412478380676134592030796785756966366269359063932244283880911232*U1*U3*U7*U8^2 + 
        4821012099891400238795159646435457289508820416747417310513872086124673683916810634746962504366670185571080960*U2*U3*U7*U8^2 + 
        598032437565116705986394481587216367973061830027716795223857381608467333693968612168575104107036211914518592*U3^2*U7*U8^2 + 
        750905429905249190005792332966357633963238802195050457226124619158655294919666480593698048143218469340586880*U4*U7^2*U8^2 + 
        49736153190477707398990333077527870421023365941355968140121576996113646469526204747516548154327596692561696*U5*U7^2*U8^2 - 
        1812369815201521222393218957530701356982604512858847592801404173991144686212257900163254604901640555044655808*U6*U7^2*U8^2 + 
        1298421583386055098968290433824527348998614365500632604461693443579800472940947012537580920297397365941516832*U0^2*U8^3 + 
        95891926942748701478488268473107063293897692244552767676176863956874983188144902197202672271225961311788665808*U0*U1*U8^3 - 
        81028686829206426652645716058570746092605876681660803739675834814253374696092453261723820563779747439582560000*U1^2*U8^3 + 
        5955115480161741291927306615482201270520938939092232239861299249803900296242544755661829896324767809197514208*U0*U2*U8^3 + 
        59941776181375579385610268660583037997516721442707140728167816196170490595970912669596510872562367456191725696*U1*U2*U8^3 - 
        3728562375682610603553119499126966820678558567178005612756443003418410728646817703000038320086625757895257440*U2^2*U8^3 - 
        2144813414253928552210238461533910644177139277838434491115238799773716993397741754951049535009577647799486560*U0*U3*U8^3 - 
        54064025340754179358246717736559303860702452240735751012100770216262593454432596026596891059639177149113816000*U1*U3*U8^3 - 
        8986895763735278542459223965459014086321685707452691007573898919013254997477757561812179492124034001869082976*U2*U3*U8^3 + 
        939399980296373483619148754272302052024993121554093495604988348986949212010198588000405998788900706891486016*U3^2*U8^3 + 
        617164133739050746041033632794455165971901064926204547768431797032394691204543309646599844034133157329267840*U4*U7*U8^3 + 
        921838225252475492864064551408940493727227271683393569299448532337192377807970201675387605844675999972703024*U5*U7*U8^3 + 
        3855731636101751383683134128390933186434233012090418091345131151218303097559530396538227803027806515141243944*U6*U7*U8^3 + 
        3828506575709347923591841151033499407888111208028800355248637428824155543615617106746451593009956034711394176*U4*U8^4 - 
        984581050295340048529902494975361720676545802808906519887059465762026717849781350344016002413151455673344*U5*U8^4 - 
        2953743150886020145589707484926085162029637408426719559661178397286080153549344051032048007239454367020032*U6*U8^4 - 
        1858199945608923855271648956150035480052532233837002122720149167482313021835962923112710919320934744578116504576*U1*U2*U3*U6*U9 + 
        26855452979881946296638914742586157547402080096383607867469099627414667200647396883182694627338208323951548416*U2^2*U3*U6*U9 - 
        108210132866818107298440479162502408157603698570379263518900648997702585391194812109770674190723141705244189696*U0*U3^2*U6*U9 - 
        2688094468664852571077740464212953125404339531479872784327967459712227717695399411167677855613888079477616457216*U1*U3^2*U6*U9 + 
        29365012839038814755809392179635864560436409189157202705614058314366215793002657285930323259181839277746905344*U2*U3^2*U6*U9 + 
        12067520305283809945373172020165906429084753119986054060324562267227281363683374662157395499992045578184113920*U3^3*U6*U9 - 
        31593997291217478993586958684227698521065205881010739930944510175276644369666114191956703652946707036204107920*U2^2*U7^2*U9 - 
        84722833177129586246418856872339327395844386165209786783390766849359230431422781784994645084390095752522884608*U0*U3*U7^2*U9 + 
        172705561905479576177500558967709980676190098935803860808697624275855863944511836028425719780947426274140471072*U1*U3*U7^2*U9 + 
        30378525258803006009982968292032440824103059099066606959672502365719692219829102053334553596374114531474728688*U2*U3*U7^2*U9 - 
        20665452842293060567727968841849355729357052128681091109921986437014949656058493027807597997255254873787727168*U3^2*U7^2*U9 + 
        104791472028803481509775448747078948354141594122757471002574030283710864689846642564891995289622750031656704*U4*U7^3*U9 + 
        21736200340341668245652476457557967837947054167438831996867164402885649063474776853786267017769166735881216*U5*U7^3*U9 - 
        23338706571084117534679142800759116612068489846269114077139379226198793521012739095015372943837877202169709496*U6*U7^3*U9 + 
        56649267610786208112658358226968751104411640517595925270281165943840507366374283739533555654998689046172452400*U1*U2*U7*U8*U9 + 
        87037322839461155305784725393985290005531840615613848251014508110901610605783743527851854765319723833808135376*U2^2*U7*U8*U9 + 
        175860944126086694821647836890271748059127347415520806120631278012989858864267314464153264940325659500787173120*U0*U3*U7*U8*U9 - 
        370443475622676176522013304229139667368709935576181393395811462860855414812413837124464965858084419977383253104*U1*U3*U7*U8*U9 + 
        236459128504682115667522627475913393287949190768938901541775541385591444155587755925707496394124393780005258560*U2*U3*U7*U8*U9 - 
        126041076438963201371655294049714182217335516554269005479226271056075557967512668317458589302150533423719388176*U3^2*U7*U8*U9 - 
        125437572601411348542846440868924119448496464114962342083250861752256393418018390925317977370562431698441326320*U4*U7^2*U8*U9 - 
        3604204458760030498271708866232670186403755694762173453438107585495080561563104552588083989033595226837375232*U5*U7^2*U8*U9 - 
        139965405942308205611363767044262998199563573419193276908292798312837189146447655330364316562786658983360740688*U6*U7^2*U8*U9 - 
        15918519400723205358786583880827411582539525753823466765793109428789438062171855445967484358052654509954857788*U0^2*U8^2*U9 - 
        2013339402154338317215257536494991010769182539377357911615750671554832300392876063282241406750043423836006174698*U0*U1*U8^2*U9 + 
        1030829141905064638271690816077012863360383158384989988665654157765510890566379077255980915918311177229711677920*U1^2*U8^2*U9 - 
        48456748625284556553114613530767031959132327597626369659671584837065446030223709440258440322432648651454996496*U0*U2*U8^2*U9 - 
        249554021299798760020530655440194416326131033918177401645006730035014880175499025165234998871257350629636289360*U1*U2*U8^2*U9 + 
        11747153636713392325182086654270559898532889658797820628789218688150525452422078028907858804832168658808570404*U2^2*U8^2*U9 - 
        6168515930768435705465915122850390564807365150882150791708756243635911995680786947545149060347118517297437840*U0*U3*U8^2*U9 + 
        63131326140138840143957995737576810562941731938883283146840979078513165967031656258583843821168015024308329920*U1*U3*U8^2*U9 + 
        244573884903227635572503891487385432366000891940159341928486063066206863747131183557429551354166651254970897016*U2*U3*U8^2*U9 - 
        51447754516973627072999435888580194100022297128414442475979777885877716867308131773969519725437189117278429620*U3^2*U8^2*U9 - 
        130122364990168173346777639281628462653190346341188016680132154037311638185100382614704649440078372899431804768*U4*U7*U8^2*U9 + 
        7884624813308520365585519357678654508906169769146721817135670822043857947178493193166582859326405264078216608*U5*U7*U8^2*U9 - 
        107293418518837475218523743639361512412007763807684258049792497705059946649214307814457047944900223821264884225*U6*U7*U8^2*U9 - 
        72187202005962515811685198139409291450784997396148250310974919903030200246498922535203199067796820248424450192*U4*U8^3*U9 - 
        929059948478581102036626767023715637856685288694251461291587558001905331649252388451335825725435332976129760*U5*U8^3*U9 - 
        18484403646107492998427586675821211534490553084248280694324060691975353795520639500116716653874318508809272000*U6*U8^3*U9 + 
        1557231881147606981921446128188243603111018792853093331898727938070453921417638099623307592024854184067288743504*U0*U2*U7*U9^2 - 
        1039211995776458826873228671448151353904984989646885524898682282061831421019028073231149761332732529926360863120*U1*U2*U7*U9^2 - 
        309509088539099885090941239503778114034538640538978665006929946819703477358973646786170367129291733859612113616*U2^2*U7*U9^2 - 
        915617987153294834993932632479700214880862877854467759933254622607914176038066327802308494335530746219747840976*U0*U3*U7*U9^2 - 
        1285448317736990358376979085484778977397214895297761015751355937214012897707909569991615678448880210763248959920*U1*U3*U7*U9^2 - 
        303560603105454492385241221127401027114485958443490412634759989559369257061812207342558615688446717700165840912*U2*U3*U7*U9^2 + 
        444256738832069793244187790605749735843041382725075733657667509785953240998317520341418796672475446567199711264*U3^2*U7*U9^2 - 
        155735141915669273319291562557506634110566660768298179588778510142065747050449940831204685162948663654123487456*U4*U7^2*U9^2 - 
        3895324713268366494123454373410723583333953056785399521044299461595591015986087282017258247213657625496642648*U5*U7^2*U9^2 - 
        329840896608052166320362169630682819934832965900975128172484818858883883049233564373299928001758533448414443664*U6*U7^2*U9^2 - 
        627574862536362166861384098133057494173600754352315976316771079147409250229628114329546245930521920856561774264*U0^2*U8*U9^2 - 
        16352682708319387767545542572088285661581476525154013530641331901520659088307369785922656132625209557839823031460*U0*U1*U8*U9^2 + 
        390289655387868372955034396499042460443060969358400639421273662691233529332551222290600889651135870454639669440*U1^2*U8*U9^2 - 
        181528896071284281814046122074155877382631996163520176621236170088423443463502372597475932082215700813951651576*U0*U2*U8*U9^2 - 
        4312958624479073115689499850756250981241370915336559332198384381036452538594805429294250819310159283726425459216*U1*U2*U8*U9^2 - 
        838332384461702080608772178240871295608224150859223958891568404843501679043593759733286931296320510438096735288*U2^2*U8*U9^2 + 
        231986276200826925342477244451304857832560358557127734715838644872286647303620967511869852728728577587024448280*U0*U3*U8*U9^2 + 
        3572340545309101186169170798773035326445389401293960856942598122640944140733339783641316180039307295777402316224*U1*U3*U8*U9^2 + 
        233203100339742916071990613179454563291349042036690391393974369138341877387829782074391235858315941592651122168*U2*U3*U8*U9^2 + 
        285003360028095679803047045869196236581907886712548503566896090779626602875439539205356298668817293332922356848*U3^2*U8*U9^2 - 
        42670079924064991506316869136125055499971995629390730940195378535814649146542470578559879725158835379980935544*U4*U7*U8*U9^2 - 
        82739965160812417723184066296048637683720588283148658648112157646619605369799153107230114517140474068277642012*U5*U7*U8*U9^2 - 
        676723400629053513824312722768973701587688189039916178226945557258550995042443985836791080305004748484470185498*U6*U7*U8*U9^2 - 
        206470250106842482421565040810097061634968839873867197822343770454155687567273144820580952281804579329318811984*U4*U8^2*U9^2 + 
        8939191102655210691887543319048105241889791968724184762177057348860302444519322421089692774904490377015507024*U5*U8^2*U9^2 + 
        323485229792058482229856966865126342317167327552850791390795341282055515761561236450657422196482890873797466416*U6*U8^2*U9^2 - 
        103717222390472881784299208044578102182566357118808857151508176924932441539541152154810754320521002582373398948*U0^2*U9^3 - 
        3527986700845141295615017257881566573817612306451121776586647248962788504471331299552465545739080572443806233398*U0*U1*U9^3 - 
        1402967120476790879162167303253417671162303986347656044445732946767440342408119501603675512400500378114115936352*U1^2*U9^3 + 
        269687398064533494734679309641247632697311462115757558961714387714677023680835730628332804101383432816146470456*U0*U2*U9^3 - 
        4477791200197979471102225874312877257748618327357294431982095397104008742074729775988306040191303378144641279984*U1*U2*U9^3 + 
        237659842968808436367614572762276087718593264358845282827190811490360609986593145120125242533280795447515391156*U2^2*U9^3 + 
        178855444872510176126936513117708949615882113837308063426286880775031345527251918158105474756172835527651968904*U0*U3*U9^3 + 
        5513008373389603869317750010640010043685369820165383999647216918240087487715514877223111563186121119441923984816*U1*U3*U9^3 + 
        85748987110374643532749713402041963520288204905011570035528747337451247781937875987785737734688706293423997888*U2*U3*U9^3 - 
        146631340556358174839453857165106394959312453041639587712709214880338006704059350435027966373425939284811807996*U3^2*U9^3 - 
        262764708105881183157864778723576454719766599334386993877307527727666998758315833139455643920818937757343172480*U4*U7*U9^3 - 
        141520177372728950319311272480229202125089184936156522409553431355543354846798634995125882423578501513737345500*U5*U7*U9^3 - 
        367589966317797185631057403778011973870542556273927816760758376207834581037299167715663636823059458295740585911*U6*U7*U9^3 + 
        127214002551842979798499588906571260647961822648643150542111546123160328146049413665914512643229023257725251984*U4*U8*U9^3 + 
        165465139580365451629374737360147273978324071797187516798037957757003506374929862533386690984417161715671940168*U5*U8*U9^3 + 
        753343666795815056981503675853385667755062086027285176444740218150276469091911585890122623995131888497170459296*U6*U8*U9^3 + 
        113781932099998306377526441664340037639898039816396560088395850117211753948965825142327609958106100058154531400*U5*U9^4 + 
        1390241899242808625479680757911161225031168675498458362862115448969497792790766136525682328932168407445487616*U6*U9^4,
    3805145632571404369728593583421588053883274588087332417861942164054506939596800*U1*U2*U3^2*U6 + 972313801983768864283035335344921973999000153502430988871132005187136564212*U7^4*U8 
        + 315021972715693904739948828610583392799906633412669390100989416712408008578159896*U1*U2*U3*U8^2 - 
        5217216598197424107527460182680002372318558122347648941739710501890905052027676*U2^2*U3*U8^2 + 
        19385369811434266905479225413584537283912935265787809573114611738162625053484128*U0*U3^2*U8^2 + 
        452360458977046272024142687239308022950644681544903198780080984721054815883596248*U1*U3^2*U8^2 - 
        7669365878361804455059646396678229087364214656882719037208291820842791513266480*U2*U3^2*U8^2 + 
        405119646424623222270960844588290245029248427197885964163486982537900478233228*U3^3*U8^2 + 
        147540728531187138577675199275086334759097665959386412430346322035054856306896940*U1*U5*U7*U8^2 + 
        24224934294035432012156050931928911843761508887961037243943233481677535815850794*U2*U5*U7*U8^2 - 
        24944014184352162604272572002114354695357781021362968876813188749503345684272290*U3*U5*U7*U8^2 - 
        2239756829097861596277948272206380193968631620150834957773067253502248899813568668*U0*U6*U7*U8^2 + 
        2227643935940274254516498620841667582275656241660148797151338067882082538625987864*U1*U6*U7*U8^2 + 
        555919676342548917857035574735378485192747773128137780743547466284862958788028126*U2*U6*U7*U8^2 - 
        262500496003157280697053824502528962747501773552453756433616741896356262647396782*U3*U6*U7*U8^2 + 
        24644085072224016320438879073840676454771914184586903601814477122854263088369*U7^3*U8^2 + 
        1623863565500771670086734683545864422271660100058148329398245032870775066666754504*U0*U4*U8^3 + 
        11658766008898939808336715379830562732556067160888490010216791784166300035175923432*U1*U4*U8^3 - 
        492873047159922632572661281130543065025046646945055183137714285046892067044042000*U2*U4*U8^3 + 
        95854545500405114040085191742496409639936269304913998345088564724678025834770640*U3*U4*U8^3 - 
        12612120453000642609391674321054837818663224401297120180691268979419362247630856*U0*U5*U8^3 + 
        945472953983460728406512258439307236899605864973134476570893292621433224799408068*U1*U5*U8^3 + 
        235059200831970526856069739790290739489474917461746230349616289934323067037412636*U2*U5*U8^3 + 
        672991469750192257077142932291868696828582969993854402963847236463389847973245596*U3*U5*U8^3 + 
        5389466380492326311793578195337877164170067296419883432479856055846098892003980928*U0*U6*U8^3 + 
        2855119177721523293402454182634791659088478458394865086385729491228210554688776124*U1*U6*U8^3 - 
        1445578476339423565722640527692909804972257906679961998510215922326121238345256428*U2*U6*U8^3 - 
        4818918625291887184836956286442112365966523994544473972425503338753613839835263084*U3*U6*U8^3 - 
        73965222941569414623175017695964373161834282291152653068066412391074167178864878*U7^2*U8^3 - 
        76424718890388716034216339590631910205515688292084611487559438898580794442498612*U7*U8^4 + 
        11464580742517102983446839026612437887977499152710438110969506185685745261796280*U1*U5*U7^2*U9 + 
        1846507795283971429155050260527820635791181918101180412196236407441661484374084*U2*U5*U7^2*U9 - 
        1978530573176732178197611121085189594856257910491892536516341941610630602243764*U3*U5*U7^2*U9 - 
        177077290442030319013100359344951243228704840814941018902513204806149510158795872*U0*U6*U7^2*U9 + 
        162884309449529093048586077728704470021366242342331149363519611998563308045115572*U1*U6*U7^2*U9 + 
        39517291753155640829632294096259344509067234561351822613414149714749358456609884*U2*U6*U7^2*U9 - 
        9505615476529691058152010776911989274570038700340608687553564580891379029626076*U3*U6*U7^2*U9 + 
        972313801983768864283035335344921973999000153502430988871132005187136564212*U7^4*U9 + 455695822403894373721933160261843766025288899367926107888692395421137470998030800*U1*U2*U\
        3*U8*U9 - 6379360213785865915861618587593372214634252030188730961294374490948420474172360*U2^2*U3*U8*U9 + 
        30663227886470040992452627960915859419105623894148990704427249197196738404541824*U0*U3^2*U8*U9 + 
        651109436045834671344390779280313148100555500338505930328765948475413474451613808*U1*U3^2*U8*U9 - 
        14983970314665273797164639737039328856111315996560967314479832073100611562795168*U2*U3^2*U8*U9 + 
        2912366505500021564540134069709214517941355510359837072175476280289979495985128*U3^3*U8*U9 + 
        734975167654002763439446819914423749304053792437104981004478179312854147503882124*U1*U5*U7*U8*U9 + 
        74536108578506954689711782403505868343672626706450168841963253390688090222806438*U2*U5*U7*U8*U9 - 
        166763412326766780405397472587081858126345976755168693093099288425148057368209934*U3*U5*U7*U8*U9 - 
        9957566856052343631840071065143476867569521991991723647842012655229442776980569216*U0*U6*U7*U8*U9 + 
        11409850117159182743016542996269489690713562083771923232686270228427353910206890044*U1*U6*U7*U8*U9 + 
        2738808602826703348314069947884478003014358745403899387788397747988999869642647298*U2*U6*U7*U8*U9 - 
        1341681364649869871856669448365612651564227041707242498161259686682296449733998174*U3*U6*U7*U8*U9 - 
        5691305556428112597517787672665992138697114486705543858569038264376805397847336*U7^3*U8*U9 + 
        8587390790601070844006497495894912645745277876628904027608166633931364619537386992*U0*U4*U8^2*U9 + 
        66642265614183236916876283373695585884605875931937686809589801985628454406128418696*U1*U4*U8^2*U9 - 
        1828438946966787475415768833286450976503061162738785945054973249832135444846256592*U2*U4*U8^2*U9 + 
        59728624516210757906736047101307965048492999956906242624083965940515423698887068*U3*U4*U8^2*U9 - 
        158705885800754779044687718977650758625016020471871243112419668775930570969777558*U0*U5*U8^2*U9 + 
        5325636084234868907791797827113786727281379604530496056378298819071568343321840188*U1*U5*U8^2*U9 + 
        752851988115139303076422736748759433017723142710321364220658543199019772137124952*U2*U5*U8^2*U9 + 
        3370859865838344761750127374765127944432883155656013177780302430437883743875017842*U3*U5*U8^2*U9 + 
        27318366561251392413157271177709169351170025109429083816587207497626471493300512644*U0*U6*U8^2*U9 + 
        39622139794247901045669745697481284374935395210434898183340911853028918851213079356*U1*U6*U8^2*U9 - 
        6436020532943849795778509351473101193234560432558722736359170075784113205292010644*U2*U6*U8^2*U9 - 
        24651468993155674232237659626122845627196357715586521478343481136511129142081816084*U3*U6*U8^2*U9 - 
        519431424057941929210523048333601169412919179590991923525784954102283096021026016*U7^2*U8^2*U9 - 
        1261256869004038860500392973364537026960781699618057740971625119456022548042750893*U7*U8^3*U9 + 
        1028429341806438508170632265640249457835850098975373193655991355319011796246710022*U8^4*U9 + 
        124178134622566378284196574852053188871859474155828208441710057494493750155783912*U1*U2*U3*U9^2 - 
        1155941439859343140977573176234097687122273657473687533140244153040414233480324*U2^2*U3*U9^2 + 
        9624291587679880055800630156405327513343149379376905902914766156467203761214496*U0*U3^2*U9^2 + 
        190060497473092175017166957760587977081191805895335934361310492213033566440065128*U1*U3^2*U9^2 - 
        8021304120170184952742031228141139382206950119227475721473591506011895111686624*U2*U3^2*U9^2 + 
        1266121748972971445574935243103335571320667089500594388205683751666284338860708*U3^3*U9^2 + 
        441424732155751977419608582525885948313252328989836094967413840366894752742450544*U1*U5*U7*U9^2 + 
        1733526975995608778000850472700071228071106622917155682998365013899747516676228*U2*U5*U7*U9^2 - 
        135719447302666360613916251036361692699736446427912513967070498518274145125472876*U3*U5*U7*U9^2 - 
        6392807232870652253737143009699499049234119468186563107784875544873812385165958404*U0*U6*U7*U9^2 + 
        8438484744179067233137521083517395726756370387146735738481553374742311286062660720*U1*U6*U7*U9^2 + 
        1769678051589958033796520067050462751796867523038440879221701384367588271108256256*U2*U6*U7*U9^2 - 
        601041232078733463991611724143088954784798349578665366701583758237948955339326156*U3*U6*U7*U9^2 - 
        8488142118931253179731509530869926073773656778425657457937385182675119728907361*U7^3*U9^2 + 
        7871095369947770826518297894091829436712322363583610089225807404550429942570554104*U0*U4*U8*U9^2 + 
        84169288857665582093949440036604588178489902257145283629131851773139117360066743888*U1*U4*U8*U9^2 + 
        478527291743202602023335466548083009852027820830791930872808838823186217146551424*U2*U4*U8*U9^2 - 
        1118410821143545620018890947945036049173452794825432249296686365742741520682681352*U3*U4*U8*U9^2 - 
        212017542481200392881101842658761741639085827072413285790106239862582753186496068*U0*U5*U8*U9^2 + 
        5798086673507985991333926127059510534169607603302548563841372686102475265368658476*U1*U5*U8*U9^2 - 
        1036511851387180410311149692034272794119804715173056566343747163133798954194986130*U2*U5*U8*U9^2 + 
        2635782154016483670120437395479962815630068340058280750541822151508180670381582514*U3*U5*U8*U9^2 + 
        22358051923664473935027480361342668933033928454878012686539497656925787236963875264*U0*U6*U8*U9^2 + 
        119160588563930249187016366491466429633747895865539960156749821665777414938782223116*U1*U6*U8*U9^2 - 
        1980590890640186154184226849565906042714900741039712977417456697515387088552443468*U2*U6*U8*U9^2 - 
        19354873796639366651453609931594874286592825620498037184966710345986288040508963068*U3*U6*U8*U9^2 - 
        816278322140710520345479988464695567336749978408205163486780655941473729843562083*U7^2*U8*U9^2 - 
        4525690265614153651622212100466844903569845625250615816160859513632268857759763753*U7*U8^2*U9^2 + 
        5220756034364204251798094307706421788553870302078612712906850342456598945758886698*U8^3*U9^2 + 
        1590335067745680226156196553611253549239541363776626062843640162688473907166979776*U0*U4*U9^3 + 
        30084806418550923031517992222541051626689041306068320140040452568549136109962705680*U1*U4*U9^3 + 
        1340125907009877565789425940853300133723693224740668824461895198222923639945978344*U2*U4*U9^3 - 
        753063729674219362327376832901697998595815507438841506462995162644296683457307292*U3*U4*U9^3 - 
        44284474256212800815004050954700009190152353140629862090854760564255928029981950*U0*U5*U9^3 + 
        1693117764351198784677208724747555812994980191235480704810599420782518301673022564*U1*U5*U9^3 - 
        1122945810983662507786178866315639846367404307129600501248276064599871908564421490*U2*U5*U9^3 + 
        322967002541252969506403795182550512741818224566107702176236251310075810004886576*U3*U5*U9^3 + 
        3499876511821406823515611182905385313414337406667790084617132753301572750668183516*U0*U6*U9^3 + 
        68662166264014241324706442087164433834493505031831966312241222787366329751410426508*U1*U6*U9^3 + 
        1502332980452081024285303457223307859073852428528388145844706384631585980570748724*U2*U6*U9^3 - 
        2104752101989438205517739257556963562661577396019061630452998691887242612927337068*U3*U6*U9^3 - 
        314262258082188730408164368821630745133719202863621877836738353565912754498330345*U7^2*U9^3 - 
        3078606162588640852169450148623665245148542897703110052134730630580543186346279417*U7*U8*U9^3 + 
        3979889073171743680176903017432480821845166786041206990769295215225580281637847118*U8^2*U9^3 - 
        179548129903293743937770241274373663788762521927414655769581346339718694939132779*U7*U9^4 + 
        418635669035730431914409860354777775321862928168892278190322500022088611854836242*U8*U9^4,
    15220582530285617478914374333686352215533098352349329671447768656218027758387200*U2^2*U3^2*U6 - 
        31844012395799750302771784516256477909148289681909657561807473739131187591076*U7^4*U8 - 15707305828801389574525808154060642487529658955288754961600000644993963077772887608*U1*\
        U2*U3*U8^2 + 236417336189531837820422417081256681422084247048081320535922007607606746579667948*U2^2*U3*U8^2 - 
        964818226853866202925849269764510280727930150794336477955614192623493542654789344*U0*U3^2*U8^2 - 
        22642550574687193651969421902947933040228540577744994147880584217921012666610899704*U1*U3^2*U8^2 + 
        359388485324228927890571020457364393213986628573492600382837925239978987004928240*U2*U3^2*U8^2 - 
        14133359106036686527763577565834997447430307200277869050442458097490385898646044*U3^3*U8^2 - 
        7366415532292104881032540230253161990866454718773567131783921810491694116655843820*U1*U5*U7*U8^2 - 
        1204567035336899686996353464260992064758289418384230174401213976679555531269281162*U2*U5*U7*U8^2 + 
        1248133465130427302272880467070427151613586426705874082351004755287685682477103170*U3*U5*U7*U8^2 + 
        111714400321165848461647116139671391209274004478704990183311945835189940336155557164*U0*U6*U7*U8^2 - 
        111180698847219570007216298912896850580554067602763077415078060694684401685776853272*U1*U6*U7*U8^2 - 
        27742182435666343802125687160129166908729786280263691011584685008547366848038803598*U2*U6*U7*U8^2 + 
        13037087177317071527219389265104260055960519150389574717012930784256001035309429486*U3*U6*U7*U8^2 - 
        1185924845206575956284531908531582698796701020850285779590891740144672090456637*U7^3*U8^2 - 
        81079603369338293910354778992219168374306622242085392508670727367052314146615387592*U0*U4*U8^3 - 
        581664674492094324597162568987299356134871051777264540560250598135495267658305392136*U1*U4*U8^3 + 
        24672778005725549852977562614386784837815934430488136476467887514947385888141036000*U2*U4*U8^3 - 
        4754691957452029280967270650321792207757309733207779263792535946692001104053338320*U3*U4*U8^3 + 
        647409734407104436332032982876870266251104879733587468460360566327742128892134288*U0*U5*U8^3 - 
        47171911686134928197141045670715073345140267517900818931495185310889568621115755764*U1*U5*U8^3 - 
        11759477304733731386160428602156935016070925487619834730662860502235722294558697228*U2*U5*U8^3 - 
        33580310802881639243189545527157008007395051933159096018827125030934126063549395908*U3*U5*U8^3 - 
        268880634487457702839457871076173632640050640728624325346722002163239218502287476144*U0*U6*U8^3 - 
        141766480854865127689805555660521425142939321866568716071392460180438136237895479852*U1*U6*U8^3 + 
        72204483567937367731710177515820110540852711396819008034637186691618970729660182044*U2*U6*U8^3 + 
        240650716649570307188952940295464147563518506566484947794459930969683083505612531932*U3*U6*U8^3 + 
        3692533885937354346573875672298316843302051628729936584705171198766051563757148394*U7^2*U8^3 + 
        3810879513594307471790461484703716900665301602546488887784018257289173781249517176*U7*U8^4 - 
        534207855582372824347394951259249740994226320147743718154633512476275151656744140*U1*U5*U7^2*U9 - 
        86595337593200494459688378707117242519028696439762437315916065985286004281056682*U2*U5*U7^2*U9 + 
        91626470903110163580727607278668450380311607607866997838937757225512566028446722*U3*U5*U7^2*U9 + 
        8301966782893114019316833544050426272731665308925080523493588891885655807972007256*U0*U6*U7^2*U9 - 
        7633932136605201603270167539694683678619294245553643458059345984048193627505184056*U1*U6*U7^2*U9 - 
        1847743415229919559716651474826712162828688531642852186121597836511538935646199782*U2*U6*U7^2*U9 + 
        442369517184156208793085687282520089699792604445703353843691522144159652377795498*U3*U6*U7^2*U9 - 
        31844012395799750302771784516256477909148289681909657561807473739131187591076*U7^4*U9 - 24147754879899921969870462399160093635295299600330364039284957140128721080757349000*U1*\
        U2*U3*U8*U9 + 311707180201270737613694348177775687338672497696525950641122468419426082497525780*U2^2*U3*U8*U9 - 
        1604968178856743471066325392446873700863993588478805787142037082769452807033645152*U0*U3^2*U8*U9 - 
        34578087350902560147063370030012235957719331319364234077651901356553517953767537384*U1*U3^2*U8*U9 + 
        741680361574947337342621286977139272515325463388373304869110179681214019404408864*U2*U3^2*U8*U9 - 
        126610643190003759389369533962363936720864508539166749585879155967701108845251444*U3^3*U8*U9 - 
        35761426262796951495334053498132048803099923190517062698981019411902883166643604952*U1*U5*U7*U8*U9 - 
        3694008692467997762484065225141980097014251722798023982278461876029667486308392974*U2*U5*U7*U8*U9 + 
        8046256897849079423802204921531892764135757266418986377138267102225224736897684532*U3*U5*U7*U8*U9 + 
        486148417689456015963773725260258322453361481559966401020018399659508656424843618568*U0*U6*U7*U8*U9 - 
        554275307003146874859454889494177579463800446499193175797121106811879125926937408662*U1*U6*U7*U8*U9 - 
        133246589647530498774825041561562463526098871108714278674230481426099253110769520529*U2*U6*U7*U8*U9 + 
        65085113124641249656646038298118815720771100329272080311025556014186700785337750827*U3*U6*U7*U8*U9 + 
        264863388926360390475126942744351219798170264061167518915430726641612249564115628*U7^3*U8*U9 - 
        418494694266448310638192786272844383027948694613087325276165521367720750687179995866*U0*U4*U8^2*U9 - 
        3256411524205125331359905727847000599684738433141834202804937803295177937377478854708*U1*U4*U8^2*U9 + 
        88815192103908003403072405916447572104623741129694382329595700218548326295716188866*U2*U4*U8^2*U9 - 
        2717009633064624393513471278509815640799668456934977768513372210842645415573346364*U3*U4*U8^2*U9 + 
        7643209948473060621292760367705114864005420632840586619781947754202719592898386334*U0*U5*U8^2*U9 - 
        259748054131445691021662648154001678849397986889311625353214915099921405581856773974*U1*U5*U8^2*U9 - 
        36146194939887197475998494984439402838014955846107077450801669202849090669257464196*U2*U5*U8^2*U9 - 
        164237274304653434363275704826527413324813667505440205296788690650610690871422637316*U3*U5*U8^2*U9 - 
        1331017339209856856382099600670062621160935785970165856048470986035252752233122734762*U0*U6*U8^2*U9 - 
        1951193973489660328592519827394797725571822510584230413000535121206099804559001733238*U1*U6*U8^2*U9 + 
        312596493286633355762350201188772950797611739897901845457420517003119475430214587562*U2*U6*U8^2*U9 + 
        1200282779439295695015952487829206741653588494300958484593546276733962191224052083532*U3*U6*U8^2*U9 + 
        25335635322472392932754570761219471001962809638857052800279649904237746202458339993*U7^2*U8^2*U9 + 
        62451196197122942691379921075739573511317733704161473262863387848882614055976321789*U7*U8^3*U9 - 
        51342779453562458639740675886927593360469023590490924639739401578254009729841995406*U8^4*U9 - 
        7557278235262325677956943481285048053107597761930890386712053868067543869864721376*U1*U2*U3*U9^2 + 
        78328745587390982420050264148185080231624549146753177897967973370361766562019552*U2^2*U3*U9^2 - 
        558798471929509178537532358025085376563585427687024629617500738090306923114453408*U0*U3^2*U9^2 - 
        11383346685304744523502013731553384926512955236412183346024418091085844903557394544*U1*U3^2*U9^2 + 
        418253924602265392644318297105114692755647119378443299995689847990241566742996552*U2*U3^2*U9^2 - 
        62033910718025633044620216418584919995100515926890242626958206250519738710874984*U3^3*U9^2 - 
        21503092709018773960016098816497281655104478225105406310957292831576598418399489712*U1*U5*U7*U9^2 - 
        194128566257585870925329363360974861486853951406748964931858516248919544574948544*U2*U5*U7*U9^2 + 
        6509820069453713356505589795844574315818481040372739044331980634160373135753432498*U3*U5*U7*U9^2 + 
        311411833889113934382775616436933226499904325550612358309254170890519782471829370392*U0*U6*U7*U9^2 - 
        407676786163907721439561228459736236355244779429033274554300492505494508839639600460*U1*U6*U7*U9^2 - 
        85987915427513807679525634647947669319375753959552282454351134560153459211003597313*U2*U6*U7*U9^2 + 
        29567215971197427630260386010952921878752207550006008222972046920682787749245718463*U3*U6*U7*U9^2 + 
        396021930192357207496700972174849307470282880465866234812800236044033756045134978*U7^3*U9^2 - 
        382421170397122321127228230572815750343141665535925746589734247699621394986016634792*U0*U4*U8*U9^2 - 
        4097420283572964585307723014912122724260767207097290377738277169043833992115677060524*U1*U4*U8*U9^2 - 
        23885621087344189716558685957718280739195635699157454138121246158568069588556456752*U2*U4*U8*U9^2 + 
        54379149308903018538522901439964670017600020966047525006639694817840020186624342796*U3*U4*U8*U9^2 + 
        10154493007344795365549167517733101673328970077589860667407891702117029325726531914*U0*U5*U8*U9^2 - 
        282213498214946275295498226023678382903594019003544960607453570234277764977812895148*U1*U5*U8*U9^2 + 
        50998649645795163162360129252840260119003463109938255274478214618248208039652586690*U2*U5*U8*U9^2 - 
        128164591248151867987994832950483262747355914085157364157816297294053901614110225972*U3*U5*U8*U9^2 - 
        1087045164201478972469124967235686383845088539794966904846537998919714541093612793572*U0*U6*U8*U9^2 - 
        5805170148198459335396972108230078965381087020039403481409370153670430809380272033268*U1*U6*U8*U9^2 + 
        95196016498490794110884635283881084267040802340589493370161021408934723020423621414*U2*U6*U8*U9^2 + 
        939339157991737728323064922973265241400013632956293919954506072317734489640874286014*U3*U6*U8*U9^2 + 
        39636872843046572460399882092160536630800758627613371321408386803824375281142627834*U7^2*U8*U9^2 + 
        220395426231654697701358379129447924494616196568400366042850913321449084629860384944*U7*U8^2*U9^2 - 
        254168047486479470876524853062123301687455723923726388721572841668799866552556761029*U8^3*U9^2 - 
        77583069181231210640446110342980353268365835955601783891668706436665808537333158998*U0*U4*U9^3 - 
        1465886488677662730146966447333210411115830307399342879789469867182753807882542511240*U1*U4*U9^3 - 
        65309814102016915556899355234114587085772139202393142964144338859563150940051723962*U2*U4*U9^3 + 
        36806824784823552869071999512563222432540165794857294039680920679930162833428954216*U3*U4*U9^3 + 
        2162304377686338947913911400338648849879749896692783863958387546129752927384242300*U0*U5*U9^3 - 
        82751438240450478023692063975603604362046405427812512159268975857455776377551786522*U1*U5*U9^3 + 
        54870529667034576083196970058880297539833168720145199191223539355745716858266910870*U2*U5*U9^3 - 
        15814988532913125242490175918664737284009925420485730078546523674398501612962430048*U3*U5*U9^3 - 
        170715394144508799972796137072592542797727233543314768285508193918940462189920870018*U0*U6*U9^3 - 
        3343689337577804259193917110373431189481483750646534340641821634128012032121182513634*U1*U6*U9^3 - 
        73645490051553458399116071063018250738113035664743036142829658379552091858981374852*U2*U6*U9^3 + 
        102862709851675844327825954634140863338911838071998395569187247734394605646975554114*U3*U6*U9^3 + 
        15320220116540728191908062299693040036059551145029448173756198151146804949673685460*U7^2*U9^3 + 
        149448506418295741942173637036729034274681554203489999478904617907477094043532901416*U7*U8*U9^3 - 
        193212025393357161501581439859608947522553680880203302385008406768228920397485148514*U8^2*U9^3 + 
        8756685810356450441222620168550298600059883273919149405634505379425978260172112492*U7*U9^4 - 
        20388122198203828885687055415208565417912835080372244925993892878367822851952102391*U8*U9^4,
    1522058253028561747891437433368635221553309835234932967144776865621802775838720*U0*U3^3*U6 - 151271383611348535043170968679203841985012221291744187706608857811644464228*U7^4*U8 - 
        150325725968691170984371095256384124564018500131227998353084725753870232660901944*U1*U2*U3*U8^2 + 
        1568941618153799429268906932439966201099412467962151886450425570964958557714284*U2^2*U3*U8^2 - 
        9243928407143067122839959016226842871716201237497976660912126055128381583945952*U0*U3^2*U8^2 - 
        218186900425102680414265997741770819968481485385482172531260844287043495870584312*U1*U3^2*U8^2 + 
        2370699829836337415896542661882437956492630563462034031800250620272966244096880*U2*U3^2*U8^2 - 
        127851590146768069696767948201935179867252948814937896656522735782603212616732*U3^3*U8^2 - 
        66556009873322922724368110067401918439674928097823984504407894400646798679153980*U1*U5*U7*U8^2 - 
        10907853718461564849402398623984711134555653777917974048380583093520611007905186*U2*U5*U7*U8^2 + 
        11268982986120454657360822910566818163538978221275406874256767747348370447020730*U3*U5*U7*U8^2 + 
        1012059675095167291085638096209430082690397477841668235462235016160856124166345452*U0*U6*U7*U8^2 - 
        1012845843261717124034940186668937075866624856604430045038767348435907998697577016*U1*U6*U7*U8^2 - 
        253203323813497201362618254567744727967969296068727160199703728100868445832938694*U2*U6*U7*U8^2 + 
        118136345041877058698873523273315773438716815561214135991014440807449915924376918*U3*U6*U7*U8^2 - 
        9917091267997038004338070835084443772920009554219874844700008590916884915581*U7^3*U8^2 - 
        730255648819997913595749095639535441871921601674949292657317172502633795507978536*U0*U4*U8^3 - 
        5277131080149623352500033461566611557871543617434250355765426529666731007102162888*U1*U4*U8^3 + 
        218008315562555563053144993589322852399576038818769687841705730444382848301721040*U2*U4*U8^3 - 
        43880051625333520684622848740522147090760131186888277063975499433065660156008080*U3*U4*U8^3 + 
        4940618590661381076359307239048118238717639603205140616875813068542640000724584*U0*U5*U8^3 - 
        425907081755356439554920684775190819524996259082504169603780061962666733442092532*U1*U5*U8^3 - 
        104254807226312629471270766243796593250204005139705092060339292630986018425625964*U2*U5*U8^3 - 
        303334203155033780373972501701730930282161368384967288445240666614005723776452844*U3*U5*U8^3 - 
        2432002653666751674155571349447136942281618204311282402212201648822011978333226112*U0*U6*U8^3 - 
        1319923179342946235414198116372780456634637985639119150240701709964796867639109516*U1*U6*U8^3 + 
        647838700577831507497752582296121990083673891656335887192659083364762506814043132*U2*U6*U8^3 + 
        2162482155298212602699109743667943523773289530497939591906598085782253739613432956*U3*U6*U8^3 + 
        33355994067130682503883210565240360405551756554736708766227240554775392813450902*U7^2*U8^3 + 
        34635289541440469496858528438001729453883038063884066803403325729101312173189028*U7*U8^4 - 
        3947082548009725846436320293164488804262076896332097352427514093935741798122840*U1*U5*U7^2*U9 - 
        612644626673867005816466189462077064162026546709185428000680355343040466006516*U2*U5*U7^2*U9 + 
        708263664991804122902989198006724996487818193677501821551804696328652181912996*U3*U5*U7^2*U9 + 
        61365241211966873587873289413205496013155638488993617672151098342237406493477088*U0*U6*U7^2*U9 - 
        58708887387274877746727941792710557204680213171715499044134143537586419092228388*U1*U6*U7^2*U9 - 
        13662413901216994023353895944493843946300132615364783161678095708773784761777196*U2*U6*U7^2*U9 + 
        2855023782362980487219861706601703567626042375720209103627648383958940418759084*U3*U6*U7^2*U9 - 
        151271383611348535043170968679203841985012221291744187706608857811644464228*U7^4*U9 - 183252750377602951121006781980187199482051606196583350233369263153778593951007120*U1*U2*U\
        3*U8*U9 + 2543834255511895307472264873097774687507515637224675891025277406811594241446440*U2^2*U3*U8*U9 - 
        12802435566211918541911628288806009192554125153064465995837020727067938461451136*U0*U3^2*U8*U9 - 
        263607309399292629896003458785479401403042365626200369097764454293355883694561712*U1*U3^2*U8*U9 + 
        6195815952092243207708129848134177320478785763328006304449431269113651658256672*U2*U3^2*U8*U9 - 
        1114569288521821730133829745897950447583005931091182275199586514728526710034632*U3^3*U8*U9 - 
        269319323249313030987120096511189029756829398784281078031109369958558270438092316*U1*U5*U7*U8*U9 - 
        27150259118525558825885777804147714088871552894162946565351519188713273518839022*U2*U5*U7*U8*U9 + 
        61096797051877931928168061796068101347318396923981827614666554419203326566732726*U3*U5*U7*U8*U9 + 
        3662376307139719599451046341400178874812764127582660483292833463882005992006705664*U0*U6*U7*U8*U9 - 
        4203731916867581679859806129265735593212871526874854398290916416884120238920866636*U1*U6*U7*U8*U9 - 
        1004561371136182006912285650793495770235009722760326439826685318460808688176831322*U2*U6*U7*U8*U9 + 
        489197704316384157661087019338039083325996331449877652586254046076003944159850886*U3*U6*U7*U8*U9 + 
        1962671742458245633311624241497292110386831452595175632738724493638802508586504*U7^3*U8*U9 - 
        3198136489359944956952328106676454841505716528260098266419062807449477161167742768*U0*U4*U8^2*U9 - 
        25437837139388712974342262040136281936965843970652434065845358901653151563456640104*U1*U4*U8^2*U9 + 
        621863233628286087434350674161313085198597199059989209911781436691929756149265168*U2*U4*U8^2*U9 + 
        1703564380858299468797610933653665950711828916733519621697156036167000021600148*U3*U4*U8^2*U9 + 
        57233237402437647992123704981588674367477279583675870117122334436859172008950942*U0*U5*U8^2*U9 - 
        2015313170379625688016766199355982840779318646020278331307437918000895569271059852*U1*U5*U8^2*U9 - 
        234526509018123246973093984636235889730591904208836765836773817525796746213718008*U2*U5*U8^2*U9 - 
        1249045599516519558761299737042315289024167250892347004281700531584896504153100618*U3*U5*U8^2*U9 - 
        10143713426191390929522893006368760302129623500955754268469256503396346022325405876*U0*U6*U8^2*U9 - 
        16706450256429120372575333612877651743717154654230313625402234528400657199752775564*U1*U6*U8^2*U9 + 
        2305522023968562302288180096928491430465894108591455920202169387351870530434011396*U2*U6*U8^2*U9 + 
        9090870982801578072653268166456913305274275480057252116145307519690150320246082436*U3*U6*U8^2*U9 + 
        199301980503248718284883992607239284399760824619176726684425765229355690914943904*U7^2*U8^2*U9 + 
        534639225778541809137290335462292028174249842785869921528398972496939322255967817*U7*U8^3*U9 - 
        462427655463002044334122059863549048327174477660275940605579034146107776586368718*U8^4*U9 + 
        1819049198524828778056196513966090139311775581696051519814147074468919446742072*U1*U2*U3*U9^2 + 
        336821454858628569418371886423126710039434996457602864483394059649997795458996*U2^2*U3*U9^2 - 
        725704027312876151622897223721484268447751325456347237070458462472660388323744*U0*U3^2*U9^2 - 
        1390398705977517349977254363389674691575644580183609621765736388630386300289352*U1*U3^2*U9^2 + 
        2463647317013444977109322757381816802838048047318959437087768247587899446667616*U2*U3^2*U9^2 - 
        668022069857963759043786992801755215972976761405442030835628229645086777950292*U3^3*U9^2 - 
        145773663476195889698590703334524220456836011908178941116636265943218490887558576*U1*U5*U7*U9^2 + 
        2126035969914577182815559696061065288238942197839583787955249405614572984701388*U2*U5*U7*U9^2 + 
        47204816296547950929379336875199366714973400477822286058106421992083755651216764*U3*U5*U7*U9^2 + 
        2103697644084657320489167146764489665233057498162205913147709449529455008423151796*U0*U6*U7*U9^2 - 
        2860106724285793327218468501115618755782148583332158677887338691434026994683883760*U1*U6*U7*U9^2 - 
        587315617359990042780037251525349034901228654310470347614770263140964452778491584*U2*U6*U7*U9^2 + 
        187168898989607683926584376750801451126600123212315313261609103517243921766422684*U3*U6*U7*U9^2 + 
        2891933952196071551378269523947190160007753812766403010053711557388809203672429*U7^3*U9^2 - 
        2728377140567279013490714149676145224808788562279105572492364338728031122749104536*U0*U4*U8*U9^2 - 
        29797636081953223671144478148113932212216657485119596201213209826359791043353038352*U1*U4*U8*U9^2 - 
        233193142140383740943838095218698200328220954912497138293257614598189933969988736*U2*U4*U8*U9^2 + 
        423988141838267666674075925990295695930581880362432968508777523267644712251105128*U3*U4*U8*U9^2 + 
        76155386564383710419889211403795583200507044903334045463746743336070127700729332*U0*U5*U8*U9^2 - 
        2045730254586725685640556959104960684985736485589271905068548581789945494051117884*U1*U5*U8*U9^2 + 
        409740439600721499985368509258139980747098484180165503391129700759140222875280170*U2*U5*U8*U9^2 - 
        900557747695429808348796033789609417932071806289485695439044281746412999114645706*U3*U5*U8*U9^2 - 
        7669197480915701381103395139664671444572576315221382312234946166564081611368446656*U0*U6*U8*U9^2 - 
        43653592677935781878013893930543430502170422193446464262357328715962134183595326364*U1*U6*U8*U9^2 + 
        589152236067423646735341174198061990944451567643653123129884182783071735434847452*U2*U6*U8*U9^2 + 
        6613078019048891933526864003857146855503173734539602355499183646473461364195711692*U3*U6*U8*U9^2 + 
        290577931439527730510455304740911996755028280113705415008791831057795543254952967*U7^2*U8*U9^2 + 
        1654879886671352915606138289069433141112988222544768460703110913953575828805822037*U7*U8^2*U9^2 - 
        1925146688473769206720986892888992529697717034991300185325403301013419759542476002*U8^3*U9^2 - 
        525491031405205146197176277592811188430451274380189051579066424693521350204058304*U0*U4*U9^3 - 
        9958644511354208550126549209010416683730701443325036491855778699379158234624526160*U1*U4*U9^3 - 
        439982075571565981881563056881579024087941926674805703452405768705878549334151496*U2*U4*U9^3 + 
        246162362458640224601612299496021161280367671776175440153632730453275643651764588*U3*U4*U9^3 + 
        14271358468669722834535683739162700027098447952563326039529712511577740261435750*U0*U5*U9^3 - 
        555913091012420806705582052376180419411815404110299054010299714889931330939504276*U1*U5*U9^3 + 
        367178631443502437641118400791648353801424232504558411351497563917632964552252810*U2*U5*U9^3 - 
        106180455263818010134133177135615972270846906914767816641873318424162032627141424*U3*U5*U9^3 - 
        1158993885979705520164713601396643137890051434876695534481711325486111620740629804*U0*U6*U9^3 - 
        22714004070520063500395709374227820652272280750638201465979412099082130024689458332*U1*U6*U9^3 - 
        478533776178430317330682955587250725499466759545500744010667519604688102559471396*U2*U6*U9^3 + 
        694460557772002208227925577396016471476902346147252311142226089493963989383574012*U3*U6*U9^3 + 
        102640082010237281945200303687518370758396679266285123246137370912665365338558165*U7^2*U9^3 + 
        1039510267800531141836821206540711161973935182107127719295721144220751876923126213*U7*U8*U9^3 - 
        1355736616393611793692313891374074083229128006975664985608557753740493989936792822*U8^2*U9^3 + 
        59990380539773643664319920829401674351052587997823309503201361612117307002116431*U7*U9^4 - 
        139664334473282460797781989048395013575041801302006805712716847120122853276146858*U8*U9^4,
    761029126514280873945718716684317610776654917617466483572388432810901387919360*U1*U3^3*U6 - 9236109929351451101924555616587099574369811017992045648411250319966307772*U7^4*U8 + 
        31150480890812545710452617110945836002555291534571774058709430884630481591491704*U1*U2*U3*U8^2 - 
        441386950966577607546314064081160422123979738589597390007745251609601748343564*U2^2*U3*U8^2 + 
        1915386864161413729130419349566251011992866782494961882054879854097529907986912*U0*U3^2*U8^2 + 
        44731204162914004131186292484831026496466483949076627150233489795489514131219512*U1*U3^2*U8^2 - 
        759142965120396501580299168933920207639770571269888506676756214919757236407280*U2*U3^2*U8^2 + 
        48389640611485985355381674654517433261584676423184290147220740196150889549372*U3^3*U8^2 + 
        14664093670681801496133420435442370546280986666658691491284527284812559832688220*U1*U5*U7*U8^2 + 
        2414896172624370195787241985257805910469940684717369156145658985486905889892626*U2*U5*U7*U8^2 - 
        2479875298429095601621033294462489277181491804908669936128660208165320480045930*U3*U5*U7*U8^2 - 
        222815495726442589937716173385166482741627586944874834775503321531989232440648332*U0*U6*U7*U8^2 + 
        221612794727246606204329740298431840652201148334959147973985197436654656166473336*U1*U6*U7*U8^2 + 
        55276645308128185020834521444025153053676580319432631442849974813775053585339414*U2*U6*U7*U8^2 - 
        26140999696002437321177501265483961682216883017403769921476032692803168935157798*U3*U6*U7*U8^2 + 
        3649814858015656106093231119535580984362848678676201109998143345680990525141*U7^3*U8^2 + 
        161488593905491070971551535033203742251069919698855272797616649750794673781578216*U0*U4*U8^3 + 
        1161168503631994360817934814277181441191540290054756787809557054215933651521502088*U1*U4*U8^3 - 
        48690697570517173328754615438101577824363242713077359679171062192443578873962320*U2*U4*U8^3 + 
        9578916538709362046097517736623587035385506414936542122381733353165349853018640*U3*U4*U8^3 - 
        1211500481537666355468637314603593735252798214691668536419076807516413315361064*U0*U5*U8^3 + 
        94229159604936247344251400351073366017020361326300462622000174144405447143578452*U1*U5*U8^3 + 
        23271687543704963801995995667632659550364234093945012405606597144425879479023884*U2*U5*U8^3 + 
        66972953887260215959225708381798402679865674851801387544573254870045323054982284*U3*U5*U8^3 + 
        536567450799205561603356386152829019390879882634888307355462907785186796735074432*U0*U6*U8^3 + 
        288052005543535316053545696218363435971445483356035873602811274501167432235090476*U1*U6*U8^3 - 
        143788491757347218657691781770754089983608952803348675924354440788855337395926812*U2*U6*U8^3 - 
        478932253015709654606205682620816535631502571458626542900131201282669432386814876*U3*U6*U8^3 - 
        7351596746706790133919757915981814848766515615747660732904679201257138520115302*U7^2*U8^3 - 
        7597307954356976141026745304961169889044257544678980426423612994355239840875908*U7*U8^4 + 
        1344928170831972163020818166227727604278086424165404666871775457845248303209880*U1*U5*U7^2*U9 + 
        218189397491283961942462129152872857750691408683338440688673436864257954734036*U2*U5*U7^2*U9 - 
        230293232649742806359199189196547878376918896861355284671351292538371662490116*U3*U5*U7^2*U9 - 
        20767802097254951151876881084675675048125624448275141007108428620651720571927008*U0*U6*U7^2*U9 + 
        19065564060567235329982298586080955019864703910939394698890936052965641418706948*U1*U6*U7^2*U9 + 
        4608092597312028588340643216758687507421141321803492309196303817323581604107596*U2*U6*U7^2*U9 - 
        1060249751222517757145943968680241150937360463179643662069449062434330293380044*U3*U6*U7^2*U9 - 
        9236109929351451101924555616587099574369811017992045648411250319966307772*U7^4*U9 + 40468742061544820353737344662023934807382115718070734605647352812049982285086480*U1*U2*U3*U\
        8*U9 - 346821717836289379003469958036188741456428366257659078065362924817549602906600*U2^2*U3*U8*U9 + 
        2715660250424665053123371166917338619839603477998352459579147016364038411500416*U0*U3^2*U8*U9 + 
        56917206340837931401295428880713703793869852076214184569732220773937729887079472*U1*U3^2*U8*U9 - 
        1311026880043114247275622136165021226747990070530526257743077580743148149958432*U2*U3^2*U8*U9 + 
        299237347987991907559810858647015073392679453645674607886138720808974898500232*U3^3*U8*U9 + 
        79809644507228994207750629531147229903216397966544819169454657052517429991101756*U1*U5*U7*U8*U9 + 
        7739251501840684323648551921773310975453439149317593958242294168951460503517182*U2*U5*U7*U8*U9 - 
        18482265284215330439840989726545304311268042928167296932464828841073376330387206*U3*U5*U7*U8*U9 - 
        1073074193804584579692908974680639907588064655995043563626575611815630869783924864*U0*U6*U7*U8*U9 + 
        1244149780161777225091704875687937396428351692567959968059367927542220692885820076*U1*U6*U7*U8*U9 + 
        297549627921901205715436434051658653059921972951248548925060256600637821678077002*U2*U6*U7*U8*U9 - 
        146201597767486054595015598676448396348951614614627935111329309307691536967223446*U3*U6*U7*U8*U9 - 
        664014148489059511993916405398403285599246261262273995512787900262826256843464*U7^3*U8*U9 + 
        928301121154272091438352786035877163587692152321140498712790254555325994134227888*U0*U4*U8^2*U9 + 
        7142252713068771097270455083929356666123995449947391038179920548058557782929076904*U1*U4*U8^2*U9 - 
        200730797633369849736966932292201090767409678957646549217802521124944807675654928*U2*U4*U8^2*U9 + 
        8091548679552421463255662973377853369837877457889455499234133325620877950506892*U3*U4*U8^2*U9 - 
        17663967749735665080582343605079391005879725278025939623179114180318784898114222*U0*U5*U8^2*U9 + 
        573841290420831114013794669840362670744932482492812129785820366150966508620692652*U1*U5*U8^2*U9 + 
        85469090057794245522582738924769715298781145034134507502687242163623656439046328*U2*U5*U8^2*U9 + 
        364741850302656355073358795487084861352988625890785161224211442746029856625678458*U3*U5*U8^2*U9 + 
        2955790635271623984743754955254059983765971032589556929899252108123127682512103956*U0*U6*U8^2*U9 + 
        4121059234738329719959239413829733579410118483790226499878078577219623383572105644*U1*U6*U8^2*U9 - 
        704597876005222708376781270694098947150654196254715968088080371659620081035594596*U2*U6*U8^2*U9 - 
        2671984826372077632809952401915550353480553643805433527997412476019256857691555556*U3*U6*U8^2*U9 - 
        55760190065724730708689320833119886512352108350406769504852602960371315971094624*U7^2*U8^2*U9 - 
        129071008328890664176095904202898128728843922341787394612088616697195507324363777*U7*U8^3*U9 + 
        102278718403241024142416738189277728104912528037540930133998861167220106062351838*U8^4*U9 + 
        9100611449466297395710679627908184651202413621274578788150720596534106049952648*U1*U2*U3*U9^2 + 
        148098758313192890167821268155700062957449424212021412189078841034707282068204*U2^2*U3*U9^2 + 
        709797816224421842031211581913595892852392582521594650738375772774773026023584*U0*U3^2*U9^2 + 
        13670330377244535318909092422602363079259642479404255702001565405950667475706632*U1*U3^2*U9^2 - 
        653502592121117064523291676198784887815946341944293139188219444904663562287456*U2*U3^2*U9^2 + 
        76327310037799279081765046509640818405193345935623077937000736074123246558132*U3^3*U9^2 + 
        48409173493943594699654135478790051058942336695657638338957046837108918230039856*U1*U5*U7*U9^2 - 
        284552192825402831441298908459916719348392353015686397982049804070056640167148*U2*U5*U7*U9^2 - 
        15337660624173309478121119267175354831580396478956521243702876920616214135038364*U3*U5*U7*U9^2 - 
        701991184082640592610524653901712172361775470449084384081939708501986276313198996*U0*U6*U7*U9^2 + 
        942323752472586051772912975444244524559052882709974614719882537115116903452901680*U1*U6*U7*U9^2 + 
        195420160607665209846515144032525438376853855296776543523461601896894985939003904*U2*U6*U7*U9^2 - 
        64795496254591776663207019753910028753571979939382045341031285924165260176851324*U3*U6*U7*U9^2 - 
        994924969309177732385948018858206685460710298438412877541675170779094263700229*U7^3*U9^2 + 
        864720397638921382579216870318434816582991831254062979269854366900166503286465496*U0*U4*U8*U9^2 + 
        9189179852469580639436652399968940072720222123164869568641890334693199260548066192*U1*U4*U8*U9^2 + 
        47710254829501342998020361374817029833818063159194937450022501279953334660822656*U2*U4*U8*U9^2 - 
        121209211353927970918889356869844524818826395484617300078893273113301956367086888*U3*U4*U8*U9^2 - 
        23754181672957868981798848556517686940421845499582897191960791729626196282183892*U0*U5*U8*U9^2 + 
        633819242457246395487066228752886444357650841755448110743082245660314019925942364*U1*U5*U8*U9^2 - 
        109185853794402625473728918698653268249800938511378841383916493644798946500346650*U2*U5*U8*U9^2 + 
        289714133316562764807363034038135310403837914499835951823231087195531368170025146*U3*U5*U8*U9^2 + 
        2457302472822168462642626837426948725185668503224782920205395104162780235431143616*U0*U6*U8*U9^2 + 
        12932171625768676972359704701741671702454744443844535482861787188237423434262614204*U1*U6*U8*U9^2 - 
        227508294064872838492812809409826741262870954915354597795132451308196920986445052*U2*U6*U8*U9^2 - 
        2133126617036237137123121122438088315976272702568829247890259294433257790565891692*U3*U6*U8*U9^2 - 
        89334063224510489843299385774243063087746627543517653453527567688344456244729167*U7^2*U8*U9^2 - 
        490901175726018112982666587184639581339722035253084389593547091460482604371761517*U7*U8^2*U9^2 + 
        566229278501820049724543280928649822664018406258315954259228158543612603458660882*U8^3*U9^2 + 
        175007689322181369027160622545979884399552466317555384844689214937735269116991424*U0*U4*U9^3 + 
        3312428503980385280000666647508113570226584016040981047737323916477218253889294160*U1*U4*U9^3 + 
        147081479723921813734074930484385619581540302820131890606092486055499442891210376*U2*U4*U9^3 - 
        82451334078346774583993870765976648579443251369478014235662305821032167026280588*U3*U4*U9^3 - 
        4812066592549288840325692364118060782671668257436544531871184496657564242036150*U0*U5*U9^3 + 
        185954455252730200767653529679479965431749495036706114111877847970516025906406516*U1*U5*U9^3 - 
        122922542802486166260057038985277099018811969280150743984107928404998786678362490*U2*U5*U9^3 + 
        35491862451572545816483596300393258490449312496714881269799099330538285458772464*U3*U5*U9^3 + 
        385584436786811478999531285970613579680540662244421112449167380503148112818178764*U0*U6*U9^3 + 
        7555518324649668412285168562359844242075076437089841307735830637228432473939817532*U1*U6*U9^3 + 
        162994548579493532939769085562912955503746252431382853491321547886418931436716676*U2*U6*U9^3 - 
        231101183854654970003265636669867010204792311235224361058697677861558288834747292*U3*U6*U9^3 - 
        34410324133254073335059411410829760852417708687197251928717258892769843312581165*U7^2*U9^3 - 
        339652107206555619128268792157441627538884015184870320905902075617785077885147133*U7*U8*U9^3 + 
        438849889171146290421123405303747376152825876887080299652754460430069523733992262*U8^2*U9^3 - 
        19826750771086820572920488011199882878842075802547397918302634815185078342097271*U7*U9^4 + 
        46278177621917297221583375890001617910054607474038685304513454558351551045355418*U8*U9^4,
    3044116506057123495782874866737270443106619670469865934289553731243605551677440*U2*U3^3*U6 - 3244746507812347485728801999508641248708431682016142881579851462954802149044*U7^4*U8 - 
        1616874377316508961515154454295576085019180960014287066166776449443541812203458072*U1*U2*U3*U8^2 + 
        23717018851318325221874439018109567825128557839040924745520410991442101914139932*U2^2*U3*U8^2 - 
        99156361365630347492371425150147374395126611464357437258282959812578306970672736*U0*U3^2*U8^2 - 
        2328056094244394236759706125556280430876647894875780986033143668712552881142877656*U1*U3^2*U8^2 + 
        36938285915282200979884115147267753393974003750673780455330356833009451596337840*U2*U3^2*U8^2 - 
        1532092814437898633247330143329235930731891971899073450756141667840984725563916*U3^3*U8^2 - 
        752034587349562635361676482731211589359171406650314329014095484561990468655366940*U1*U5*U7*U8^2 - 
        122945007540325132737510616699206223124462199355189898377180786917371145648964338*U2*U5*U7*U8^2 + 
        127424074973174317394461931579927966937391683326907378342836133021741375645380490*U3*U5*U7*U8^2 + 
        11411060696700546461012175877022274193275609536925354749895262009006443545182960476*U0*U6*U7*U8^2 - 
        11366870780200327926862198132607147269188064319264158826694699988658323423953205368*U1*U6*U7*U8^2 - 
        2836677060856165011781516523495367422298883998661210104572241763455127508742266502*U2*U6*U7*U8^2 + 
        1332156735675065537540049303909188218816306888670136871619581947176726087885839974*U3*U6*U7*U8^2 - 
        123986559222650755473371550696513951715786593394721974492847719644616012106193*U7^3*U8^2 - 
        8275002753459600165626308597742609102671200294517920164482768137761556467545001448*U0*U4*U8^3 - 
        59431366645026665677034929923435522682505815616156619951138802398634000937355140904*U1*U4*U8^3 + 
        2510181058820371897297749317566518416583766625220836631549775376534666554734230880*U2*U4*U8^3 - 
        487255344937617987463542256852067651567777264567525629813438651160806538598485520*U3*U4*U8^3 + 
        64403515133594545431289150332599340064054465711902763054106881843784664043822032*U0*U5*U8^3 - 
        4817415095055039013363598080844862567631963180675282563044288004572194820457134916*U1*U5*U8^3 - 
        1197229542530453712436426155674133341712819151571795054078757235218829309434579132*U2*U5*U8^3 - 
        3428961575359719594609541521933059761674424868278426353998051073198817235613343572*U3*U5*U8^3 - 
        27461595408934978020319916760440236737863449030940837022956268579255827445036921456*U0*U6*U8^3 - 
        14548813175370905928419249565748587137297196965857819466733982785356530772786308188*U1*U6*U8^3 + 
        7366202082267208590142826605958735310057207878927607770313958917579103834759110156*U2*U6*U8^3 + 
        24552471016395447564389788950100617317126114760753729297617179487270750820693621708*U3*U6*U8^3 + 
        376993666968324659281250846335443274897362686496218325851028871435801489929167826*U7^2*U8^3 + 
        389339887737793791979265900910444997448524619516244350330420540180062620946885464*U7*U8^4 - 
        54136552345367184174784942525919643226362796465746517033939562736555667170934140*U1*U5*U7^2*U9 - 
        8777656060555064229775218698581795590346926962015254562837490196639227090787218*U2*U5*U7^2*U9 + 
        9279552219952830243341666724796406755443620624607557821676614899174647431212618*U3*U5*U7^2*U9 + 
        840921560150684723314645121706812468706644672565426750097979316768479691612489144*U0*U6*U7^2*U9 - 
        773191175968818990810875385348913342532326010162832526629286626188567764252304664*U1*U6*U7^2*U9 - 
        187072438826541952733657476293720320579846958192208871971855966420273719348676158*U2*U6*U7^2*U9 + 
        44552993051376017013677295763655448299373829846764115502728661451520131043077522*U3*U6*U7^2*U9 - 
        3244746507812347485728801999508641248708431682016142881579851462954802149044*U7^4*U9 - 2431358618630692346752365140630337833367302884043726526170594861294491484034692520*U1*U2\
        *U3*U8*U9 + 32097756661645169080430482433311622774766601443148331422146062375143571606518500*U2^2*U3*U8*U9 - 
        161756203315546136603090935193123698752710988978311062990002313700242007294359008*U0*U3^2*U8*U9 - 
        3475770089784880749058775736443780612454900027911361843072741769121749796394402696*U1*U3^2*U8*U9 + 
        74503480137714156288782318945632177753151371558977425752532096601481807641138336*U2*U3^2*U8*U9 - 
        13146997965452175602181525792608380133593145659048448966237106658827534508117956*U3^3*U8*U9 - 
        3611540716306601224067253405223788499431920385256984442261068306766609002040998968*U1*U5*U7*U8*U9 - 
        372210031137872551059713728983210743177599830645559347428457844298591474744194566*U2*U5*U7*U8*U9 + 
        813547907006751718741697348787662797717296885799219071047027370317761496421325188*U3*U5*U7*U8*U9 + 
        49089438669550860082882294276784706779846533896916819407463447081010764687525064232*U0*U6*U7*U8*U9 - 
        56012873515633474610334062751749394576129282857303575409946363682838657566235399598*U1*U6*U7*U8*U9 - 
        13461257772126494339364753567347658025710656213017751877137975392284846986413244661*U2*U6*U7*U8*U9 + 
        6574904104373635001212873103957222887472512750830491267068635212232301042989659703*U3*U6*U7*U8*U9 + 
        26827075618532851381167191539284510525717401910429111097460512445234072834227932*U7^3*U8*U9 - 
        42304175883051599139984838551147750350688900083978330117770414160733468862407244674*U0*U4*U8^2*U9 - 
        329643274582131709060608029625286733693393882011020296332948443068295616175813932932*U1*U4*U8^2*U9 + 
        8923985370928600617379244378557440210408916194815760707954665802473417343276616714*U2*U4*U8^2*U9 - 
        256347022973079348689960233728428113192747451678602029863839213068487184624298156*U3*U4*U8^2*U9 + 
        771301897428368430998495571980982119527162367170937479761676309211334585077488086*U0*U5*U8^2*U9 - 
        26287294619671420567356333815167477867752356226220753790647485837667241637205724526*U1*U5*U8^2*U9 - 
        3618357950376183560424715829617167061330175463494725023276774359833897198903215124*U2*U5*U8^2*U9 - 
        16598034341131313892202212764870867785027519811630473331238074628187194208059622804*U3*U5*U8^2*U9 - 
        134533567819415623172173659857903997578867577140994418016489693604021448273732283538*U0*U6*U8^2*U9 - 
        198730374764227078998295915326271565911680059278891265686309031035600412251065319182*U1*U6*U8^2*U9 + 
        31531654907438262284068738883426129972798416932954029387527281182250263949530670738*U2*U6*U8^2*U9 + 
        121262514631413794671638161781783665347356827161548675656458303489643197620216765948*U3*U6*U8^2*U9 + 
        2565566627547212020957808312369208571492940955998637720915701183281034384405202717*U7^2*U8^2*U9 + 
        6353791851272141721203890791109508075893957940128081990097720541491309556602299281*U7*U8^3*U9 - 
        5240167458845748858741958814016907196368486910508358105723611601818041092727649414*U8^4*U9 - 
        696266157702440831799133258357956663617568787030047985326602111429559079766585184*U1*U2*U3*U9^2 + 
        8130068288344922133843756556598907470211262131661069528818738880847049408402528*U2^2*U3*U9^2 - 
        52217070266854570460024047283237596983671275454418380209805854378248982743577632*U0*U3^2*U9^2 - 
        1046495880660794912531250605398352788867367872660229171135721313928484446586452016*U1*U3^2*U9^2 + 
        40913874132369199286983145793962191151005311846821735968187874074027881962532968*U2*U3^2*U9^2 - 
        6324062269099479577511047705201341220402663378319486878550942071883001680624136*U3^3*U9^2 - 
        2150846906113528822963399333354344523240991207839932151233664824724305393923100528*U1*U5*U7*U9^2 - 
        14995725492574200454350461730308534704432293692670438679265728962565692298439616*U2*U5*U7*U9^2 + 
        655292848108438536393012158752426302834187610370681673912919016796939130617599162*U3*U5*U7*U9^2 + 
        31141165681667528234924646074606466552530253357881593358125752944870537012414508408*U0*U6*U7*U9^2 - 
        40905240049185133861370359033455461008627262821317441374982964714598606222802279420*U1*U6*U7*U9^2 - 
        8606577210259881883949303625983004573265899069141712743406381138029210765514476837*U2*U6*U7*U9^2 + 
        2942504826250237745930369947812514490304945099854892201828672953339944391417919387*U3*U6*U7*U9^2 + 
        40125658134857629350017713142852489466075350026051755273413545088494916487887562*U7^3*U9^2 - 
        38424582003848384577453155423201192917680890959101016179827820816227896015970885448*U0*U4*U8*U9^2 - 
        412409035241241392639889709651247519886641624088941528918260439587826634121020037596*U1*U4*U8*U9^2 - 
        2477319019516547868762001910527505694482632190802443635844749709746821609539321328*U2*U4*U8*U9^2 + 
        5509884367504366079664811016607320368390627604403676819317180401224899840707900604*U3*U4*U8*U9^2 + 
        1025281239190567285542897727120491419660791987965991503228859109175912099055432626*U0*U5*U8*U9^2 - 
        28395294978579235865767826183700940498888602511746765272026570785125320956683632092*U1*U5*U8*U9^2 + 
        5181521388653351803706413751462811478472997716970337845952693076223222576541271050*U2*U5*U8*U9^2 - 
        12859828086275219708372636563268701404548622983892531783616561593963810350750955908*U3*U5*U8*U9^2 - 
        109110051208580736525702337608740859775322515903563482218556771438395300685261187828*U0*U6*U8*U9^2 - 
        586128907627754966846398270819727271188703173844235752041631376676118816788381937732*U1*U6*U8*U9^2 + 
        9444247616756769275426725954657540288014552219420549795022298438305913800302205566*U2*U6*U8*U9^2 + 
        94274078160251506945579179335028820531301499570220108407940283306763123671760462966*U3*U6*U8*U9^2 + 
        3993512046149367270974535939418570764158194885505909742432186772956155301288457506*U7^2*U8*U9^2 + 
        22249890052017271473603434309691529838544359503737447345028124495329421359226430576*U7*U8^2*U9^2 - 
        25678883421184039982446374729270225067412782510719122916061144891515826741388334201*U8^3*U9^2 - 
        7756180906150137990008807042708361158396684093585675792170283796122869572720128622*U0*U4*U9^3 - 
        146608408807323001358335001936222180719173399432137719793695103300531348416293849000*U1*U4*U9^3 - 
        6529429906310962435365423445912176134034377917367031205945918979512606517811871458*U2*U4*U9^3 + 
        3676700259278840439201693151444987634871811993929003572917438018926415492705851144*U3*U4*U9^3 + 
        215958889230427324527091819470452903525552639429149647521112134354682305347850220*U0*U5*U9^3 - 
        8266178494386613527494052195628569714300340694513394279553626182624146241221068738*U1*U5*U9^3 + 
        5481294600734604839405462397714203927987812811185594751440911864410569346711183790*U2*U5*U9^3 - 
        1579206406408162873966866573955124096977654111472045300520065590173155634193862112*U3*U5*U9^3 - 
        17068746961365350392866258080661713058186277029970316461327554562119684351212925642*U0*U6*U9^3 - 
        334471132506010384164133002503661762676226683934308243662162332684716631690826033066*U1*U6*U9^3 - 
        7345564320982834927489836728418462560809234392473796141165871633205936844305125908*U2*U6*U9^3 + 
        10278981463460184499219971654727129074703674665067545111556737554264240547221302666*U3*U6*U9^3 + 
        1531365767213042625636948494250114855744012946052899651841770037004250227756776100*U7^2*U9^3 + 
        14982819096624774177780644238876295040102165951545927706709313384987565352698205384*U7*U8*U9^3 - 
        19384563236110756037752140692183719945486805566219147003873450295569681369711106346*U8^2*U9^3 + 
        875738983501218288999596923863915727535445548711237464776283036429470737023352988*U7*U9^4 - 
        2039740323435648775403556945631686761762436049828336109626422888598227040007138739*U8*U9^4,
    15220582530285617478914374333686352215533098352349329671447768656218027758387200*U3^4*U6 - 8271439976832981466510700006970295691069974708305489689181873016138411234404*U7^4*U8 - 
        5015557566611661245936429462649188648376806581610589409649401703364501119579215032*U1*U2*U3*U8^2 + 
        71652563860558684819374125714206506836995994791304208467816192540084464746254892*U2^2*U3*U8^2 - 
        304964229516512397184884247264668129109924341532594530519374886984846909075300576*U0*U3^2*U8^2 - 
        7251587598185828273436682179983784577641074893007814054207611412224541650387594616*U1*U3^2*U8^2 + 
        105890434337185998287744088221535657531459738002221411595668425811625206697022960*U2*U3^2*U8^2 - 
        1429726236034435957404011801425604667373645542524846107764305327802752405373276*U3^3*U8^2 - 
        2239539773769576297487522407556789112595906801988724011974773167804587961900404780*U1*U5*U7*U8^2 - 
        368480366059422468094411255971491374754102872927228129248506462164205657107630698*U2*U5*U7*U8^2 + 
        377810414604539714611314277834376617294523031177286069057799873859623748021351330*U3*U5*U7*U8^2 + 
        34108967334012949096378710641275373407491800752253449279347932996268138935909883756*U0*U6*U7*U8^2 - 
        34022199724611091607818134134457282891733998014044762863665463571293418554335048088*U1*U6*U7*U8^2 - 
        8506976388191371550975295262930998502767262083483657917944474895616683024046672942*U2*U6*U7*U8^2 + 
        3980185526620098378808119428654768353691254285231772151845435333372789882116401294*U3*U6*U7*U8^2 - 
        289564723520380565803174775084918258830021201589094058411738414392704106102573*U7^3*U8^2 - 
        24653898124375645664355845225971181667198126205955773156400124784332208169733732168*U0*U4*U8^3 - 
        177676325012000697149232501089384246456101700660629828458495832234232717082609675144*U1*U4*U8^3 + 
        7426632204173738444688470337137589539617690067944024537294359211362409219009836000*U2*U4*U8^3 - 
        1467240023145592164423835082979773694112160638173430239316525536592386357840764880*U3*U4*U8^3 + 
        175844957730034469861972966260026510227857680553337084852765474293338587986871952*U0*U5*U8^3 - 
        14363342072486758597277402237937924602955476204451556588330432833954314013198975156*U1*U5*U8^3 - 
        3544569593946125003351564730210016417549171121315523287159567619076478365236360012*U2*U5*U8^3 - 
        10231685877511081512440649151967292692742902175564548695125613360246522803923289732*U3*U5*U8^3 - 
        81977381570883979333121144629167912883293849724526328851562807971200975628676390576*U0*U6*U8^3 - 
        43703204361577916468868202127857052379539496487748079278682269665634057148659328108*U1*U6*U8^3 + 
        21933652230329359820769684145636439581110750486116230044019321239673679919510218076*U2*U6*U8^3 + 
        73080465593232286805024100782886418638635591145621897357948753626155098121561318428*U3*U6*U8^3 + 
        1121996890698204576106490115000631035964396453871641990268432883038675547831060426*U7^2*U8^3 + 
        1161395024749090424721688389811916615122218456936444668848743231683112714645754104*U7*U8^4 - 
        143410499951643433612105803710712956741225400902987617765270281235017457330722060*U1*U5*U7^2*U9 - 
        22971840271518303009494961906937135579399265469097541969980700980700253542615178*U2*U5*U7^2*U9 + 
        24914858532768154281919418223193890288212177496008500993639770589516494350621538*U3*U5*U7^2*U9 + 
        2224098782125850161975373701414575171726943275320245370351097669832941256721150424*U0*U6*U7^2*U9 - 
        2060716413449417718617266431688206282552541248590183116941894415589406894557469624*U1*U6*U7^2*U9 - 
        495074431438194929125184455567741044105984015165242357776971991866366973288323078*U2*U6*U7^2*U9 + 
        115247158027337962057600566387824160772686726887343818632987976565582652174984842*U3*U6*U7^2*U9 - 
        8271439976832981466510700006970295691069974708305489689181873016138411234404*U7^4*U9 - 7947824603519719052374293347366761149885251090662255242660457401642319474791227400*U1*U2\
        *U3*U8*U9 + 98866602948385052250699818011337938069820934709753905682936723628093870076260820*U2^2*U3*U8*U9 - 
        523835540527380859066666879391184036957822386340688783949607180268008236453939808*U0*U3^2*U8*U9 - 
        11429214264025434378040740165775037284699846607362157445807805933594675338618245736*U1*U3^2*U8*U9 + 
        221619666543461237063202998561336308208959452736892631739971989100719659766439456*U2*U3^2*U8*U9 - 
        36153723162674559770359824618260441647867751805418359642549904191677175295457076*U3^3*U8*U9 - 
        10122183666401456045448836088853029425692518288119468543076124312993739167795550808*U1*U5*U7*U8*U9 - 
        1077042280818274562874471067290743587665050856877943404143516743837840445550640046*U2*U5*U7*U8*U9 + 
        2248181755347095579266867461087324189906627054505295290709544210984594546117411828*U3*U5*U7*U8*U9 + 
        138644056048790855065135358254042980892863534030680019564060011716691168196820891272*U0*U6*U7*U8*U9 - 
        157164449839036547218528514532090737453559222473290998161401348377607824030487311798*U1*U6*U7*U8*U9 - 
        37849705529826808482722717548570376933458221247223973773134678660443560230944703041*U2*U6*U7*U8*U9 + 
        18424671643194090811421142537844482017117994403757232910921024153795744292783204283*U3*U6*U7*U8*U9 + 
        71269322000569816462567490872211464442802619769754817422134978215678813071564012*U7^3*U8*U9 - 
        119233159568896546026272541618797029557012464598805033343944485189901062280141936314*U0*U4*U8^2*U9 - 
        937429791208576231583183738415210745392666743528414041696004079212784010556013778932*U1*U4*U8^2*U9 + 
        24556598672098582485048847729479590593635530029398619816396440170878590008800417314*U2*U4*U8^2*U9 - 
        551477903174017485200359644134295368491955254674690401099417323371006622365132156*U3*U4*U8^2*U9 + 
        2083563554267506713052887661971085070357975703041982851245669919696571525623732286*U0*U5*U8^2*U9 - 
        74459346435935758455537353479531989200575394473874652115630406826077938550498045046*U1*U5*U8^2*U9 - 
        9658422021908628782881574521053321654431941883838807309842280834549542367447842884*U2*U5*U8^2*U9 - 
        46780701215858548453751990155220429706187296176216189764782263975011408628693607364*U3*U5*U8^2*U9 - 
        379305360283377682007897209021377032773923207841771509864054490082227203982136905098*U0*U6*U8^2*U9 - 
        580000319667566271446376574030914836371764308952630644769594081575868049130891895702*U1*U6*U8^2*U9 + 
        87921763529407625332264843363492731019507833241905012507209424972638699216235298698*U2*U6*U8^2*U9 + 
        340701038432219051970753380959752472949172505072886050341323775469653819224681759628*U3*U6*U8^2*U9 + 
        7260906985326607573579676038484021016211896589872047334268523144274413778519876297*U7^2*U8^2*U9 + 
        18588503551198651490784552115852151710065498689710076891614406823379720201366758381*U7*U8^3*U9 - 
        15611608909657366964389196549670834801646287026244877793842862646980589581019120174*U8^4*U9 - 
        2276522737740919999550862648996834658062418748568396172694722981825482528768820704*U1*U2*U3*U9^2 + 
        27699246591562104991231660033885421219434073735225138738598668375100406749213408*U2^2*U3*U9^2 - 
        167619065375378903514230201451662135725546949370660115316024351331145917373667232*U0*U3^2*U9^2 - 
        3434106026336112032817767935181103351026131792137447095214451788118761825572113776*U1*U3^2*U9^2 + 
        120378281875332994188312140356380922604990877066949340916295596099746993352126408*U2*U3^2*U9^2 - 
        19686660841793970548069980692907750770981266558760693070024304917172134334319336*U3^3*U9^2 - 
        5885653275403439398354120769742546293352373646674810068996903672344229414454089648*U1*U5*U7*U9^2 - 
        67771760051558000129076417527405570613179188658365197091455856700499244273526976*U2*U5*U7*U9^2 + 
        1770496381651594989701178182098463847669443107294199855071575160911659668428609042*U3*U5*U7*U9^2 + 
        85451990964911438478853495228011428565283577336269661955667068482505353303242518168*U0*U6*U7*U9^2 - 
        111490345899793347807879290140232894713567126934426748298618708887485261481562912140*U1*U6*U7*U9^2 - 
        23557891091870078184978292958011330211661096446398070337947207210062330302088147377*U2*U6*U7*U9^2 + 
        8116089200988214075276917913682067098967607687888952841897587140787170576739853327*U3*U6*U7*U9^2 + 
        106037325731309733996279385257719511809959214111760988159740722783662243519675362*U7^3*U9^2 - 
        106282878038053886826188957268522903834886892426611763981070454255695803952296284968*U0*U4*U8*U9^2 - 
        1150544271498868157522265806339269184112144173879449063412180426483843068002560546796*U1*U4*U8*U9^2 - 
        7771285005949483226675367470203719956905682483980853633812008272204342118967157808*U2*U4*U8*U9^2 + 
        15612996872889956135151227076586190345331271162926838697656401491078272357756299084*U3*U4*U8*U9^2 + 
        2781210568009363994156153275101060680109782590567686552868958051173284209939556906*U0*U5*U8*U9^2 - 
        79205583496838515342148527486148184407457082630102896168232830404751047262542016492*U1*U5*U8*U9^2 + 
        15115217651753165671790508614865806571234135161080603472078849868172717086765951010*U2*U5*U8*U9^2 - 
        35512336329376111781348445085124991087243429097185390115158499410702099165648012788*U3*U5*U8*U9^2 - 
        301408545168816630993364903582391684563462735538901804083452915612096083720093869988*U0*U6*U8*U9^2 - 
        1649592358682362154945184245254532743646800716865625600543342223417347731304032219572*U1*U6*U8*U9^2 + 
        24725446462803347818625291550655367024491068207027986032536112422386859939472084806*U2*U6*U8*U9^2 + 
        259383123683442242867919151373519618937517662136680208093549543358679396851961024606*U3*U6*U8*U9^2 + 
        11092496993458001456561832162455344455284691752198826722861296396625693474192512986*U7^2*U8*U9^2 + 
        62433677129545997010001921906843343152251368484076817726981476652302550603375776176*U7*U8^2*U9^2 - 
        72157868085916361639621966288613102175100454138031216247734241948498560994189951541*U8^3*U9^2 - 
        21364648779763651259702007799538050483481259400164602264396983280739645300528929142*U0*U4*U9^3 - 
        403078490118003305823064991063572516395525524934320429096781434272769623028414474760*U1*U4*U9^3 - 
        17915399211057095277227300463890571524701742052545737372827339476166786049377926298*U2*U4*U9^3 + 
        10133888221965222256008632917268911337232946673453720710404714709647330532888255464*U3*U4*U9^3 + 
        590984293911622233677978289240725900559102459351354551433432610254656900420039100*U0*U5*U9^3 - 
        22842713666655943653757157142787501752180128882180341825456396929763768094499654138*U1*U5*U9^3 + 
        15097879190773840163778909212120920059120249148545622065234618838934251179592815030*U2*U5*U9^3 - 
        4375470565672017681827278193857280462815690796033649825936188491506195988804087392*U3*U5*U9^3 - 
        47023501315670839322426575936759933171347240168980896676095772770869457015001175522*U0*U6*U9^3 - 
        918084049267873528581793162560925862331629861902152766266398555267801641218990846786*U1*U6*U9^3 - 
        20183065333780801800782410413035898489839694025624371183126994209687420547970429508*U2*U6*U9^3 + 
        28400404513743095403641812855437060570993968568499405141197758915957915667306380706*U3*U6*U9^3 + 
        4196566540291276403794844176190081353059087476749014632037307097094064611742875540*U7^2*U9^3 + 
        41112882593017570066227723842112368152816368834232310264796897524192978386318538664*U7*U8*U9^3 - 
        53303294633716522304118042147784466379940628861518880895574013492566998381368883906*U8^2*U9^3 + 
        2420309463800450453047024077391789348242772568008925366184041944745490356902301868*U7*U9^4 - 
        5615380278899214501846687441134569573124156363355440776996134285546157383820336839*U8*U9^4,
    59093364852578743204980434994326162482043262629848840816459103866579402770702150851437883816316412359168*U2^2*U7^3 + 
        4359003788327967144370705774782988192506523772442485429402604447025197678038983043971736229325693146735360*U3^2*U7^2*U8 + 
        11364285726676330657289825308037137513738718568836459963415133084054826199191890632059354911814122897152*U4*U7^3*U8 - 
        28965142082800662259805365222552480272583434572942555001208359143275204972251181117814024341932586330176*U5*U7^3*U8 - 
        1380307947456379066206493599690720247674656370715958352797302273348213231491594395477373610818752814564768*U6*U7^3*U8 - 
        165540852313411268840376010488436451256117615474316324666973602360895791625361530127208689997231161402394368*U1*U2*U7*U8^2 - 
        16883813603360546725700417711062233708326706415593927984053118613575623307155419589611362318519740773206336*U2^2*U7*U8^2 + 
        129693110412078329017181495026043349583643929830287438431223107809835427838569933754638762349239494278856320*U0*U3*U7*U8^2 - 
        42828947107682715830098219159327426769294530764502659311950783874450258671688780268387944156895452425103616*U1*U3*U7*U8^2 - 
        68793293126488178870431996122141217633572147223904739369135360525023325425819469207331549585689674682605568*U2*U3*U7*U8^2 + 
        23476277487038970939579439115566528528302059958564501384011426831433543150836518715339259301819689224087232*U3^2*U7*U8^2 - 
        1709572673835098899710812232260000413982822283242383068984611101129920930787674135587335744831053006311040*U4*U7^2*U8^2 - 
        209789695417674515765788812074450691012868984077773898856810994359906804423468389601684013197546544877216*U5*U7^2*U8^2 - 
        5617407013587476758237821757568130803667461772247127754007356541277604311567924805625822573397087443498560*U6*U7^2*U8^2 + 
        50087345035431229772734653326785626534128747761197522300417009676097988687598339496498223412349896766918592*U0^2*U8^3 + 
        196470823536186533789366390015836139185182987875201294333072696542134597326069425765123497409626954817570752*U0*U1*U8^3 + 
        721741522992566302130451931867275835667124717345124424044826404123500669799795910753496524209264047209326080*U1^2*U8^3 - 
        103012421592795367624187199717889961889315873420567927204190626801948347235369299329172041640887365184165536*U0*U2*U8^3 - 
        214649780980734681043440556644133234245114672257483323731859475965194654399477578877239338044986385740813568*U1*U2*U8^3 + 
        45621656690497504881778685246114285595270839365724143211793088376548181084595442546874147753240070377732160*U2^2*U8^3 + 
        30902188804828979303978727297939950753010006440093753995438354478374307759658410342115105319784371942746912*U0*U3*U8^3 + 
        356230051430570025572854522420584414204804813746925645827039123869679867874276619117812442752751865224048704*U1*U3*U8^3 + 
        113679655651687144520624978463193014538872526038627090496280468609899717427847801021756955878565034583194208*U2*U3*U8^3 - 
        25740116197499540910808680032410441653201340729949840916035864952315890808319848275863264901628627018870240*U3^2*U8^3 - 
        21364051703305287880055837849259608686924471611101454020298019265954478584319931098275637927577925254219008*U4*U7*U8^3 - 
        6486925312150109544991842195341816526183752794897032101961972812711915081838328207238763660817295919977808*U5*U7*U8^3 - 
        29821788484598353098290996292208458592759372081893205507722267280536789269376926955731918898680350714536768*U6*U7*U8^3 - 
        17281746341325535851105447215033189398309093647615257633264096431083440571989412318535552345290932970024192*U4*U8^4 + 
        2998513744551590054772847968278819133578199082642697757699612499569222286786784125077516112948087965696*U5*U8^4 + 
        8995541233654770164318543904836457400734597247928093273098837498707666860360352375232548338844263897088*U6*U8^4 + 
        11092736708311936145179570811552825074994795127513277466436298158151597146300477010018269764089486920372701184*U1*U2*U3*U6*U9 - 
        137671645258561773837213525665769811708054859601441675977367597818623181692151090847141770017243213710692352*U2^2*U3*U6*U9 + 
        650581298649568439315570257454103618786330962176563457119386091527642930758737598080266030762701108562850816*U0*U3^2*U6*U9 + 
        16146733822639660573763949654877799222368518283628895872375619772462228940510039033849189555717797397221114368*U1*U3^2*U6*U9 - 
        168859079256506037273685354283032153043620131978812868794117668422487517848420172368518737064964777072042752*U2*U3^2*U6*U9 - 
        22590219371815524347530714599486464684174172906292679402434224395619948860359528036322819097340663870960896*U3^3*U6*U9 + 
        207868383387257109667430290841760968107959050061868464240542460642651139292087694193866511835576092526159856*U2^2*U7^2*U9 + 
        568745092407943610248517705642403657613093755882186654630682954196548053195172043461993733418925079118772992*U0*U3*U7^2*U9 - 
        1127212739899081182320792599632142723304128348351992451906305481622198288061637795343570756851028451923308896*U1*U3*U7^2*U9 - 
        227244005119980719148618317532827434901422180345814361782008959194604552019653242744336397648271432837264848*U2*U3*U7^2*U9 + 
        134748758675765496035933373289922761194974974036201240360229272035408850588416130867621346664845286197314560*U3^2*U7^2*U9 - 
        87364229725001319217767654889288573672072150222411720788566289370084822701254860931883345840969963455232*U4*U7^3*U9 + 
        581540343488709342684852274610600968438196741981865407021192790014496413099894307904917566225619849408*U5*U7^3*U9 + 
        147043279035397075673848178328874636244853587651737803974987659098400100301694742616069309818079016738746600*U6*U7^3*U9 - 
        793975296563298654614688715129324727151036656955370433562991047553148743659203674769443038446891671815654288*U1*U2*U7*U8*U9 - 
        569436778359872696293509301792901534040934795747973311272518408014787824614104795926015444293306521790446832*U2^2*U7*U8*U9 - 
        1113702282915563516078509923553407195514502298694571109883151254526943277234326106116126292102130157509607936*U0*U3*U7*U8*U9 + 
        2128602690672257570139099661183523172596481290392047505141339316112797709305079268244800991350184716198041936*U1*U3*U7*U8*U9 - 
        1558787749009188760709952111700386269775955262021905957293058410044805987735971858018502915186014450343545280*U2*U3*U7*U8*U9 + 
        1002803534266192747997270529007783211365712054582084269538070660132355878677540790090303383454193248070834608*U3^2*U7*U8*U9 + 
        825090846779345806491805843734855266343409482492655345286946789954262957436284270731148394561142485600246160*U4*U7^2*U8*U9 + 
        22926281561810136920130790244401489288144246254807275645867634443847183016790446659420847479179679566349696*U5*U7^2*U8*U9 + 
        901804610710357124339437457738084091971934524428614727668173566511875972586969111029275913850821923471683760*U6*U7^2*U8*U9 + 
        172264634489962958539530080692095773310884086931161998071338997223324655254667697243740045885381192834978516*U0^2*U8^2*U9 + 
        13376195754468295417957812154806875940812432323858025716876083125835837441238953871946179502969510118147479150*U0*U1*U8^2*U9 - 
        6984090188191876761486639152814483901313881614751301659074100977512684565191733228497246942142761875313931680*U1^2*U8^2*U9 + 
        154770530007642068322248389481150886663655975693658349925649643631114607276351256848726079385982341841256944*U0*U2*U8^2*U9 + 
        1253600183606300299551891910407170779761121010380637571392177538245606740621539052087492910665894290062657264*U1*U2*U8^2*U9 - 
        17320240651980224310824162305303543742355084908419623979415824082126504118440598962740423137555260717635276*U2^2*U8^2*U9 + 
        125488207671028038540389717333834372801399146782720668001009569128614594978783711807894149522232129586223600*U0*U3*U8^2*U9 + 
        123225370908034078061242530509109324338265558791584200629643936454230252069509592673619537357771089188900032*U1*U3*U8^2*U9 - 
        1437044960067070624491010512456267593780598296375773426002694684171399993030694310338463069711194175134940008*U2*U3*U8^2*U9 + 
        348555959627316540954400633371622559463800257798567991998554858909274330477970716119110372215328513875627964*U3^2*U8^2*U9 + 
        803508221836465057818123527421393873561064275647889556799061917259995470154077814959919511858471215204859744*U4*U7*U8^2*U9 - 
        67447413167655359048070728949377894211751566765069700025952348397513398538058004164236964353540107509574720*U5*U7*U8^2*U9 + 
        633721720540728420893303637823535499678242722460591469745729811960558300272511256000359857079869350892625403*U6*U7*U8^2*U9 + 
        509784747597138228111545791381233601479531329733382404129855867580354598723554840441583836200722163545278896*U4*U8^3*U9 - 
        2557165272130182109561399113742748836541248469590873548091557433479961691773840610762166875021594884691808*U5*U8^3*U9 + 
        217622508492008996565716762212484939366208814041985076382950946079704807157400874583525127991783783862729152*U6*U8^3*U9 - 
        8705978754676540479442404989589707318951081094045433590512971309304962296760024305169645272685091163787708272*U0*U2*U7*U9^2 + 
        5587822596257139241492067296797417986181728959189036294494728966668613175717376605651969362334931016638112304*U1*U2*U7*U9^2 + 
        1887483082994321463394401743079165901135036540952587564949885462236831737359060462127650274820543914744541680*U2^2*U7*U9^2 + 
        5033656302187444297109615045658998028651492344799159870517717747779044815744251981254528948174082000960962544*U0*U3*U7*U9^2 + 
        7424703978670207470484203640137320715700954469355036882941668020607672174435340782421771870114192421136812432*U1*U3*U7*U9^2 + 
        1471205136780309536312944088595963690857606055786990321857739948567254572958530330515470080278488910199661232*U2*U3*U7*U9^2 - 
        2326341187491881027462475689592968150768334013863180183065444631620453090699830956124653919607641031746676832*U3^2*U7*U9^2 + 
        1058368700215020620628253131814149967868525924635767533931120098606952662474867734829002861305597005867840352*U4*U7^2*U9^2 + 
        28239439571972932270073055502494198358284455544089803866632203344893570950554300249963583239661020475847688*U5*U7^2*U9^2 + 
        2110993718480101498964456862533662611345810160268241563019801042831429631512022908053919960434158573243555056*U6*U7^2*U9^2 + 
        3488221057297789724399753531651550165668459022452647033969163744008637858569524927750332791129188881639547464*U0^2*U8*U9^2 + 
        90976031049531917810666619123013565610757855443690327626748879690896176626446029353836561701739491594448735836*U0*U1*U8*U9^2 - 
        4509798581779532499980484473576351550234270121076414113668169676608157149420376138829683717303096261292901696*U1^2*U8*U9^2 + 
        1245552669661967157133856610945761517840468169273930994301531590651600928192036875617233977030333505381186856*U0*U2*U8*U9^2 + 
        25542626121792057056093495297167148829106616792327643924443784536062784483839093941310463780341769896350925360*U1*U2*U8*U9^2 + 
        5072197394546043860014458841676295325040175204922494632943141152367570259589159120702217948508041115717861768*U2^2*U8*U9^2 - 
        1254894038807337620293713324201645551692004628780826929997737125550733388136524043719134681701371130342092168*U0*U3*U8*U9^2 - 
        18680540952729452629752712981142249384041266657715887125197946853439480189805652206269518116310105563475684416*U1*U3*U8*U9^2 - 
        1590259116287535693207890650037746999466416046443710458150854639843463978689551426639980536580800090902047464*U2*U3*U8*U9^2 - 
        1557451600435860429150257814006024774043188567893360422383996179363688245735436680718235711656198731755516016*U3^2*U8*U9^2 + 
        196075075531050579614305809224891808541807747180813371387689718942922963995669312881985037854588442867526568*U4*U7*U8*U9^2 + 
        442235259994495213102994258406149287420482332033088548853009240227827022992442639626581013860532834996564020*U5*U7*U8*U9^2 + 
        3888084540248567684316927195567213325877477861298485041244430748838735543043498538250203056457353214663681062*U6*U7*U8*U9^2 + 
        1242103605423952198174483428023567013299027149082542668407445772557666698220296256831894980334484181020932336*U4*U8^2*U9^2 - 
        55537947241711675478849288322156833098376766587958804325777396220404493776667871571180132779738241769739568*U5*U8^2*U9^2 - 
        1738871654755046771921236501081160113853095801901973455022622350966033636062677048886528708711725768957113360*U6*U8^2*U9^2 + 
        535442111479252384404985769423814447469447819918213398100301194217053834856453020910959753485259695436430604*U0^2*U9^3 + 
        18376018284082758998126053101681089353679022365344068784758292729011894099804007926283308095412012821328367890*U0*U1*U9^3 + 
        6417083617619195155163590457604449012611622354039955214948707985294730124366289991759749499667407504255461152*U1^2*U9^3 - 
        1339842441152952469801291704199164736326654478061609324065246267547246436702192228496425557689377302457471912*U0*U2*U9^3 + 
        26367099754860691434747805837909075339161301326414159283847771928614236892455612309750759281900832311224885712*U1*U2*U9^3 - 
        1189931041695228572066494855170181861403936115514455790858463123827806386344877140633512601236520802835861756*U2^2*U9^3 - 
        990256752125563202787833349439008880880760279938326756883288107970085937093117736834297089610759545279641240*U0*U3*U9^3 - 
        30345053523003418838687298645324074264711828443571594919733929989912715993917126213378015306599988300982465936*U1*U3*U9^3 - 
        549404107194842181728922906105096573697650659668739825760199396882015508349911057726139607988442377785373952*U2*U3*U9^3 + 
        822438174152327681751501284876437624526245441291271143823742421662898465095176898169350279468211154229212244*U3^2*U9^3 + 
        1327628350544699158735874342137247779858208273362253124212048550832575697219161234141857471973946960649183808*U4*U7*U9^3 + 
        790634546891926531857231297177745304089413276048948041452569613822014790351665817035883614465346810145273556*U5*U7*U9^3 + 
        1822918159053200297658347510186543257702483591163191917061762028031348223634305329950475616601372383031833149*U6*U7*U9^3 - 
        738234318111856861489258411222096202616442116556933415314258948190102948382756269548345516371300839488689072*U4*U8*U9^3 - 
        881952258792406073025667128354364604798718383205636630760342650688800868243039555956739113583936604748440216*U5*U8*U9^3 - 
        4373926739584005789162254173259230922791627789656746535213856004955557676096474431419830538228490316772332384*U6*U8*U9^3 - 
        610804572404084506134696978511124449148732826736257580755839123402738252889161089672288501137236589173150040*U5*U9^4 - 
        34764805670615732764514361089809714060170320646536112676032406845949113163238189078075371950899940508975104*U6*U9^4,
    59093364852578743204980434994326162482043262629848840816459103866579402770702150851437883816316412359168*U0*U3*U7^3 + 
        349589299087511283250118783476409110377161852515363425303928097811043050420758929494842194540521562067712*U3^2*U7^2*U8 - 
        2230058601853791204163059310289368668559525694069598468129561998134450918505346826696241009812260188160*U4*U7^3*U8 - 
        3008174498739220627742292993037844035833524949677073205554743298659413459026533257374026905082506970112*U5*U7^3*U8 - 
        90212829406906313857859286412364061114096138176828005534383018834496683743465349827351805531233777139648*U6*U7^3*U8 - 
        13688637107508006099996054000582046873819319623766516561875385771487078619061897612831394291171104545695360*U1*U2*U7*U8^2 - 
        1064763145982200729107243648640318332023202037754345583269661957285311832638234199979658262964163363348160*U2^2*U7*U8^2 + 
        10875671768822397797373381381004174960193305328408869934568619523644304285294781633426296619336460987384704*U0*U3*U7*U8^2 - 
        3142714868050113915969393726605153532690002863491569060477824887615569491043918528739347112989672555864448*U1*U3*U7*U8^2 - 
        5698358094634585342650729710733519368993515537523602854875957112853188157455427671294192815403688944248064*U2*U3*U7*U8^2 + 
        1890167185010905650982982373105550437760967530318355715413503689949820641306357781988570380692160736568896*U3^2*U7*U8^2 - 
        193616509770292639828523119278147273336010214851504421279677827318074983818289500870739635755449378025088*U4*U7^2*U8^2 - 
        28057449498268058845131203332228847961251042640618998965800821845021009196717790565524579997985653031904*U5*U7^2*U8^2 - 
        378138505217870799763902550719782518727682923007157108646695354241043611983940156357895685999160901499584*U6*U7^2*U8^2 + 
        3944759278389257365719425454980874556786026372752402417127321007454794469043542775540071056012740191408160*U0^2*U8^3 + 
        9178016148477018638233276440898261341317014875959910499875431445413297020858251627240476815029305680094160*U0*U1*U8^3 + 
        60437531587313335988547924577735430255444519240499611894637143014380145550184295550593804022014398584330496*U1^2*U8^3 - 
        8671553264452460573364550464907865657838934049296825408046440139960413784758248076223902995458305469092128*U0*U2*U8^3 - 
        20459835159573395298877400692819874417325576214810504101539935062728586528549242144148678084602844015208320*U1*U2*U8^3 + 
        3854483556626704782312312056630743667287657132552418235831410522820514824083624425951564319617280406613152*U2^2*U8^3 + 
        2638501051574323395509284569547820419802078271027051827396514632298251488046550786493502829446993965068960*U0*U3*U8^3 + 
        31504427377162366933831556991605967957599626850275705420867980823643256955159312881393009237701896067727936*U1*U3*U8^3 + 
        9663909802074498769699899496452914358763157916741636331765335980759901956988243391216044324740077187131296*U2*U3*U8^3 - 
        2123784219694339638066767009102284707404948756953348350210164476549770971947559779061665006335445122907584*U3^2*U8^3 - 
        1801269609139458497260839046473025132017473604995418085080217151674568376351772541192800888197029127649152*U4*U7*U8^3 - 
        594598661751109708046517077914001723582422432720024344873947807117252327737896550554580974872089997209680*U5*U7*U8^3 - 
        2702890143609511302610694389127905319461465651928023672600724555506814407698757851333463729529589865720536*U6*U7*U8^3 - 
        1649315393911179682388686679177207792595814179295971499737527151527620486471113747147558361047789653082240*U4*U8^4 + 
        270474870960076314904645933770009201239140580072410062668703027347690474966082068720483312974743020544*U5*U8^4 + 
        811424612880228944713937801310027603717421740217230188006109082043071424898246206161449938924229061632*U6*U8^4 + 
        1050909605965718282683031133908047350057678385645056607722996914963861639585742596610265851382577391357477888*U1*U2*U3*U6*U9 - 
        11541312219614865649417893678539255652652045754336506545082585160164683339827862376936143163239434326235136*U2^2*U3*U6*U9 + 
        61285835794017239390844575916298831376389551843710742412775595934430548893402240023848351915385664011000832*U0*U3^2*U6*U9 + 
        1531444877140066912331154253964364434437984517369174689739769547102095032073127179096389726454172026126678528*U1*U3^2*U6*U9 - 
        14125840786805516867898645935056219623844064440267453818064158745859544862889583018058872527789131852951296*U2*U3^2*U6*U9 - 
        2145574739403630151876342309067622142819850729935561202049453999457842500853095506710037955706045721051392*U3^3*U6*U9 + 
        19922317327193982454143999393645000933836041981751667565562425233816023102884660931519088497432250526937712*U2^2*U7^2*U9 + 
        54064816728757538337415717026769405376173701042517274923853673402702728721814749255398040595893244518074880*U0*U3*U7^2*U9 - 
        107162811974832634201256688966541000415169411558774575833302540118811198186217472459556424886794703546201824*U1*U3*U7^2*U9 - 
        21561375289543134691251489072834231944663375663256167928648741981199555495803648835898154130033826878615056*U2*U3*U7^2*U9 + 
        12299125984254916399277326391982738003267755187083391068895541473357998156419944085071195249657203676802752*U3^2*U7^2*U9 - 
        29735231888903047682276282498744050422777054552369583461637823053612338039635453124605972494941528387840*U4*U7^3*U9 - 
        3008174498739220627742292993037844035833524949677073205554743298659413459026533257374026905082506970112*U5*U7^3*U9 + 
        14106647257475150832367015950133377590961324605978451299134846804541754925235660089154991428271976537637064*U6*U7^3*U9 - 
        66454453988941513747865639194555155885308086730464906484382045878169250589279543300184100647614333786644176*U1*U2*U7*U8*U9 - 
        52137983263327678223581487282297735936735873253572004330623774179872416266237221737726367621672981559778352*U2^2*U7*U8*U9 - 
        116672241309708081224780622974641208792758849158320685267886117001058426918310709763969131246754267512090880*U0*U3*U7*U8*U9 + 
        210394516868608969316159171456536381220308219580635755109566421068728776667014284270644815460112922667068560*U1*U3*U7*U8*U9 - 
        143198378175130859595825176569483434694490510306875426272246806294385410407950403577570993387286185207026368*U2*U3*U7*U8*U9 + 
        93806848828436903555884036257663963626657725016045938493378234321784652699938861858498172339722208257826032*U3^2*U7*U8*U9 + 
        78326829742865764619456584298240328313615091320030410077675684863984015427112160728178709275834871681573904*U4*U7^2*U8*U9 + 
        2184320772506388418528583546338627825075738937146039152333392601837926398004791257912948136913968328528640*U5*U7^2*U8*U9 + 
        86208950038909910317020389184295697493690578091813263682047582190312837889650294824481522189060471247907760*U6*U7^2*U8*U9 + 
        11958570207406524433880570652698264380515964453625358652712610142793483254951615727158141590785783234638852*U0^2*U8^2*U9 + 
        1243271052727264952088748327993058995726654588528720001665848454185043626596385023279700324814626082762826486*U0*U1*U8^2*U9 - 
        689807327051810496967037465823676769440239035624749767792336909196898548629773854610059438603729514537134112*U1^2*U8^2*U9 + 
        22975026737808476893764579791597338706171877249471906292005850252331599322878251462469964283792605657140208*U0*U2*U8^2*U9 + 
        127784046289138318760844217490593470192993313996030607544661674072378671384907472214799994963831931767028144*U1*U2*U8^2*U9 - 
        7599177491239396592741387405545194091624936385716828158418189166255430801357277744119906061656210805532572*U2^2*U8^2*U9 + 
        9697082652913434377042647450948804593800106160633313841184301749428240191385463684832332288533577252835696*U0*U3*U8^2*U9 - 
        13201565695958341375109404283489426952518544436035253043526356910173591168151996035623786765596106717899328*U1*U3*U8^2*U9 - 
        144832521410878846590812144973376100318089567087947114779382081257691944367287729069342067720510422612305160*U2*U3*U8^2*U9 + 
        34930413822092921059524202847973035120349967922019228334109136642256249526861653196449973335473261338656268*U3^2*U8^2*U9 + 
        77164446497539794693252540394357732785607626425422207555776029758344324703770341090972523577122233180877216*U4*U7*U8^2*U9 - 
        6060398365219782303221970690297398907986333813160963186532388324226659596314195621896760100087000684318176*U5*U7*U8^2*U9 + 
        60544223711249579751059862430772373830324807977130137070594066990415265943275110686422187015553609540994479*U6*U7*U8^2*U9 + 
        48366851642004581424577842874740662196458780440371900280757448620698627653331208245816770664233024068477040*U4*U8^3*U9 - 
        148752685989159266631026971790631862404058473833083080624957184394140188092053405228138336793252704372704*U5*U8^3*U9 + 
        18706467930356237052423480933592402111856316037719595623122416829837472457930452072675245175843296257505088*U6*U8^3*U9 - 
        829789707256050833165315396554035291340162172548436332809415888525348449568977640578581596552567846759284912*U0*U2*U7*U9^2 + 
        534273665333129805540388607168106930530929435744526745753068556287409760337325679811654201230564815605392752*U1*U2*U7*U9^2 + 
        179705883496753616424279490206748629469255376776218325179924273706249485998432016246522566903160154677255216*U2^2*U7*U9^2 + 
        472092161490915372886052634061776969304026784636595499947948999050318763782237782973787382819480277325608752*U0*U3*U7*U9^2 + 
        717024492954220362959033513931875133438288873779727584671852388015692335423520323732437476357604045506884432*U1*U3*U7*U9^2 + 
        147063520038668095611832252338979458942139642858358492941641564202548879121984793972102121994051311578789616*U2*U3*U7*U9^2 - 
        225395738906232918285101744295230301590626276737158480781818715942563483324208941975251879621532161819592160*U3^2*U7*U9^2 + 
        100817098346696118046351426606582630967264148219163618710017556248479661347460371545997422207231430732763424*U4*U7^2*U9^2 + 
        2700439246176345592252920641085525417637687395099156756068593197637744318817996326052775866988986562820392*U5*U7^2*U9^2 + 
        200839570915536096576322811744067271658130483556419685412016207193555714207903426084920737167295289808978032*U6*U7^2*U9^2 + 
        328489193082453762322190014626277101536889143965051330911321938570259220150083969722367158841724838551782344*U0^2*U8*U9^2 + 
        8644343558838412566186537784774236958089263985207630636044832065894201831321185342059963495272885082739715356*U0*U1*U8*U9^2 - 
        377634237686607123247123813827977245429299855497776243033358156668833817619311238914090908106034472661211968*U1^2*U8*U9^2 + 
        131399721265159353649402962788721842163798218995277563190194388872459277398853963328948496774509503349510280*U0*U2*U8*U9^2 + 
        2490431667036269125794629399215494857292385861448486473431729365698357702365113290015899420960782383288975600*U1*U2*U8*U9^2 + 
        471776030634274493779341372693618510491723675997509274051998761886085708968246107940435720842178599117866568*U2^2*U8*U9^2 - 
        122985116343539954568912618476109533594934923437029057504933123329996099739201201757946966869561060849294952*U0*U3*U8*U9^2 - 
        1824980244543976653839774431762203068216762281911040710425805444860116343489933249728777079386778205506787392*U1*U3*U8*U9^2 - 
        159587706499735619692273252997721661089863937027737556462682778822013588438533934348881486295129801842701192*U2*U3*U8*U9^2 - 
        149060943761493153043740339989236757015008953085811451984420872337524473943333930215183104131795743371779984*U3^2*U8*U9^2 + 
        15370956203587187074513690569972801308032103374951794734705321448896613638513544116547806366046663063036168*U4*U7*U8*U9^2 + 
        43017907152280217798240993827715995432552603193899646743507005295197031696589716396218989287723871229452964*U5*U7*U8*U9^2 + 
        367540574023731162209908764303657222269440284738730187331556115011966416486798951151616201101600638485486406*U6*U7*U8*U9^2 + 
        112930573764805363979900484365099305941726427909311571255595102546452186153253928289666286513871275735602608*U4*U8^2*U9^2 - 
        4847074812882129827420600334711799530987984472217924868517363083181742242557675060710572331223886911499696*U5*U8^2*U9^2 - 
        181253465082161931312998808194385832105132593899874726916572480593633311034614411959102791815636463041142736*U6*U8^2*U9^2 + 
        51027590724904227030572317543153608647115044954596816776373065919179270055171639816586995455833527016612124*U0^2*U9^3 + 
        1741641235411690431033574148160631710613224065912024862970150306574830328791580330209244977008422607728407530*U0*U1*U9^3 + 
        679241464094040353425594702419511395955728933912042558880488013307415418832915706218507685623955363948980640*U1^2*U9^3 - 
        124347067789657389947030865405598866362077583048814179604768962351845355757181409229228718853971975133573448*U0*U2*U9^3 + 
        2547857349154520802468949185921152284046779460180896302050283118547727705764771179761824498060308266447937296*U1*U2*U9^3 - 
        126609997126366906696123335848264738417303245039542151588106034634172273252285505257291631802095094533216780*U2^2*U9^3 - 
        95409731519589628728987499696981474360757036878772795315672686760656133670118256953689972175525961866203384*U0*U3*U9^3 - 
        2916998399438468066502407416135692097310353767871360443338077655181388245208086567540887452234761544152528720*U1*U3*U9^3 - 
        47153137351511484384748123112812709678815512161589411729576893226229829492332948258276456552285639547169600*U2*U3*U9^3 + 
        76049624975900682463811168812199550027633011095593722020654574505527248263075800191905285716813744202176580*U3^2*U9^3 + 
        119055764319242482352348879385109554664077232581857644739284308827010098736898547562795259358334758119471488*U4*U7*U9^3 + 
        75364059052838176288791127170886907343497012673285549837991935187704652400659750720720373190273509912597220*U5*U7*U9^3 + 
        163510506038246293168052565420248263807446528276504544349442371094367712442863508868654017901103570906641689*U6*U7*U9^3 - 
        78152033346249274599932852293737966964223676573737203973507747904570159430038345365053134267185599213565808*U4*U8*U9^3 - 
        83246761986500701810849658917696225492764381697239390090049382160743205695318911264934560043952261391157816*U5*U8*U9^3 - 
        438002903492864704054878965187609498440183879919689062035163459731317826738615412030567429248060920590709088*U6*U8*U9^3 - 
        57482716615138937601536446372081030095089807662431232834661824604269971471851531110343435361263704666439736*U5*U9^4 - 
        2825344177913216366045892610439718483709244402786943654348540335645595835485204793719020699033653088010240*U6*U9^4,
    23060825308323411982431389266078502432016882977501986660081601508909035227591083259097710757586892627968*U1*U3*U7^3 - 
        124021403932182391296152217693100594584237347807862309407327205820189303993650984341412941349108474956544*U3^2*U7^2*U8 - 
        22975887596812316640729550920577723255054876520627181244528596938712172775813327912872978941483715559424*U4*U7^3*U8 - 
        2664315320423743022116490358725788386493027797221896438953741217622083630558518687318714372123925954560*U5*U7^3*U8 - 
        6474262184496791150682025817027426914792412802193843409287115989116683626451248696722224173810353537600*U6*U7^3*U8 + 
        2735228809279944291789551441385518728015052493886452417912574173929687891433554829563369513363260873051776*U1*U2*U7*U8^2 + 
        297460468555376369262046505700134586447570861122859799048739376181776564514362422523266558418052779760320*U2^2*U7*U8^2 - 
        2133324279997341000472786458511487451736342262357919992655538897082536291372386949312221943116097648707456*U0*U3*U7*U8^2 + 
        879926599935623853942167518913600207423895673075105946497486851590113013378903570468310815957849634183552*U1*U3*U7*U8^2 + 
        1272652382829452959184362832868112723411786273325480585769186918739300747647863374110688413804053505665280*U2*U3*U7*U8^2 - 
        382731779443676989086047851788542692381792850283695645838813544923231134381773826205647040345321654344256*U3^2*U7*U8^2 + 
        29492980724441739834400033335682653284095241022175610816241595349635359248879948937824715161979754779264*U4*U7^2*U8^2 + 
        12257247575533094470886301641421575921951619179869718926740946424627625793915229030213896008029726857440*U5*U7^2*U8^2 + 
        181472033029362234923828252247006637425048286464438167159944360467362415074714566574251102740965623689408*U6*U7^2*U8^2 - 
        881692008859229394591867154426541370041621925947232908072533374305171222628112046183484602391461176771872*U0^2*U8^3 - 
        5059397815579910910795119820440406313826070914118979537086828866419301438356520405035793683225127227469136*U0*U1*U8^3 - 
        9339374878934587998442517132088961516665712768223948885809116954083842465388276436444169773007796830613760*U1^2*U8^3 + 
        1754827476501857677864344905544871110634685035266403834757669791268528113820593697262318778593095509630752*U0*U2*U8^3 + 
        4774591231652604768150539594985710181893989503162657944341178378736316908387019639764126902226953606518656*U1*U2*U8^3 - 
        611549351702687718622592355241997147814492796869204163525528154209376383765459774774950170211260663155104*U2^2*U8^3 - 
        490025875667211289166598799579090065726949360484904621794159945803422777472382373814344969111141867917472*U0*U3*U8^3 - 
        5574689122699570453458001319003251776961107155580777994111252338784741354812294983668070953967498851919424*U1*U3*U8^3 - 
        1829185912771892163552541536559844006207300871890839567675999353777187609415548923425318611054976559212448*U2*U3*U8^3 + 
        444008421660953023738474352487210620001339129176179922781943103448704874914201700160632283823441752741056*U3^2*U8^3 + 
        398130307249734267979722126993323875866476062579251268983085873264855419381460141104148715779882375397760*U4*U7*U8^3 + 
        107018261897871823691515184932741269594226738827904204839248237045515228863215677459953241102348087168848*U5*U7*U8^3 + 
        565995040493219459584860366516575605311972136317966825394600369440819439881215096979710768247685863417624*U6*U7*U8^3 + 
        246413454489013686808519745520249862345298967122315498660067157314624551703915747184666709876197552559232*U4*U8^4 - 
        42817704286459093842760002598924459684702407708362298436592837229471470095542583026044077786244969472*U5*U8^4 - 
        128453112859377281528280007796773379054107223125086895309778511688414410286627749078132233358734908416*U6*U8^4 - 
        193368022676675766452558653707379865463225256501072683928786143196924704939867251113292114484168430104069120*U1*U2*U3*U6*U9 + 
        2514860295478266382015888317451604606089767785247321243144043640291357036362382894936684272569470545582080*U2^2*U3*U6*U9 - 
        11425730395564413317372579417577146113118071047267973867266093120143055974409174151215339078375026941148160*U0*U3^2*U6*U9 - 
        281762309074811584697839384406849782708771648414452482949891582600767262360970835408853655075757059110038016*U1*U3^2*U6*U9 + 
        3389623579420251787815556389162244414525431059051317388791687423984498562160146921427975246142974183300864*U2*U3^2*U6*U9 + 
        282451575311462463721297138782957323553609071069394553483069166343166685218253766639623654908347246596352*U3^3*U6*U9 - 
        3700202124320702485680288029134757133143374092959829096958044440747977236346135491041031605047254345392496*U2^2*U7^2*U9 - 
        10492418824503570081152524460405872250550994230417873525205172745615194555759521692920011338221702413962240*U0*U3*U7^2*U9 + 
        20263340627073376684502090356671578004556941554314852455738857460518872646815945072262415040373908995196128*U1*U3*U7^2*U9 + 
        4175056083717865167216637147235135494413401709893011089469491655314034706934577339413847407867700731469584*U2*U3*U7^2*U9 - 
        2519747838317950120612356137175579162757200021431926483903938845311998290192014148035489286227209003631296*U3^2*U7^2*U9 - 
        22451078296534239091955788627352070497644878670203689406628186799128012399642116647962265210119678043904*U4*U7^3*U9 - 
        2664315320423743022116490358725788386493027797221896438953741217622083630558518687318714372123925954560*U5*U7^3*U9 - 
        2635799922078202989009120083314412281997316540667151033768262604480104070867647079403041512649789714765896*U6*U7^3*U9 + 
        15404473491992561222741726001905727542946919100443124101439889383591485473778888475860676254076167474056144*U1*U2*U7*U8*U9 + 
        9671041124624186367189524197430744135200545713907594346388435522501027460107298827790660348201651880568112*U2^2*U7*U8*U9 + 
        20288056286873118824282385815909479655551067633331940559369306903723932887787174580872864526393333869125888*U0*U3*U7*U8*U9 - 
        38360256559717327522791068536260600373169191558995924407612265277622928789106064543345643634761331652799888*U1*U3*U7*U8*U9 + 
        27138363845415965479127110243822844582865141748822324033944279179453278635059662566211868778769975329606336*U2*U3*U7*U8*U9 - 
        17654512278541309565149661347262532557058778735231791756611579529795397308957759360433827628658439265716720*U3^2*U7*U8*U9 - 
        14726869308099753478349382985660752536595441432566869907870948195601109451914393147405407864144157412049168*U4*U7^2*U8*U9 - 
        387946181801964977582091406712523570342756585454569976047214852114333929553512630842014438530480129325056*U5*U7^2*U8*U9 - 
        16087299052952309367256312396449397465189164256410537326533620068978060881142152893960234515686536200509104*U6*U7^2*U8*U9 - 
        2805713641662804239761395300920949006379421582408473137172949204656621731553979671169658854154810212424004*U0^2*U8^2*U9 - 
        235363004493267165993067789179577808523832875688634457258115984933305761177717066179754565012886152857996246*U0*U1*U8^2*U9 + 
        123657232697517688264773793749159012856569313379966152633005733794987574236727849348078091797862978945247776*U1^2*U8^2*U9 - 
        3329486825261040792176259700981155662429005132764575896178905820435656720136125382528689888678815864962288*U0*U2*U8^2*U9 - 
        22851869876189263824341969701336337259077055999999852929879318046697083029968406546296911520623489217978544*U1*U2*U8^2*U9 + 
        361868946146626719632082105416984324535266542069785074678085368954166040519982153060574239852796272476252*U2^2*U8^2*U9 - 
        2090189319994301557445307660366563765173584167076138125438675106078206341560119397127565388739227674615408*U0*U3*U8^2*U9 + 
        355245016463331101489389951179447127081509274143525709966227179314980092984161664471088874635956137622080*U1*U3*U8^2*U9 + 
        26075424986040654975457527645453837608207176022902002150321079539962605644262554409580237335778742335613320*U2*U3*U8^2*U9 - 
        6318299463195751630572610116627028638503520186134581000134133025989084819117203040613259248736963024181196*U3^2*U8^2*U9 - 
        14217704421584478684802597044707819132394484305053366481896877046482163570699054926939243464886470425715616*U4*U7*U8^2*U9 + 
        1147465429106396180127084456857932183526803123797863699057854227419871412265753255132229934775163017445600*U5*U7*U8^2*U9 - 
        11392626853310260513316360723431550316171299667448003960508313153775398482747566170180525396183123935721567*U6*U7*U8^2*U9 - 
        9021441685975427243472273285837827574390222744331540638968974095748836913360211351042977817675981633344368*U4*U8^3*U9 + 
        57329183673367441541766068525117267732312166420825189850434216952222395346813720763922213916813040895456*U5*U8^3*U9 - 
        3533920093784105357668012380994422080823699880953057540352954900450615307988314952786568242922138121192256*U6*U8^3*U9 + 
        149726537652158485001534781778035141803016087343549385065890128562880302039332504669823116241205936686620592*U0*U2*U7*U9^2 - 
        95143201459262058551370406306455665160628257934610473077718383105638792818302728334374670713377678865669232*U1*U2*U7*U9^2 - 
        33506479131681533528068753757010188525446501944831247132164974892141148694249995046417241101002061110930224*U2^2*U7*U9^2 - 
        84468678805217394441145964185872584241012461975035536772005990288534344526935345365539788881308386450167344*U0*U3*U7*U9^2 - 
        130606585223702135644685279788539004989502947081467495698458558126750386707954610055846287964956514347241552*U1*U3*U7*U9^2 - 
        24837057656282744499892164469323077537651605918606904447928690609206985462311410898290576392377157836850672*U2*U3*U7*U9^2 + 
        39709920861372085756694411745093260592577527618623370078585486099877509401611657404893692923875168749945824*U3^2*U7*U9^2 - 
        18904322587933133955806726396450153112808305246382558168455141988661939436618138671702993406897204249649440*U4*U7^2*U9^2 - 
        490453791215823613528753764021871041039990764298581005210834767626812612730535548299036575804545284622760*U5*U7^2*U9^2 - 
        37449077003940189291818883290157303199885357684092475469414839876209982690307775572913453090740396984543088*U6*U7^2*U9^2 - 
        59350212280751991371340494604949537170092448117091166419270781899629755540775340313963593688833309244202824*U0^2*U8*U9^2 - 
        1562520095078996491836129280781737739017876200257328051694371285151585343927654613809213887454871327606174556*U0*U1*U8*U9^2 + 
        69857479545860660895285451690222587744971397100157793004698437763606230365343888403039719408421687928354624*U1^2*U8*U9^2 - 
        23636056280846067328728653030709913812282397429362210309689860730795223557780267647114598180076458180608264*U0*U2*U8*U9^2 - 
        449134278175045486283164836607830728644908802203080629387684496464379341193521871910782440336634247034886128*U1*U2*U8*U9^2 - 
        87039804736057621515630421447635739737535229439650822543341211590051293225534654286021389352433841994103752*U2^2*U8*U9^2 + 
        21968438651428170397952611671916595511702011128077129261230253319898310067288109092245747804721252991565032*U0*U3*U8*U9^2 + 
        323762299116019182738049561056949738546362356355195771202954117001279454912449890861067596129071477326267456*U1*U3*U8*U9^2 + 
        29011352578736966562339404511280378322966859307930974775333408191018707432861562840845171652870339388026376*U2*U3*U8*U9^2 + 
        26572643846189786963010293731942104867188693385923645016188534152525310138775068331732938846946140074593680*U3^2*U8*U9^2 - 
        2895136916212941135205833906468840167507907630377303046115194581441448751708976111904815622115038819443592*U4*U7*U8*U9^2 - 
        7674896802371062011852441019486026681053905476989561127586137032386782887698519736242929242693535787223268*U5*U7*U8*U9^2 - 
        67023019501472028111631505833751910404766330485001941008681812523452709024655596393933746666532845180513510*U6*U7*U8*U9^2 - 
        20986181469753268198922635346382524611445686155982913225137393332910834384156700557175826170303033631376560*U4*U8^2*U9^2 + 
        961300833924705671358339582358071607631479864607395727021857803776483104453255066352248234859179317077680*U5*U8^2*U9^2 + 
        32130684162326747054205601090482209890469524626718288563892650382216920850896384701626824989252800538344656*U6*U8^2*U9^2 - 
        8885773779732289335029992269654076815989568758988471760691939681291358993912268934875306451370942460744668*U0^2*U9^3 - 
        305478748731893469941802561020426076952946557090808057326279996552501484373840427069258202484236243746890762*U0*U1*U9^3 - 
        111812532935497044379025229044658385437108501033684873260379034160676284188728177987922858352567602541134752*U1^2*U9^3 + 
        21958818291636777141012552452001930567615430108920699431364186650932066933396919567485274616231091049498568*U0*U2*U9^3 - 
        461355035516595803516270998348749877149559165790220377727717034923331627181361400145285960634216087983068176*U1*U2*U9^3 + 
        21282601054886129701608006620475583828044510582786724351697998227384825771117458547384488959498608581063628*U2^2*U9^3 + 
        16983048949176168107800007526692544960783367708066098016140188766919668505133994007410036089311829899378296*U0*U3*U9^3 + 
        519351416587661429742756205205660943202162151494195302010378292261948634300764511940201037500767248596228176*U1*U3*U9^3 + 
        9332710436956181455723699014827046455450362309842086712229167661622480077851470396157837435562882821092160*U2*U3*U9^3 - 
        13713685418163121631549783105895584468309066144195677900309535138951770657685157441077313053168720475519876*U3^2*U9^3 - 
        21307951327517176244583352178105242543473595651355738947356540618371981165961813571241758384606116413405568*U4*U7*U9^3 - 
        13613971572199488808564949208515948790927769808112765683286044001654841122749439467409143690165519763460644*U5*U7*U9^3 - 
        29040674958889653992897511711508674646340784852910659388988464456159228939975652341983556571918650006319721*U6*U7*U9^3 + 
        14077482417766459848627027585799872331623813972111609711866001131677565320753436180350428642678325246022256*U4*U8*U9^3 + 
        14971060237610307122939397534035197469908757252730149453689866859211008399537526756568460336066219735029176*U5*U8*U9^3 + 
        78655628904201012848010859338001118646329646079799728514710223508531264469677282194502961271574127544282976*U6*U8*U9^3 + 
        10256961379589505378701789195583918274770397297102064431894260722554298960063555083135304431955003799630264*U5*U9^4 + 
        623316100622689155443854182477865911433694664638285403068308495940207519812272146289062369987251831160832*U6*U9^4,
    472746918820629945639843479954609299856346101038790726531672830932635222165617206811503070530531298873344*U2*U3*U7^3 + 
        20099578404004663636010010869894581315183586273290669774587327257255209063024224782201195313723418198182144*U3^2*U7^2*U8 + 
        223913917348568017500861175914865328615406875951276192285294630749520045949561870064290261688443016402944*U4*U7^3*U8 - 
        23547380112873462276772138574019203001053815045361267009030068979130612592133974137190614549706593467904*U5*U7^3*U8 - 
        4923636612722875750141020380892171534230922723102502502142064326092685728576066716648358328538779836523072*U6*U7^3*U8 - 
        693722087132723263874762616586550597338160783253558423278849063521056356796667361259213072394132668131142528*U1*U2*U7*U8^2 - 
        70879269116064042328834866817106584762443065887996252242199525493283962976872922075685942955808184444404288*U2^2*U7*U8^2 + 
        550082397268268513101892476463683491835488698358516640158646259270409621368921055516804978759031766884432512*U0*U3*U7*U8^2 - 
        194154186290865300072918839001580254628268600381264311026717815966040690987724961659100423376207693442935936*U1*U3*U7*U8^2 - 
        277496858313301133296042114172198385149327584979346533704108584118045523039827701060841360593561381215890176*U2*U3*U7*U8^2 + 
        89282209392163414203367543236372755478159536010992701858367152249639713116161630016507598942335021246844096*U3^2*U7*U8^2 - 
        8689686478307000158407529271533297742293318981540292487993164378075684207745998783865585844381881669966720*U4*U7^2*U8^2 - 
        1655100159855513079791172027150906020016123135447804548691081441858416659083910874234601531441104355101600*U5*U7^2*U8^2 - 
        28002667056214294645966888676366682392753566255027817333428542700284940848573906546057683770384475837723712*U6*U7^2*U8^2 + 
        206171140004582042521069120926065632815069257310279470093466618372339280722984393305660510602836746859360096*U0^2*U8^3 + 
        738928069357712445461528063059973823158898054187818286925204998561789845738431178052942194572015680275680496*U0*U1*U8^3 + 
        2754768246013807876703775482378650030114502694655408778948631155536465020864750581678255253883042701595521792*U1^2*U8^3 - 
        428639166675731463895519541159294097635930255350417513330125220401057137730195500036711352025203823769470560*U0*U2*U8^3 - 
        898307437171802394674038605043643939373079456297774676220380431437169415479642706688768936237304984565593728*U1*U2*U8^3 + 
        187090569299859398177424331525072259777781014208659296511079449271846942077940798792909420299705399518191840*U2^2*U8^3 + 
        126264727007733028443162291248693167308173450715539360018406088050037680117818946686615753197306239851568864*U0*U3*U8^3 + 
        1442030580547236698392657258176689764251744802155773508814920165125722876431595747533825950288518584793795776*U1*U3*U8^3 + 
        470166196089733336858004510985429408899599403558653659546808442620986524230291137635719777815735268252379616*U2*U3*U8^3 - 
        108409454433653541139465296228528507368669282763019034660008598718709794155803319968022664732782743284728640*U3^2*U8^3 - 
        89828780611442129080172260200987834243597428929862896844103409206721299165998899545540183597981018851347584*U4*U7*U8^3 - 
        27433865695614386790183497339522528455160255958411649393402931635256983324353329345769062587770450211298928*U5*U7*U8^3 - 
        126634034689778507016441471641533608696853779971939657003741690499029095710165718368917459478212122100020680*U6*U7*U8^3 - 
        73930011728558718158159476667516451774129365577682294384085708097905956303515780654384827413688648611728768*U4*U8^4 + 
        11975816622066803325049335183129834251003515964373317569955452964923273720502876776468994987384047328256*U5*U8^4 + 
        35927449866200409975148005549389502753010547893119952709866358894769821161508630329406984962152141984768*U6*U8^4 + 
        43297944523488482094413259156345220540993117160804387351887167885887312239584340387065511938892578011367533568*U1*U2*U3*U6*U9 - 
        519659430462558598580193844861317518900751830796785190634736735102071197955109324341645647704001068126017536*U2^2*U3*U6*U9 + 
        2533334348138983249069087687689019591317905182934678768551975720087705823212585942533181534546265044858672128*U0*U3^2*U6*U9 + 
        63043512399547776455272817800890658610245161879915365482047842283235120126535398708344582204998799330455637504*U1*U3^2*U6*U9 - 
        647801928561473670905942124403811724953017142794357558978502250592831783289288848386643533979274105474696448*U2*U3^2*U6*U9 - 
        91104509594753668084562582798913275463238881291610036589863089275674415358879349932603054439333091577133824*U3^3*U6*U9 + 
        814517506658412821428674413930152243044571814970648355979494768235969474356257901822945298430413719592932560*U2^2*U7^2*U9 + 
        2236412424953574786897861451073808385064203820589381054219514388756738399674141493771357684102901333475061760*U0*U3*U7^2*U9 - 
        4412379382839478597469694769682216920637160503478682566103450347460938957155854245447600746019380694851748768*U1*U3*U7^2*U9 - 
        891849381384711426906078433708569029739303184336291503325981910506924022744707243570368720395924669497251504*U2*U3*U7^2*U9 + 
        528299887305250595747428384753601824291499668797852217805479732163282309750648982182393876626245515394962496*U3^2*U7^2*U9 - 
        1205321260422748925004741209008130525272133425115143285145379423828420780146144417951839356692483965901568*U4*U7^3*U9 - 
        23547380112873462276772138574019203001053815045361267009030068979130612592133974137190614549706593467904*U5*U7^3*U9 + 
        576029762013611917863820514564853556472422825862634778384523784592119703641216108441170195713031791103135640*U6*U7^3*U9 - 
        3184278042564926542543620684066066659407438783014520420731588639855475117872885488967063567543148452680159472*U1*U2*U7*U8*U9 - 
        2202539084979220946721202586023483983239887942680846894799602022502650723507689736593952674806978744170770192*U2^2*U7*U8*U9 - 
        4324291521158245000926756967557842838285642252515855888280913505370560753412082762892866698529595087220181248*U0*U3*U7*U8*U9 + 
        8335053018015259186118509487082236670606539218068787275176168284240380256356255928956315091466883971399252016*U1*U3*U7*U8*U9 - 
        6091704342915041814664351030896804300047937339251466198930068345951950038262865644591533608357459605870910016*U2*U3*U7*U8*U9 + 
        3922051109127792837698428724194097323356082208164602028958439559165405876989992346695183131799628044051230032*U3^2*U7*U8*U9 + 
        3222381145649948427168940509908537309793930681381830022004376749037147553104965231525854244393960646606172336*U4*U7^2*U8*U9 + 
        87870200559556082958726113801871643099440274784648119676725765253794446545660898571571326693743861701514624*U5*U7^2*U8*U9 + 
        3526824077352880129576950817230413128665699888588214263359183402344935760613427083516782555652190781079131536*U6*U7^2*U8*U9 + 
        672468902461792099985579505840310806125811199139909731046603172911974503973402856243198739789800178787126444*U0^2*U8^2*U9 + 
        51980412978603389251003884899660002573446403257537223781086629239106434717206348410446178865840852220173800146*U0*U1*U8^2*U9 - 
        27782376504290030665226939453569029577596387102649393582938611756504721758818562642503978470062629042699292000*U1^2*U8^2*U9 + 
        558830908377039690426162515349566927029329606145304321203202297820309480431741370225468618644629382878246352*U0*U2*U8^2*U9 + 
        4511563844784620405670285551649087559898360918845520822340395744769627732325990480469053525232456602815319184*U1*U2*U8^2*U9 - 
        50942029520559234865206296445491405056204586171680117681509055053426927432118428533434204767573271703937844*U2^2*U8^2*U9 + 
        500991896212869518125660413616928895623467666333355264978972859504046081789015226306250653455337914386878288*U0*U3*U8^2*U9 + 
        567399767356939727261103659750262693485721435295193589256336560890043382028734358844156312702749558952477248*U1*U3*U8^2*U9 - 
        5584528991335486008246504337826776971281765894992488317458854732130529632590391382290745245486962524135545304*U2*U3*U8^2*U9 + 
        1368629165210399565556596670273460248463542709002513879401932280163369796683242416137812606149693050867973252*U3^2*U8^2*U9 + 
        3153952274290412452649045473854862050787651073543695415986823514085888057533912949380406188409264890427765728*U4*U7*U8^2*U9 - 
        270667359933637363682328445960896267325326399398392915752617156600927019061289189260378762580300925170072160*U5*U7*U8^2*U9 + 
        2483240923991735686145002093144193866537041360510927887165527384085972040942897797762437522696735049191971237*U6*U7*U8^2*U9 + 
        2000591993841068504372507392392226248632449676736333568211866897229976859040593607069432889552882317585418960*U4*U8^3*U9 - 
        10680906069932351404857369291801289728826902229879296339420865318760515102360858873921712867051562451589280*U5*U8^3*U9 + 
        904487200841633697589583841963592820687846437801891931333872885296592908705017568028481950066185645331216320*U6*U8^3*U9 - 
        34046911310663312480754877218962948335505055869679190854337407861631747782551731196487834858458526169702543248*U0*U2*U7*U9^2 + 
        21781856964250314366899661516241441266093827673952680504663256299066424762977468211447962325978177217348646864*U1*U2*U7*U9^2 + 
        7415399313466764014021228526140945969904625029370943347929272646776561890041952487086089400417672339595073552*U2^2*U7*U9^2 + 
        19663615831462037458257371359047545813945168834248396876545836570500393712916965804431228405117815100481671440*U0*U3*U7*U9^2 + 
        29105688155167420890624987503109232791240198465964075376746958883339719812471544086504997802362434195523311728*U1*U3*U7*U9^2 + 
        5769911964380142548539701899793530479192222454847664089005473371811121112006497855650664507918291340032624208*U2*U3*U7*U9^2 - 
        9111739852407226138478781121373256483014840334441624708692816849682993396576244536433567730474225808015895200*U3^2*U7*U9^2 + 
        4136932110931542416626563345136827669676983423258966637302243464744687290962438615183279354819629094424661856*U4*U7^2*U9^2 + 
        109179683146464356395083641932119428363231055144625364156273353006372670408102433726211278742194035602842168*U5*U7^2*U9^2 + 
        8262785874712831806487474173964486350465295870495913683849926021084132124796426547926282436065402131589072592*U6*U7^2*U9^2 + 
        13620239944612808055839057517646145903600591310010648658666371911533270867831115057826186932589921458535373720*U0^2*U8*U9^2 + 
        355374198691588196385761717472373577666807656975478346584501211615155772058948048091252960961200715902968587316*U0*U1*U8*U9^2 - 
        17833741436510380584809946417975606605322200550524727483590939553682737095031354443973838016709597223698381760*U1^2*U8*U9^2 + 
        4870186813654313371486118848902925750318430737134777595508056095447792422924263355630416473930879760044565720*U0*U2*U8*U9^2 + 
        99540791722395101399603672077910064615677155384338594566838577097430888181480023149839916366394645610932960592*U1*U2*U8*U9^2 + 
        19864233444851187383542823464293189069373018758743610970181441778811400284231510938225408645168382510945650328*U2^2*U8*U9^2 - 
        4908272178742167114970060475089710435767627150028452873155792515642198585480674244578937916042633102529616248*U0*U3*U8*U9^2 - 
        72969857512312245302672276210556538967083636914320762498227625021127854458519008194040127409022749820985213376*U1*U3*U8*U9^2 - 
        6233147420905381810790938484298812198246949147283934581209683704894845510378896546419150153233717720393192664*U2*U3*U8*U9^2 - 
        6074519390550696856199120313539417605779252996153687204844558872723522175378451532672428893145017613597457584*U3^2*U8*U9^2 + 
        811026169908206343502575597697476145985045519632411014561288460440686598229169021774041275093115487748917976*U4*U7*U8*U9^2 + 
        1728389617113209403549736255783605424064643884169355341547532330918231693947387738631716342708580133282449292*U5*U7*U8*U9^2 + 
        15288587648944981542299905694456390487464770482187475416962503641657271493238975848853048252679667429692158338*U6*U7*U8*U9^2 + 
        4879699753222098813167341570734942431568480064053521507154091370027773842204038179908515471850411524873538960*U4*U8^2*U9^2 - 
        217629057938794988375286909496144734209627912755657377508284462403073544339857560937265302513708733300838672*U5*U8^2*U9^2 - 
        6716780718439398696522289422072326019133730044621198937949920852513028599093594038676458941990078289912595184*U6*U8^2*U9^2 + 
        2092753658741481103859593841348591820864483470550030559133411723604585683389965506221131348913202927036504244*U0^2*U9^3 + 
        71810917298392281002111844989096360285841710131149399073165256327889437310921844540997992184603474356386257742*U0*U1*U9^3 + 
        25187453492065966743364511360457386691334363069952263160302444325789368286560424306320646025424030496786740704*U1^2*U9^3 - 
        5243683461255273265542394526983826523816296890235558399082790131223518399386778144113564564371583452894896024*U0*U2*U9^3 + 
        102963726878813652286557337911761935230283003086333377659996270026894134377368207248530371297046827081096257712*U1*U2*U9^3 - 
        4675757029352882573983847376683695357875621846476726965596565200806788607388333905424860481080523405070380420*U2^2*U9^3 - 
        3870159573289527344830436483730691142466314907488949544326709793943385854155094341377372481806068424954318632*U0*U3*U9^3 - 
        118639417996813909204395261876678783367976223960362360829338384749584948101595796902341071503467907173792119920*U1*U3*U9^3 - 
        2136312448065552588788609184913754255404054553112603543316936940720105712132938417326873369600992035991224640*U2*U3*U9^3 + 
        3211298974139776580811133065384876868191717526748068685014085267113288022003271904329209157567788423292279660*U3^2*U9^3 + 
        5194892297824768126041857790644257854837705627460036720837863267460643160957371165495701109078467995411453696*U4*U7*U9^3 + 
        3092526019866598695553356760924075114163710491151186287855564211481121975034173137477970069937448808860030220*U5*U7*U9^3 + 
        7136701961892594413253348094612269085316169469880603596097231064768098056287142654762233190184912257807274931*U6*U7*U9^3 - 
        2897459883227047442291472471691502562736378942745951990803594822769630642071029836132867418875312136916574928*U4*U8*U9^3 - 
        3448224158406794152163311711445805554307248788501662704902791962632708024575381383169844818436855006719447656*U5*U8*U9^3 - 
        17130937715854707112138041813040685941842038467596530615291000059994053996092030092381722659168157150799446560*U6*U8*U9^3 - 
        2387973880416099735286127515282005773493408980817125715947772480636037428413094310373413707591195853674567144*U5*U9^4 - 
        140869683015757023815844779415271528103241078888095769690555884739927642184704450126121480505973408065077248*U6*U9^4,
    236373459410314972819921739977304649928173050519395363265836415466317611082808603405751535265265649436672*U3^2*U7^3 + 
        5112104610155608845531867475009322836107206457663125185044339225784044480189931887366533258028364733316864*U3^2*U7^2*U8 + 
        35885527107744205849964751707767260560483712564499209082192076989932805468908725564934485987848553625600*U4*U7^3*U8 - 
        17866728057672424662264194022463387705130790012702485567386704489730013293195349326889618185686220346112*U5*U7^3*U8 - 
        1075693162896496497391705052059365647264773209767590163140238375519632719859343362276470227083802483160384*U6*U7^3*U8 - 
        104733797403880283212099605071084795400484335938690012826043109602271201970501305915840001878068159281152640*U1*U2*U7*U8^2 - 
        26496102097071482791416031592441261110588827329091720447590563792377984454520652621301530244243457531034048*U2^2*U7*U8^2 + 
        81991849128970411630428364492683461888283013785541341778117840182201019327166094165459616315904062064084352*U0*U3*U7*U8^2 - 
        41817256559735059475925719867754075914206521641709358944599561688461567108436022855290430393601880188280192*U1*U3*U7*U8^2 - 
        51796154983371706674184132621001787239308493965517444032432398058925478336574580224904723401196557425656064*U2*U3*U7*U8^2 + 
        15110800015377685086615603823435165099437585936723117098082524420071287644706996101195331769275875724936000*U3^2*U7*U8^2 + 
        1062105995889468730670947358806239978718316359080460716522608425848293734549431298919689925854052208459648*U4*U7^2*U8^2 - 
        192324437858576228938005000666237080267209126514533702089437700083960829167609651076584714694342206300256*U5*U7^2*U8^2 - 
        7886650029458436086216100923449420443786837656796288538424403228980150198009895978069314249447895548317632*U6*U7^2*U8^2 + 
        40218010217384426569375963383524705430589141145791164626255604773564394464066595376673826892121018584889376*U0^2*U8^3 + 
        427185906649098071346018263866040574937948906663116355766351736872647738297348456813201722342208380901369680*U0*U1*U8^3 + 
        262163058383737466097982714637623415095378080321243707102700920838771599651653888674558592999891684052596992*U1^2*U8^3 - 
        63856450918049287627221419907607899565535620339072902781230662256633728791156072751742573187491983970423456*U0*U2*U8^3 - 
        89228672900607517241566853589126643403421070597928790712784497268528331200548327076757098255766887599680384*U1*U2*U8^3 + 
        17766130282061428616221666960545647200441932709031789984946741440342752987587850474200064352478165764272800*U2^2*U8^3 + 
        15611740394111613213564240533545490881279585742634003409816288698179311330566441957402642268767244934814240*U0*U3*U8^3 + 
        125193944129697396347603786660936549011764503229259316499811920750068576664532794367138331049966956433768768*U1*U3*U8^3 + 
        56105218196198573131141951388016558470122020817076428330748654448514468686209160031457023522266349711805472*U2*U3*U8^3 - 
        17649892005596239710320224974015355857966233466606138264735505113221716058689896646654035844913579959027008*U3^2*U8^3 - 
        11638653599717247281259480393108221395884200030997249133776854366815783837346770616522076428684528652174720*U4*U7*U8^3 - 
        3186167089088564625052562516541651096527196962315955414832548467662798279698375761759082949212416044672272*U5*U7*U8^3 - 
        16325282462689417649707168016465639380136886424002710707423578588482061395407374553149287840284847821434264*U6*U7*U8^3 - 
        3153374453199209393098378729714933519307824291462050293961288203993265680343199716109160683082474781730944*U4*U8^4 + 
        1786128885016684158111791150159558145689664296928796902349301498287030582564927750729207374500929459200*U5*U8^4 + 
        5358386655050052474335373450478674437068992890786390707047904494861091747694783252187622123502788377600*U6*U8^4 + 
        3280485003113798719496892639138764212373417394972302711276678734005858910790801288285290748941049277802128384*U1*U2*U3*U6*U9 - 
        44742472049069244785300014479204005994431560044110802252944683424000250711093163392977466442142170744731648*U2^2*U3*U6*U9 + 
        190921479664764514255902143993206105578646412288516519621806354802787008894586782044611470925073204154772480*U0*U3^2*U6*U9 + 
        4764760113056059713076799178699831697984278326981189729184933296987762353712665302315092534552038558146642432*U1*U3^2*U6*U9 - 
        53304089592684358285835302881905832014324986960217623978581249434761393721786561605712709686591097392161536*U2*U3^2*U6*U9 - 
        6254167969362081318308048864561818274554452490676491786960003481797909646810438220330957319543459451424000*U3^3*U6*U9 + 
        59565004867410181648859888491565698424812041798245213760362117769398561342087371184968538389383656880150192*U2^2*U7^2*U9 + 
        154245749180887630917154337572820070259283437029317036821193280689666574125152528241806368010266716800788480*U0*U3*U7^2*U9 - 
        324233760009054151807386939260114655914025498791774581940861343932313661056073875551551603260305461444591968*U1*U3*U7^2*U9 - 
        68501647244092708674210172423349313563815725074957977323030640525968652074999105404952968107641510043082448*U2*U3*U7^2*U9 + 
        49915593588540150344394848731694826611448714585653187426799118698581868991921947609381057686065389002306240*U3^2*U7^2*U9 - 
        343152068473269642203508334481089556112494246041064894897893255289935564586133008899718587483961616060672*U4*U7^3*U9 - 
        17866728057672424662264194022463387705130790012702485567386704489730013293195349326889618185686220346112*U5*U7^3*U9 + 
        41291356939496569642456852720206210666937814315431029655538477578183218969340570381047303115395066619409448*U6*U7^3*U9 - 
        332233943838991568152252253939481356037216339371585735696955850257138706585485808897567900695519044599796880*U1*U2*U7*U8*U9 - 
        204484186310433638000059107817319941334387835543734452469339210313278137007710238047332311939509920240527472*U2^2*U7*U8*U9 - 
        276187053728810344677861346205479851239617083693964626742673880352983188748106752059575642380897976637865216*U0*U3*U7*U8*U9 + 
        534477085077355513707665665472839605872874600895367886158812020029746953153024939729763278570596892124144464*U1*U3*U7*U8*U9 - 
        559146257920609119915145201634987261661723583810124722286439478919996242799181822375609495510364792283994048*U2*U3*U7*U8*U9 + 
        334887569372727812885028865221891718474365880980627009660714852660519832473136337905915062658278008708252208*U3^2*U7*U8*U9 + 
        241830150943745976508949333161505051802358857700753057790526416830412622418103598926350711976022375250582992*U4*U7^2*U8*U9 + 
        5822205315491429070205456374848775249217686047945388391287692582701947471111670885268752247405341799086848*U5*U7^2*U8*U9 + 
        245634232762851359391285772810387291003139723854744794102032804468090889003946137103716021654235626165766896*U6*U7^2*U8*U9 + 
        100816311846460534261914867500157608545582384319619347227117258687420251828596961341650018996075771537689268*U0^2*U8^2*U9 + 
        4782386007277326303668336100993039500018484141607398476973783820820026381732113519446549239459858742932602686*U0*U1*U8^2*U9 - 
        2434490431327899804073427704485252861247616546957970387873686561952000538303432244967492779819804089591732640*U1^2*U8^2*U9 - 
        50014317502929895569826128204689408956058676658324208570706758064542363189544733829641449043223887267063504*U0*U2*U8^2*U9 - 
        175153754018146669217439363305545768619797847431402429272131839780624376999412303048187929338841468261130768*U1*U2*U8^2*U9 + 
        9623570917279053606241273891504442491803675041139827091094326602941767088379014307421573819060946153854356*U2^2*U8^2*U9 + 
        54951191638605730833975078656581025519005332484390449358310134873935164943002003543358160471276654041004208*U0*U3*U8^2*U9 + 
        158704066702313128011510327790782396571874391300754420907567171353338294362131620919405253890234122157801664*U1*U3*U8^2*U9 - 
        380755963430082984085163736446076566915337850568625222889228049567359643861965631793847962661699316755352168*U2*U3*U8^2*U9 + 
        94650823129877154187921595934527789021163503727014613582459556727877877874471055702738274726674529922902556*U3^2*U8^2*U9 + 
        233176638813907587174672175840311086909867335403605783638294635679185634902179514603007734195799184624857120*U4*U7*U8^2*U9 - 
        27916540995346364507937363498632098562752678852925600227256732508565592660310315129735340852825666482808416*U5*U7*U8^2*U9 + 
        154401237414081881537467964298694780422890445602367985785815744464988824648819169305625615510749132507667907*U6*U7*U8^2*U9 + 
        176368097715728556914141687747873083050119904704625123034135438162127395355764748080436467107392018529214896*U4*U8^3*U9 - 
        4550911823924700581938196785961353612230489954031848307613411205706720217267666260197769877339520292465248*U5*U8^3*U9 + 
        110884425839040653054439126510075216880067462981616705560557539749006491363764328179066775728320594894698560*U6*U8^3*U9 - 
        2568854680566624233525863530579374868660780085282901694177692189838132956600827240162682669020465602553972464*U0*U2*U7*U9^2 + 
        1609188815481411177155944377258355798737478540252141603414056770990102354197235022454291252736030946479125680*U1*U2*U7*U9^2 + 
        553773237158462099677057088065427130144290273050306511766228388308463744171377076851914556965446727143150704*U2^2*U7*U9^2 + 
        1517276497409689195086426128580165612947842957105771876448468033332668834145162055957980838056617756852596592*U0*U3*U7*U9^2 + 
        2207117625100979337006198176694191018030743973356294544897404663919050275366939988387202435362503439091922192*U1*U3*U7*U9^2 + 
        388010694556374610081249533600487179685362678196451595812872978589856725333846615982814865298738640302299184*U2*U3*U7*U9^2 - 
        676540126787232159666927704542267993624469277671197292042263393661810642874857826991308430302399097458487392*U3^2*U7*U9^2 + 
        302484503519297922472720561582633654601851777198349652521883420159818333402756949111562276369083815411745696*U4*U7^2*U9^2 + 
        7375893674848308347298834957900135991959447555961959581035795515744356329223904328159933681077925995630600*U5*U7^2*U9^2 + 
        611906159624239498452906960314615449980368142925919189448217380065062325133853929016907743287420752089323696*U6*U7^2*U9^2 + 
        1040075763073077518572263787569367552770040776577013750727450475199825084056726022876632268492141607411128744*U0^2*U8*U9^2 + 
        26847904330933650933427965002232174578168537824535441977319095473407258301993582514320153473425776565219581484*U0*U1*U8*U9^2 - 
        1902370307344882333321440794238354480130818349475776870399870249690293413019990902953916844591172507725823552*U1^2*U8*U9^2 + 
        308237023202999069891979372419406493373280565518700920911332290953321137720483717013670554404438237496389096*U0*U2*U8*U9^2 + 
        6831486296862494429304499023866369631697343476436917602092356648772958978530985336578725062730091734075689520*U1*U2*U8*U9^2 + 
        1622207530586926275568274453930913003063342496926003686344174213060854529113380198566944902304952906102783528*U2^2*U8*U9^2 - 
        353298627430586371588340354527986250581095203876927741603794644814483826027217076527696812461442501373461064*U0*U3*U8*U9^2 - 
        5231258723786553350745354518320150889496232729631896148759526993412922329353168941570077992575786656354216256*U1*U3*U8*U9^2 - 
        475812921566114119084465683348109117367862566084814370137092171143820888312651942876298758213533486277418472*U2*U3*U8*U9^2 - 
        449323470612756976100381581807184478241792684390866405311104456484686696408935477148256575718994226600736720*U3^2*U8*U9^2 + 
        86249601642167134159363947970848559198270916406173114345502278214985725644329305504741615543188818962503016*U4*U7*U8*U9^2 + 
        122932651353803180794602377481314112277228667791825837543483577785885705240479490615353543243688663852871892*U5*U7*U8*U9^2 + 
        1155360448486764991403461806858174848131689197924240122828821811948473184958110541113231223065724652542856174*U6*U7*U8*U9^2 + 
        406151129739070138857901312290426176400134584605441390111401816457452905513433647987844561225553363807379440*U4*U8^2*U9^2 - 
        24674639204681786222621403066798718715491397384012692961560623732097790143629435928596690728603802183524848*U5*U8^2*U9^2 - 
        392223353449064230699829331609690176779499801176932187062130286754382141181557974409247532603892816993922448*U6*U8^2*U9^2 + 
        159700921123494460431122009779448553007714568511287113844560934642686014015545302353071764542819600240715500*U0^2*U9^3 + 
        5504528410619576043130866506620437825168724928866988804313032953821614372635956662734786144301683256542563234*U0*U1*U9^3 + 
        1769618630842471445926780648464739701480861559663533632280507708763670189756476037030564942899384813433767200*U1^2*U9^3 - 
        415976890452524777711614318356308713865873522470833585108644818832517106412733759741664006855955356855528872*U0*U2*U9^3 + 
        7449297447631372314781142148293083303767230108924398371982317148636135979485152764009142756620080038402276816*U1*U2*U9^3 - 
        287725022818887841591125640561004621326659283032841959108378260120170459279224833885627958544973907100302108*U2^2*U9^3 - 
        289455016159625298121879690570900897698184334940461330683479768048112592091202468798687347123671167952371608*U0*U3*U9^3 - 
        8908649998436430678361688427378983199535542210957613758657277394129199806413838597986827644183776163034361104*U1*U3*U9^3 - 
        184870965749771559820035278002530448365437284491918435034262822284423368568347442459895887766973656278151232*U2*U3*U9^3 + 
        252694535108322885132667818932770815259098457689012959790719457756878002944369979338978739222722922353500916*U3^2*U9^3 + 
        423705751502935427512108405976550761133294988620634766688835463171432547605979122685523262764991281449859968*U4*U7*U9^3 + 
        233321289389953976482116352244716632311873961198435799850910329174913581758696649658142398460723433126093844*U5*U7*U9^3 + 
        581869725645033883568266156664370126820871732125500246131735243501171412032451892489047896660899310055633957*U6*U7*U9^3 - 
        186871850640042978957083133535947767890909819297295026018252914611134551099827719650469050145673018753503920*U4*U8*U9^3 - 
        262695605524842870458551001272455126630894762733556118337132599166501453390312826184942646531253131050697688*U5*U8*U9^3 - 
        1224258948274428263428523204162171096113087391666013809728966214616457402415191213644084696882122573946271200*U6*U8*U9^3 - 
        183584839684303019121411124608601113517113988723979794297482374036512926314520230005035186822099579924190680*U5*U9^4 - 
        19754607214840255674320696536399356181815707619487487924830662223800187049621873261811838419953371625865216*U6*U9^4,
    2477308354538674719875386447540096389246923559952690376212201929722986288800*U1*U5*U7^3 - 1083262194313155889987380158414723018946795752859405114321246395649868702656*U7^4*U8 - 
        2971175537969324964602724472554262440277176155085110738044537218427048522878048*U1*U2*U3*U8^2 - 
        136414188916659613664440809979562464776936067851763446544284634852060908751512*U2^2*U3*U8^2 - 
        200121996575608664569550910598054709960207820695778097460805148518501432401664*U0*U3^2*U8^2 - 
        3562443397776262784437738707187443605456193106823946568818476005689481981422624*U1*U3^2*U8^2 + 
        394360051259658040635443707988538113827936111499221425989325513021578879907840*U2*U3^2*U8^2 - 
        93773778684102929126324151837482037023946085662164326383758017143627908556264*U3^3*U8^2 - 
        1336009921611660173276943064377421227358322267422772294206268036302461345344520*U1*U5*U7*U8^2 - 
        244777360901975406881591533099087678721906038600792087562538156976241581905972*U2*U5*U7*U8^2 + 
        175676657299106941503230330945342726594206158075598441714564908683732263436820*U3*U5*U7*U8^2 + 
        19360538344660016766662657999878999152616120036918014040058237817358514709138984*U0*U6*U7*U8^2 - 
        15883568980294915069626720900179860676957016751064406003071237651825052437810832*U1*U6*U7*U8^2 - 
        4399932266773790395921535444669743447817120454668290768289286510597447558400788*U2*U6*U7*U8^2 + 
        2396377621226633480270456201028008181027606176056943208156853241810507623427316*U3*U6*U7*U8^2 + 
        1855268079413272443992874169005604039345746457336981604482960281728030658528*U7^3*U8^2 - 
        13791531675954634457130651781456076086338844550337294311593142820652293295337352*U0*U4*U8^3 - 
        85996300918094871535962471047923331358766713430338452178327050337287666838201216*U1*U4*U8^3 + 
        6494384979026996254512300313237636973519708044985261573073744959512147171781400*U2*U4*U8^3 - 
        945991846228281161411363332221229301813931186111891980300203997297670491121120*U3*U4*U8^3 + 
        274100872008883477330390514256749156494534991264391842381535933258963632767128*U0*U5*U8^3 - 
        6973583837786722821378810942113916356607637051409033146629816173797793228693784*U1*U5*U8^3 - 
        2786042142490650097965531938648309982672207558705384001259552115529100822577168*U2*U5*U8^3 - 
        5640294084105369560798454411694648566853361092922390591188015742936498000000448*U3*U5*U8^3 - 
        43223938794666711786392833145953874299311336618824165407646143383679050106463064*U0*U6*U8^3 + 
        4876851232500149674834136254075621523227824579787010538212821471428372598811688*U1*U6*U8^3 + 
        12945252311081479983689998524255051366642518789322022077283851276977676792984264*U2*U6*U8^3 + 
        43847809578941835470385669068891095700689164749859765422936733944888993630083392*U3*U6*U8^3 + 
        647661898384485233850134816388467987641092273720956081949869532549622031314164*U7^2*U8^3 + 
        600571925955300496703607177462291498090825252528870920312746683575689744969656*U7*U8^4 + 
        317854362547725285334120966913962893739181650495578251727910698196208441781960*U1*U5*U7^2*U9 + 
        37673749533041857416758388145720215739113184281372813217441266919834268760708*U2*U5*U7^2*U9 - 
        81271304600177359350052143021712880591047142866424263307156388020535100950468*U3*U5*U7^2*U9 - 
        5013488535245014818489871480144820131045517145288823428660059415448967574303264*U0*U6*U7^2*U9 + 
        5747804711669965682912550939550745791616247895111459735786328520947377471255464*U1*U6*U7^2*U9 + 
        1127384751216741721466138825028267095870727447648414518004804315254006042337708*U2*U6*U7^2*U9 - 
        40125544683279095676308254547750438077966762169540739001244294359679063412*U3*U6*U7^2*U9 - 1083262194313155889987380158414723018946795752859405114321246395649868702656*U7^4*U9 
        - 36490027629660923481548087702973117035696255297293088340010491952169566260075600*U1*U2*U3*U8*U9 + 
        74419219600886151836114918846323323871447601494376407354701023211611017119480*U2^2*U3*U8*U9 - 
        2417047067580403898619282494595135951987509874947666103485681062867161569063712*U0*U3^2*U8*U9 - 
        54217585538444315586444680438343117069128725077170635029868015559670186595485504*U1*U3^2*U8*U9 + 
        1426535153903972457214295303046202235943572500782781331893617523647177469988184*U2*U3^2*U8*U9 - 
        206801282000220935236758833183708984226600726352058081817788339384961129246864*U3^3*U8*U9 - 
        828881879802544283310370754540147581513641603882181431510127088804058188474712*U1*U5*U7*U8*U9 - 
        1697562829777602770966297173767232594874033187730818240833242066909386430937544*U2*U5*U7*U8*U9 - 
        1295656282313634877485357984892954139882888949870129647669120066736399501102108*U3*U5*U7*U8*U9 + 
        41648263333979851860811343387924832552361832699318659890002158742967834074020308*U0*U6*U7*U8*U9 + 
        15386087591193481506262713404406794853924122043017855854590821649169314955394778*U1*U6*U7*U8*U9 - 
        3138422856557733834301622717262115384123764768749087078173031598309643278923574*U2*U6*U7*U8*U9 + 
        240479077618994022995687453051347911563080794174395592788983889374319573356962*U3*U6*U7*U8*U9 - 
        166340013787275710178195550735777750782896541771006212252594441459584446860532*U7^3*U8*U9 - 
        6556736635387518885975341503390629955984737068170765958592346089607600131057696*U0*U4*U8^2*U9 - 
        107146550534712619062475943020195172749435562141359285917352940540005645102577148*U1*U4*U8^2*U9 + 
        6732433421681581391255442164803218560306086446952704950985507589555820688770196*U2*U4*U8^2*U9 - 
        2670454214507443286581165738976072371590814604209594386822876418986535027425084*U3*U4*U8^2*U9 - 
        1898079691007173488685749693752973661890655308767406658492980128677250335390596*U0*U5*U8^2*U9 - 
        867371902081522955627698331176298597748005460834067169162061296609823373837044*U1*U5*U8^2*U9 + 
        1185641558136075996613669776251700884583643192679961795897082274480007582224324*U2*U5*U8^2*U9 - 
        4163116223665968938920517136982561437441431045889679578596146277526969428317696*U3*U5*U8^2*U9 - 
        27459595886069108108375181455018381818927499179101915175038812930410799652137472*U0*U6*U8^2*U9 - 
        31857945617500339175677052156980014643822130184545257503596961667173609376072428*U1*U6*U8^2*U9 - 
        2179539443283601452399921553941908738049496422658986051978905080362097323436428*U2*U6*U8^2*U9 + 
        19236273879127879828757642988510700977645390229748249432160029348148724339982892*U3*U6*U8^2*U9 + 
        9956049105318572539799894267452021555491942312378193520217353012609845693608*U7^2*U8^2*U9 + 
        7765833177407641862313808496834073235213930058316572721193205700471717635383734*U7*U8^3*U9 - 
        8873364467956771642008468976136426741579295133832171656354733048524611953906436*U8^4*U9 - 
        7974694459593621850186149361553779991319790732842447706527454419917692316453856*U1*U2*U3*U9^2 + 
        324604916896695478731898676515256200036616481220541104258315878843689995601112*U2^2*U3*U9^2 - 
        899608612292928146424868873866844591165035930807226240163879021188677242161248*U0*U3^2*U9^2 - 
        13879272852926737869114312401334420738516851879386147821268884270895141438931664*U1*U3^2*U9^2 + 
        1248974227139173124079297242243283275018566423512096391689273371835835487515512*U2*U3^2*U9^2 - 
        354129236120603401369724081823847043873706564689287697654617837584501558332304*U3^3*U9^2 + 
        9165636812615875245226114891683412303523878317387766716145926408660485197621728*U1*U5*U7*U9^2 - 
        875489049112713537133040582706035424912237461255727071580664657181074402199064*U2*U5*U7*U9^2 - 
        3709185251779038082926764088068351532273331470709006713572505365909603179819812*U3*U5*U7*U9^2 - 
        143758159223830681750753203139806968869695528377778724691500059751800685455884748*U0*U6*U7*U9^2 + 
        220788343363651501198397780890627706587971557772149289638897365036346424413151090*U1*U6*U7*U9^2 + 
        41197424170860683645421222541211761115965269353602769221869925530954258331066422*U2*U6*U7*U9^2 - 
        7856433165687742769215952664775640264235921522350611228922701294144033715641122*U3*U6*U7*U9^2 - 
        221068760047516876002404286809499334737577478933271642006356610408293089045182*U7^3*U9^2 + 
        127249230102600793339111410128924500794786343263852616765395690359430305417342448*U0*U4*U8*U9^2 + 
        792709555718192724782975115922166647663955969902653973685281540125430732126199856*U1*U4*U8*U9^2 - 
        47160405836538232498513922767586854727491029390544953621124689643857966977672712*U2*U4*U8*U9^2 + 
        5718776869698022590983729486546549710049253256172651108627546383260482910608376*U3*U4*U8*U9^2 - 
        4086759034888769929865165204378165419323958745066882439592466278199271694186116*U0*U5*U8*U9^2 + 
        68447366364931878184765736884997535612001774654891236853337004429169143008225112*U1*U5*U8*U9^2 + 
        27885558998059313361976041027144599891438947277599860024714345363676678812850390*U2*U5*U8*U9^2 + 
        49588151307231747769896363971926543509495223374923828743355027106978353408059018*U3*U5*U8*U9^2 + 
        402105275076199339770414038313065332428056739983720787911497718843862759143559768*U0*U6*U8*U9^2 + 
        46407366501818570394755606826169532633790334772593969466283526258079649878652192*U1*U6*U8*U9^2 - 
        142990547838778020151900999438254491020560992771770220477298480662885189436798816*U2*U6*U8*U9^2 - 
        384920117663042092434788124648040271817384297493238469177579666735850806826918416*U3*U6*U8*U9^2 - 
        5721768803738097451306600948398700245743070727805028494833021429654473201928746*U7^2*U8*U9^2 + 
        1014648387141104442603081472499634096616017857301092866369670636681604478641864*U7*U8^2*U9^2 - 
        3062051470710480035070285464879020576058651424853101278895453747976312454406174*U8^3*U9^2 + 
        40690835177766331175718445942146088124940553302460671666781037011242699207198312*U0*U4*U9^3 + 
        751704688364025477578308508448157494615462357196325496270283171208023239114296460*U1*U4*U9^3 + 
        28011369922953360277517992833148640353446409350732714124178025760973506742618628*U2*U4*U9^3 - 
        16932743106223116049332961926621828626374647092125444492756367839401531422009604*U3*U4*U9^3 - 
        560522374581554034987881454801857629642213277062105309352011436866594002798600*U0*U5*U9^3 + 
        44374049608603940495921893136817851167103753768193379043196973142419446123635268*U1*U5*U9^3 - 
        25685007732085531101453645621263299237243819434275728397998649104257383275362930*U2*U5*U9^3 + 
        9040387522853497260523795030608812647687136947496123913301376823585160021468662*U3*U5*U9^3 + 
        92166685940386810884101121075080264132730123666409763460020550400145451205172592*U0*U6*U9^3 + 
        1633359713501068133878341127855570186335699061434885403534430539705534292690372196*U1*U6*U9^3 + 
        17974579411479736668796072538440963724803303175414901981457381479763487475759588*U2*U6*U9^3 - 
        53005392524831960930617107306800228165755187952826390611179969605284684381275916*U3*U6*U9^3 - 
        6313448058987573069749239210184851231337965945830945823928457363917164870470540*U7^2*U9^3 - 
        67328754582889547878088574140797237169147200966959622132897084917919962262456479*U7*U8*U9^3 + 
        82160339453980755859661852159497681146833321532030916333210063267946900545865616*U8^2*U9^3 - 
        5168364891125633914961514341120002250161276316393300519583823690341393322276173*U7*U9^4 + 
        11879046035771607563192742007762129749282953105167613587012334585920583892594354*U8*U9^4,
    1238654177269337359937693223770048194623461779976345188106100964861493144400*U2*U5*U7^3 - 660281626611854096985481118577806208187509189884491516548860582081082511488*U7^4*U8 + 
        128780237240382885240693022352518185686996148667581723602198995035691956510943296*U1*U2*U3*U8^2 - 
        1702581436355111610743182209575744446038526339810604331761481623652020333528976*U2^2*U3*U8^2 + 
        7957469874891929697710058671016018940504265696196147328467723188790373428911328*U0*U3^2*U8^2 + 
        184645345770868315536406174850317391270836903118280313065826466347493512597680048*U1*U3^2*U8^2 - 
        3508406162439241043201568688207728430500802837284775414364078681194470353948880*U2*U3^2*U8^2 + 
        271322904528595625129876933131974078923021279648000411754166481637666562626528*U3^3*U8^2 + 
        59597040394693321998946770102307421099991727072673679836651153143412683109239440*U1*U5*U7*U8^2 + 
        9913592181488698057653673421026207543973743221029751519963826150604806155026544*U2*U5*U7*U8^2 - 
        10011836899748482279281540187216579988608662243801699863515368013298408458334040*U3*U5*U7*U8^2 - 
        905137038694051427997276171147162535649182431257826078799650804740138099613943968*U0*U6*U7*U8^2 + 
        894489384705656368366270645096179401945101338978964729191903917225445055516651764*U1*U6*U7*U8^2 + 
        224200151250595021699473407573622728266471332815489023744014806055614951421563076*U2*U6*U7*U8^2 - 
        106138845404173393724852991356857220755499002895701974316218209483626989112081932*U3*U6*U7*U8^2 + 
        8179922076516341157176068931753155905381911385848553609459969800301564379344*U7^3*U8^2 + 
        654804154911434292749213453364464501951865956154528871768849809837512976410201304*U0*U4*U8^3 + 
        4692663585196248923066833905677654265003970392369815394930128486541221631600838632*U1*U4*U8^3 - 
        200846853157586775110771287836332581665217112843852163273905556784706247269563200*U2*U4*U8^3 + 
        39053598448698846183842515398938154149743690849997983609125199427501040553413240*U3*U4*U8^3 - 
        5085069290701426743852939138399354092956707883532207177765957282346724629791856*U0*U5*U8^3 + 
        380098380531290923302268368738771192186533465696950494356795301096222863318649768*U1*U5*U8^3 + 
        95443542807672742457343165226135485628404129099409300806053267591330435241228336*U2*U5*U8^3 + 
        271492618331265623765483510561924746782805638284015404599884246576941276363709496*U3*U5*U8^3 + 
        2172309012399675042750298881525643234311481836204614637495624169814844621586367928*U0*U6*U8^3 + 
        1123078668190768630390195795950659695075667823183883189972197558651935375100142824*U1*U6*U8^3 - 
        583784596602644115365065479333898648318950831418153839082805761591676917742959128*U2*U6*U8^3 - 
        1945847529895485151436070537511973007320119059039830813133262111019875245770093184*U3*U6*U8^3 - 
        29815894181928195951387029271135530596497808044268152292312211692681283744594928*U7^2*U8^3 - 
        30752650129481942944012983832974571055127700299767944489160878486777868979252012*U7*U8^4 + 
        3693748527956460293625079883673300868803960706250172632096091016575191273008080*U1*U5*U7^2*U9 + 
        630786049568725998427941059614179599604562829739135950958239458770213125807184*U2*U5*U7^2*U9 - 
        588538306875091017086781027121999028509944043307472239354676847452838617699264*U3*U5*U7^2*U9 - 
        58495746332885745443926194145152518431723981703468398598975340932556153726863472*U0*U6*U7^2*U9 + 
        51767919236000837613892958042265192000016444608700451750014470758461914119838672*U1*U6*U7^2*U9 + 
        12660468723910949111178275754867886983596628000414712697204463471202385958625584*U2*U6*U7^2*U9 - 
        2950042310578284016704695393062199029151799137012851962506375167906502863620576*U3*U6*U7^2*U9 - 
        2518262892515860136892020954232878500122701859849009298708012029373322228088*U7^4*U9 + 211840760967852736353652863880111256610761012553145660997133265448684331428737200*U1*U2*\
        U3*U8*U9 - 2190297557846555924598197139202759782586317378927850020352809460886802527469960*U2^2*U3*U8*U9 + 
        14305350492772563844481838863770365627123218014665240730496731946088823167357024*U0*U3^2*U8*U9 + 
        304813684218640826956710196576340183985674052011924058100590052230244163792270208*U1*U3^2*U8*U9 - 
        7617585544935664223365083843720704334787260628551441544591052135425225890234168*U2*U3^2*U8*U9 + 
        1444990595943894247806884146351608497027797833594263413567776591766992184604928*U3^3*U8*U9 + 
        269767377195487055800346821349825789641625242454396520237650967065149828288228824*U1*U5*U7*U8*U9 + 
        29717156945374307378645706476454093980367035396923378772012816286237160504469988*U2*U5*U7*U8*U9 - 
        59344759900963401381678197466266752451147511537457549370965650682110094318220484*U3*U5*U7*U8*U9 - 
        3695385298456914963227963356564312795943017882737131525339545223557719393579521916*U0*U6*U7*U8*U9 + 
        4148924973814238750410184970158462474799080079970892542073242278049086258122809794*U1*U6*U7*U8*U9 + 
        1004287049935969156263390167022883535955252403163181384190981385541810369533092548*U2*U6*U7*U8*U9 - 
        492273448333136666984373047999684290262732600776370329409371835189248617272064324*U3*U6*U7*U8*U9 - 
        1810536329119208402427191081874295289237852340975417047839929359694636635150586*U7^3*U8*U9 + 
        3163968020848516088094864823355780121090156001937655908929906236247926938243070492*U0*U4*U8^2*U9 + 
        24817076893841383219977425322942243860910124740212716759644887774771159925328872396*U1*U4*U8^2*U9 - 
        660688603454921490753902105243197629027921007984893585614568036395079802451082192*U2*U4*U8^2*U9 + 
        17830362923930259769643025890514356400052840265277698400197681094058128551290668*U3*U4*U8^2*U9 - 
        55367599860626740963892854829718700431539477653728840372607036639519605283184508*U0*U5*U8^2*U9 + 
        1968857672511133712565903148706489578519547432818258762344331384791880975445385288*U1*U5*U8^2*U9 + 
        260505780487685752172683130094600692306771153203857941359104680765429912963974952*U2*U5*U8^2*U9 + 
        1242051851317125221681567653030178982716450520066929407265031908990556806629240592*U3*U5*U8^2*U9 + 
        10065198096341631998848195605710192960399453986958725312163063714628099706157120244*U0*U6*U8^2*U9 + 
        15230217185214411603357077047879109363762319703666346160006184587918537302033606256*U1*U6*U8^2*U9 - 
        2334934306245321917795796957245444132337596640345235100340141470917971586069149744*U2*U6*U8^2*U9 - 
        9055875682144343087116943175149729831102016290077060300565164581145716963160371684*U3*U6*U8^2*U9 - 
        192737398742946043871967510254137787683594691175128815068337907847780286044540516*U7^2*U8^2*U9 - 
        494204587825188607791788008655243541244743395700900889980882125516769874740012018*U7*U8^3*U9 + 
        414877921876383268206933580273824349053046407048096206731128093857742017803960572*U8^4*U9 + 
        39391752736751851436527909639210205284113255219786090644884234874691153265888512*U1*U2*U3*U9^2 - 
        435491701215376475547365837834747493548175229389383748195143442509116084018224*U2^2*U3*U9^2 + 
        3648379579868148533727901408039678998107677050200182528559680571810044361700096*U0*U3^2*U9^2 + 
        63406635368546873029895627071644970836450315965157432969156926112821637311795328*U1*U3^2*U9^2 - 
        4380924325181676160765092630463214605646711144559211470963977704039570383222024*U2*U3^2*U9^2 + 
        975334551121464359230916397228013612041750996976008111286923694446522029350008*U3^3*U9^2 + 
        141841072419405550468575125214542871146897547329706535955552583377698221865176744*U1*U5*U7*U9^2 + 
        765441601489394867179298284830169144153753090867747776268175904942105584383428*U2*U5*U7*U9^2 - 
        43467187796150800921261400486221954327247352105562515528647526674263875970580076*U3*U5*U7*U9^2 - 
        2042913993369779740498041153389027789716631452566405474698040788213962688377583604*U0*U6*U7*U9^2 + 
        2690649966800494530719260927653354281011904560908104227111599999368323359520932870*U1*U6*U7*U9^2 + 
        564698665056112582299972425433309213966028137580885117679648310715672856462170056*U2*U6*U7*U9^2 - 
        196718914050028943390420687168025395822225457178899187039771225396189167770900856*U3*U6*U7*U9^2 - 
        2764173612115236109003768307348700865175577320330240557986455941918701301820286*U7^3*U9^2 + 
        2636168820607439475725593788712606425672052291581334241941071185447445463031959104*U0*U4*U8*U9^2 + 
        29226006566626002919666427619040932314082938674117999979147625300421350199772498088*U1*U4*U8*U9^2 + 
        262296246386295836261191301263171935253865777634974415974459242892002034486808024*U2*U4*U8*U9^2 - 
        421197118359089428452281556107624545313909076480753005021842773840453500224243752*U3*U4*U8*U9^2 - 
        70910182714485286310240545379185143502011059992150873570247384504662574554795068*U0*U5*U8*U9^2 + 
        1990405880935078449960403739200062829138741465129511488640240194636589284146842376*U1*U5*U8*U9^2 - 
        428128968561878113935868083671821728428090594343010972087792227336407951422616630*U2*U5*U8*U9^2 + 
        868306417531162335810969905728964040126169355456553436770944073346043458273002214*U3*U5*U8*U9^2 + 
        7403795165559905182505224313867702748222949864606968340513730057252412523156986264*U0*U6*U8*U9^2 + 
        43427229670797203225105110792619693521161036140844460444404510055469722404983998416*U1*U6*U8*U9^2 - 
        474266461834338898602935149347526416025309740655963784972880847959021899700593868*U2*U6*U8*U9^2 - 
        6346348076271432541925768332859046018219728647988260075017898119670846063331687868*U3*U6*U8*U9^2 - 
        287194318910406754512497210359524007900437653826389884852974120175140392109512808*U7^2*U8*U9^2 - 
        1652707805771625437557362957784597950308470623609449280167533937144887340874464778*U7*U8^2*U9^2 + 
        1916524842092325627137854253418079644577296233894684003826314620505681302594172748*U8^3*U9^2 + 
        503559744851331950378458026504328806486464242948560132436972811673878122533263676*U0*U4*U9^3 + 
        9550073250046409670278338152853405868291223112983021218953015432591892654283466980*U1*U4*U9^3 + 
        430495360471234957468202057913255865199309541636726170625588965592094528035291144*U2*U4*U9^3 - 
        240457019404410593236625173614764827534031566138315213627256996175414333920994492*U3*U4*U9^3 - 
        14556013301458274048788922794507926107876284542857717967023258984992791828175200*U0*U5*U9^3 + 
        534653637128431947460026477594570156697265251384584937326371084980540134919217064*U1*U5*U9^3 - 
        357676060163760246498568179153719547493252726832555659176636350590138205948145690*U2*U5*U9^3 + 
        101270988776137354376855371776299778349525697225357928348228987984109431544958226*U3*U5*U9^3 + 
        1105586779272121556840446204121356870681425242982342899977936802619004612189935516*U0*U6*U9^3 + 
        21870310371535614921607233329515349685024063495935263514201516617462135274278837608*U1*U6*U9^3 + 
        494643942006754799074005588409337176011904499610350668256662772388358763261513124*U2*U6*U9^3 - 
        667839099683445018834195358651876381547720452295134033953312724155760586055561168*U3*U6*U9^3 - 
        101136952290644997277785198144222110158657795029944167559830533308171800971869070*U7^2*U9^3 - 
        995807046346749834859948225183466271996851725713464053821398882539637182509746067*U7*U8*U9^3 + 
        1299273161257864810484587541127562419010666474170848277228951914650476519797461968*U8^2*U9^3 - 
        56460063972567475001570976156107412545656064867011141545356068147618102591436379*U7*U9^4 + 
        131551362723460678570916426444781989476216338405122459404857907749231894306134592*U8*U9^4,
    1238654177269337359937693223770048194623461779976345188106100964861493144400*U3*U5*U7^3 + 943789671908637307415906718536581321743252001056694168530301562902010682624*U7^4*U8 + 
        53431416285608461963537526279430923376697352243353497955953492641105565771234192*U1*U2*U3*U8^2 - 
        942561794945418409737913740347897970911234632224710048851884130641453928642752*U2^2*U3*U8^2 + 
        3231084893777211711486450679982950974491073312681329748627837431102150177741856*U0*U3^2*U8^2 + 
        79041535573627380068248210982063001627456618450732779315599859004596532894688896*U1*U3^2*U8^2 - 
        405651782164088975841083264780757396610185953788382391074767553122019748482160*U2*U3^2*U8^2 - 
        177918131617418236431396793393834915160353652428273977905717525272423622865744*U3^3*U8^2 + 
        25727169804519951421875398135509540150166430789128166061445883752461711748954880*U1*U5*U7*U8^2 + 
        3982646833470339850773828937688404049001487062958369542517868198969683897581888*U2*U5*U7*U8^2 - 
        4523630255311452166347040875745485859431220701416027409117136924130985727291080*U3*U5*U7*U8^2 - 
        387544163555438006460662972771542384306312944625987076375590163686685317300082736*U0*U6*U7*U8^2 + 
        393093853492845567349949830318518822220527021961182303716720434926726393107444628*U1*U6*U7*U8^2 + 
        97166949100715771701249280107064387666807475817038767837895203933123619656162052*U2*U6*U7*U8^2 - 
        44036455940854091791663608698221670996105913197999471526425199773871251724981564*U3*U6*U7*U8^2 + 
        4888586531452673952522254439329025888990740446379378179965523492748465067288*U7^3*U8^2 + 
        284069193024482830681521472529963589173988128315446340231583125326991474782894608*U0*U4*U8^3 + 
        2038874952659796997694783391138008864426078550111406505144020419294699683180223864*U1*U4*U8^3 - 
        85478892358268128978489904295352257181223645096097356302833409612087275222583800*U2*U4*U8^3 + 
        15645575046181743687250929062247144624446584451721997843212892718075377589038680*U3*U4*U8^3 - 
        2606982086767444348870885059059870588387971955299604842220568724937045161281912*U0*U5*U8^3 + 
        165484506813912901333159554734447454468993675027668872985935888606164329717729736*U1*U5*U8^3 + 
        40931903960860457747137027984255715240098887624172877923240717916510904439263672*U2*U5*U8^3 + 
        117106894073478878458370947097720171172729442064781289381381236049278703797229392*U3*U5*U8^3 + 
        938962372765660928423601337850327403637584401152040835916130939356203435475120656*U0*U6*U8^3 + 
        511515918254968813443459473825200620060431831057997671156579831281714978395049848*U1*U6*U8^3 - 
        252135596942294918834086481663658390660787583929880347650094110484512377014120056*U2*U6*U8^3 - 
        841098707119583640537779262803173786964965174107490928954939342732382828701982168*U3*U6*U8^3 - 
        12967457177305205613549150957465838452841882780164491573055457509146580229029456*U7^2*U8^3 - 
        13379254971689977395355979492626092585116694157369541182128033933694320235930524*U7*U8^4 + 
        1547167232443790443813900338186314732683882022684936423237950100687899584730560*U1*U5*U7^2*U9 + 
        220415305693884971930847769252716233795561950295219682251464824320006929962168*U2*U5*U7^2*U9 - 
        304701769998993100672623361842329429849360857348899095210560236179350586921928*U3*U5*U7^2*U9 - 
        24312107638239112157166570414342721810326226340890138890397665032265684143162544*U0*U6*U7^2*U9 + 
        24349439876271112252274911895681680466816210470159319114712767403041272205937144*U1*U6*U7^2*U9 + 
        5554101390398043656617070500369255810069679772574249561354619748809197238022168*U2*U6*U7^2*U9 - 
        1190431719399231986422104165757925340670700222347791959033002076257811701051752*U3*U6*U7^2*U9 + 
        943789671908637307415906718536581321743252001056694168530301562902010682624*U7^4*U9 + 70039095790333907522841642139698054768925386334534448387458739773489054842666000*U1*U2*U3\
        *U8*U9 - 1846309213961123324725932814668820212595865108442610082103214530240055981208520*U2^2*U3*U8*U9 + 
        4445912725922958065226301894400373967513726659844314810193731617092644637959648*U0*U3^2*U8*U9 + 
        100852792244366345756427904365437543607779377379124369263256876017071641097461216*U1*U3^2*U8*U9 - 
        1014052970272961914796363428614981723838512420186023356492377604974019740474936*U2*U3^2*U8*U9 - 
        126871597724406002687643713904562508471094779181306029064355292680761859230144*U3^3*U8*U9 + 
        108148354838352528971221659784569610773173809774777602487476957478510996810711248*U1*U5*U7*U8*U9 + 
        10424253522982821706545061872773316050196834985197180366236842009290269136188976*U2*U5*U7*U8*U9 - 
        24714537131513918978711131596892644208769448948926170105192514424919258437184368*U3*U5*U7*U8*U9 - 
        1467209455340754888655821731307937544726372799053989948695155169434982876239188332*U0*U6*U7*U8*U9 + 
        1692939328702908055955129194988440806896323606175158675943669073561060832547608938*U1*U6*U7*U8*U9 + 
        402257112398618768158792214215880958304223812026209181807712853191610291350750896*U2*U6*U7*U8*U9 - 
        192985646061034475458208337753374671268601102747054005148596760485586005273177448*U3*U6*U7*U8*U9 - 
        783362482656843207058161684038496491417921916311616277949872597305259532057022*U7^3*U8*U9 + 
        1285539704288818115323085859122494572532838813045193478061460214504693246145365284*U0*U4*U8^2*U9 + 
        10135171135668947948144696610584069769127992550246508319357964213475689656996522492*U1*U4*U8^2*U9 - 
        259954066463688717072429800909390331485418786987480396537763688410884464131053384*U2*U4*U8^2*U9 - 
        695680520411004139471406393995150702982202628287657646584218631337116474877164*U3*U4*U8^2*U9 - 
        24447856189144237688316926691079594654182897225163245635253917814098366223853416*U0*U5*U8^2*U9 + 
        805807722733633675905473127795040179066555715216605007537086199038762883330270776*U1*U5*U8^2*U9 + 
        100279630485390705627718538459614965392397603023897052439360182662739483145329904*U2*U5*U8^2*U9 + 
        500809395893639570755881767326253515311729029398336689419623991476587688061960884*U3*U5*U8^2*U9 + 
        4066026012636261755082172344771872607476245754289457384401143470387738843120483188*U0*U6*U8^2*U9 + 
        6506512521482225976262540939882992429727735960560736926335684988651781488352818912*U1*U6*U8^2*U9 - 
        940420053289131173450140404949620023784408504866959941059393053427525015672410488*U2*U6*U8^2*U9 - 
        3662251237830683915331636547044607741218934785696285787716069566390067998214763668*U3*U6*U8^2*U9 - 
        79341323080120135916858526670464973096009539360776732794770826100060951666146182*U7^2*U8^2*U9 - 
        209325679934299093609149758671290289628749568562516675551088479483873923136759436*U7*U8^3*U9 + 
        179573656720683802008503173011510317260907604209703868774347666514498733826001644*U8^4*U9 + 
        42490212364826767046444740515028856326683054105621816472064577956224962449443824*U1*U2*U3*U9^2 - 
        913141267073119343617573753542757181983059998202967408764008362431187613425248*U2^2*U3*U9^2 + 
        2444757042892128696353446492527503243908763970766096460335735858043089646044992*U0*U3^2*U9^2 + 
        60207366679535799780753990137046721537481657394928844531345626652334960418123056*U1*U3^2*U9^2 - 
        368288753847816860833942206738824418298651062919844072782592038129922517046248*U2*U3^2*U9^2 - 
        171621148622978254948690339390983293893789733711032948776602475098434319268984*U3^3*U9^2 + 
        78439361967428038531688638541567398148413183505246863181979734052657300886748688*U1*U5*U7*U9^2 + 
        1927968992942785254069138947408792046889068194701343407834805917344649395503856*U2*U5*U7*U9^2 - 
        22582382901921521423056907344300302653466845235817752917016984031042342115921352*U3*U5*U7*U9^2 - 
        1145005884065795204901223521940397159835966120174122647728753711198809982863670708*U0*U6*U7*U9^2 + 
        1461915905926779872264863309682578738168992018272045984212792049427491878292666190*U1*U6*U7*U9^2 + 
        313318268258513067871737821452306129231143546369279441533343659613036551894534412*U2*U6*U7*U9^2 - 
        107464191943224057853342150838336270383792553502468437649621080384192455875189012*U3*U6*U7*U9^2 - 
        1124949464440702944255308438824551465888484097543395950492679414079857898207322*U7^3*U9^2 + 
        1318963254458166986471915486103612463598345717224077227613225695850419964981986808*U0*U4*U8*U9^2 + 
        13543373077215536463200407057037089742500375397404077292746671050114893471509377176*U1*U4*U8*U9^2 + 
        22499409747789208625631910185539404673090775870969794348360300390635443184670448*U2*U4*U8*U9^2 - 
        157327303762539372544238423618069322985302380757703920895812539688933790164536904*U3*U4*U8*U9^2 - 
        33291021813640163880101806535431357430420378323821078836572981409893149557374236*U0*U5*U8*U9^2 + 
        948687301292321046302908874581290445955098914619366010630392679888355220298659752*U1*U5*U8*U9^2 - 
        130277433203762175860265365699017878223527366852223242166040739251617560300124210*U2*U5*U8*U9^2 + 
        452746851127244062014642225365653380585491092008838005631361043462997180947840578*U3*U5*U8*U9^2 + 
        3814162631499515861231686113093159872668432140820141077383141623848974889856265328*U0*U6*U8*U9^2 + 
        17887983077595788858814691784017826541934668543792338544059201535767939849828328432*U1*U6*U8*U9^2 - 
        449558079166459133677740496464541647454278012391483606137504746401741055103010236*U2*U6*U8*U9^2 - 
        3315142086909563972489821958446712692320504998777244316424358079897135671092064036*U3*U6*U8*U9^2 - 
        126654364944125676837832644569697783362602277700733764798196199710814152100931666*U7^2*U8*U9^2 - 
        676509449362823845636238418881577106974483645967177514782856117350168815276028356*U7*U8^2*U9^2 + 
        775395511850005542166132579829432014308452166019847122958306323404753445803300396*U8^3*U9^2 + 
        291844623035271406074054221738560828796943584208828371947856556468471844797568452*U0*U4*U9^3 + 
        5467856409969503279998375981017926830076494892459591888479808441254736018754231060*U1*U4*U9^3 + 
        238000218281136957823011902272236781215138859694816075022773626171520257737099888*U2*U4*U9^3 - 
        137181812025496175616585718764585633919011470711986246143672244077560302213531284*U3*U4*U9^3 - 
        7589182835243879925539664403171329010783149266151522702680877287319548672712300*U0*U5*U9^3 + 
        314797874834382578076979696345820842024987399903423161947418795058936374031739928*U1*U5*U9^3 - 
        205166631854076092470233739845888602680076891160456174565200068714322018986346630*U2*U5*U9^3 + 
        61232169219291487739512474532431613548850548313975719672563054767874282434132802*U3*U5*U9^3 + 
        644455019005090799452986526616379387170927978290710017079845246844026909063053932*U0*U6*U9^3 + 
        12364059676379005751405111791733679613328995227444698887802161499605764691894969416*U1*U6*U9^3 + 
        260552820690224295406136307597899425821742085324576340415427280800906208042705948*U2*U6*U9^3 - 
        388500247055343264887445486878624021968664571918029919927384969611514923012432736*U3*U6*U9^3 - 
        55763472191536528423634272224467981318730698838315843678728419493525369430552990*U7^2*U9^3 - 
        536327650922412043755032722221591029061649704700669232242228209703457045489650509*U7*U8*U9^3 + 
        686709944675630072324283586039231211473576728153146058933718952929751106605274936*U8^2*U9^3 - 
        33428369941690475284544163979197036059733741018930934770199270441979529869081133*U7*U9^4 + 
        77331405504887615228734251486987597438966056748421062902092156195455771292018584*U8*U9^4,
    939903725408008612927734900402582884904059707062142795314859195571598812160*U5^2*U7^3 + 2819711176224025838783204701207748654712179121186428385944577586714796436480*U2*U7^4 - 
        2667642437757848568003187955180394586892087810444814306308064709016878548048172800*U1*U2*U6*U8^2 - 
        14983080989685628645567637869654053100381384942851666510381335096906976947137920*U2^2*U6*U8^2 - 
        140745373525577715157299425439499985919897823827475200908058476393641393633489920*U0*U3*U6*U8^2 - 
        3807212133113502988892661295076834227136251353440091632746424677872617829043157760*U1*U3*U6*U8^2 - 
        3730504098955511476139219371309002783243791393620074598729922178739802153479680*U2*U3*U6*U8^2 + 
        18207595521093785154477413756337738862262729291000356655339795921217421970244480*U3^2*U6*U8^2 - 
        2333297897897932721935901717242917046357652106749954791956705699074267305073760*U5^2*U7*U8^2 + 
        222011934833949344263603670285876363076454466536397711794114525157396320295370240*U4*U6*U7*U8^2 - 
        125837708803390662318013470322331458265975713430934348671628419643667266772157760*U5*U6*U7*U8^2 + 
        558704203765079419194547860680820382333882399770651629674546098396702858300335040*U6^2*U7*U8^2 - 
        64078102112996191626492348030609339737404299935784106820863207430152407005481120*U0*U7^2*U8^2 - 
        28008696979383810010446702640528875856590653965312766080109645161036254147995520*U1*U7^2*U8^2 - 
        8203084630071048494181065366924777181673029183201758577469672246174351078715040*U2*U7^2*U8^2 - 
        15207640707206542442868979671409336688486964354513446173225945428957519981401280*U3*U7^2*U8^2 - 
        108868706173179123202754138942071904261258551319758945122891146226185774193318144*U4*U5*U8^3 + 
        7940424352532952217314109279383014277883948479450003078233452154957543423913984*U5^2*U8^3 + 
        136745527151991633612181025671742627285839642375647919988451780551650189654714368*U4*U6*U8^3 - 
        6265188960695733328991992293109202345888587558149476257293476690062380275119104*U5*U6*U8^3 + 
        1554483514444837934896380065401465290963205633891635506848005441224734044457201152*U6^2*U8^3 + 
        13687803445583180215247619276532700922760848774069006587712972289707430491706944*U0*U7*U8^3 - 
        204306460041846524915991031717189273073275544468038780066814362449109734030720768*U1*U7*U8^3 + 
        322261526791288933606236584686754924570722603462373201555077601159215271342502432*U2*U7*U8^3 + 
        116092481311755987477202431274407922771721420280101221271975650938573378207124128*U3*U7*U8^3 - 
        27031749518551736226744635618418355580700535200389591361548569491260260677179904*U0*U8^4 - 
        1265921855442688723087963828582330639252105808370175770978929174955214605427757952*U1*U8^4 + 
        259013135320574423756954830887036497971188702657906310415025434851694948305612032*U2*U8^4 - 
        3189613340206651205740044539255323977531037110842442249729541035196201410857472*U3*U8^4 - 
        3196372070308753030424529919584066038539084703711089144680631328590983740649553920*U1*U2*U3^2*U9 - 
        102496630847386391694325170426694442286420882462571777201784841259535119582425600*U2^2*U3^2*U9 - 
        166402663705488593829192771568421642567607158043316991516531016458620885917511680*U0*U3^3*U9 - 
        4705427920705573085630575382595610885735139266829871874147396110976906012327680000*U1*U3^3*U9 - 
        84602707578668582731336306901022299736488472276934625224657748608692170575096320*U2*U3^3*U9 + 
        43627541673182625185218806269146004537623665924668112840400896472500653814942720*U3^4*U9 + 
        7567348436937060822299210270816215502011295358623723467127306939937453219572400*U5^2*U7^2*U9 + 
        90090760585932021527911367248976984945851899666465990125875625342457695349367680*U4*U6*U7^2*U9 + 
        122339720343890907840153776250768257798789263137882689474124478543773251630772000*U5*U6*U7^2*U9 + 
        390921594388531414267519650099511168103762630933679241747095682867660417557427680*U6^2*U7^2*U9 + 
        114569180210573015339189162936485405197978080242695779428476200856895125460320720*U0*U7^3*U9 + 
        90791014238578250109908238223559442918016608138552294822100392583958454944016960*U1*U7^3*U9 + 
        22693586177282510389381281198345023260069749538507611116224087087052215269407760*U2*U7^3*U9 + 
        45172590105938808444864033960833401054141392917071133525627255431157413672415520*U3*U7^3*U9 - 
        61684881738897909311471675563873580237302446998972639833541107102129116136337378880*U1*U2*U6*U8*U9 - 
        680861472708113093988361314059278091598146068321890433898335458390132897915307200*U2^2*U6*U8*U9 - 
        3955691568298271960436327722788506580669291650841326304513078255613132229933831360*U0*U3*U6*U8*U9 - 
        89624114802878824217197773865315150549365622526909802989270869509379746830717172000*U1*U3*U6*U8*U9 - 
        1373923794028450123025904713181355544918128763604837722041482098722242124035958800*U2*U3*U6*U8*U9 + 
        504709534925300302321646920646843944998849335142879178073947989940585194515534160*U3^2*U6*U8*U9 - 
        44962719466660745555654219502919539371148678051925274856501282619414314047911470*U5^2*U7*U8*U9 + 
        5638699801986880217042429267886392431912889354477548508085225549061945212855788040*U4*U6*U7*U8*U9 - 
        3195038292751664341046212162352860068510689797070494308067217271561380013709263540*U5*U6*U7*U8*U9 + 
        13612212688359714679577618002787005007632995442662989456226869336996588634398511060*U6^2*U7*U8*U9 - 
        1448977816681258870690197139589972331666945515632377921787524293109665668569417810*U0*U7^2*U8*U9 - 
        257649754551013759039039940008859382952754430211082339491736622048847345280759400*U1*U7^2*U8*U9 - 
        270166990312525917962890846075910339483625193268366333818930387860852789328400250*U2*U7^2*U8*U9 - 
        258895513226234367265005122590850110928229787316034714062926162736819755646922660*U3*U7^2*U8*U9 - 
        2750311257535593071179027196976149739770577258963042533169185728358913735834928176*U4*U5*U8^2*U9 + 
        219824282288924096954321836652765400059063138595382082091808471093956833550225056*U5^2*U8^2*U9 + 
        4237418833713898133989353137706413049984588066514925434110293950021725893843664192*U4*U6*U8^2*U9 + 
        314389547346754209319375753107884324234367482523749304052046768567750705472516624*U5*U6*U8^2*U9 + 
        40729588910926339136234355242696213989786465780942348233911246103548106929048494128*U6^2*U8^2*U9 + 
        78730855527265933243366754496866440601393870611059104587814023179262366052926416*U0*U7*U8^2*U9 - 
        5248742340553719085999717408518735636963191381815772613667183624370811758278726272*U1*U7*U8^2*U9 + 
        8301649084558134084578653035782388801191187002701540934269601014872609077775297618*U2*U7*U8^2*U9 + 
        3577894022658917172697993846649998823211750366940942948385399033274352301728715082*U3*U7*U8^2*U9 - 
        651542606524461687347807795622085519366318469804141950119652180847235023510516952*U0*U8^3*U9 - 
        30661207766419820066166285940990173922093741323273284547851929274110710068816545152*U1*U8^3*U9 + 
        6714447893145521086630681461426434801189330239028918701338445635406603764734169480*U2*U8^3*U9 - 
        35343116490721329829201654301993952493588548365082973709178384053812768291061112*U3*U8^3*U9 + 
        36182296487048943042007781161018026872485386489371132835202543478969307735410834400*U1*U2*U6*U9^2 - 
        162875936116554835804504621536393092751161558996495305114088178479461133825324880*U2^2*U6*U9^2 + 
        2442205217547250951581551876641399050627282872148485005687220779860383024791222080*U0*U3*U6*U9^2 + 
        54018194302278793989061363596252909550298766067061376955885053168221240658050166720*U1*U3*U6*U9^2 - 
        1153949851334637179973674830393937531747212849907567259190548723598887071623616880*U2*U3*U6*U9^2 - 
        496726883455919295563979032780864733144205080808042870211699462786646894121579200*U3^2*U6*U9^2 + 
        122676760201743091623604263562903302760932647896134841495435422068302121256968850*U5^2*U7*U9^2 - 
        2835808902178054785824459704652660149396916862033557148652602171183965797198440*U4*U6*U7*U9^2 + 
        1944279679112404396127044493500631406052728923685371905523663051712755680064268780*U5*U6*U7*U9^2 - 
        1185366673661046157288863318683725635331126180154390512195174998339236241952024860*U6^2*U7*U9^2 + 
        1345315107971004687479950000340585978829083979073521381036663828568790362192102350*U0*U7^2*U9^2 + 
        2435875068572470014547358006665437194144646987252153158140478174744104881827728920*U1*U7^2*U9^2 + 
        342843156559093089478257737572876844986242155314057863660739297610008305373516710*U2*U7^2*U9^2 + 
        572353903810578363320825414209680891157271186425317768738747800501926192610405340*U3*U7^2*U9^2 + 
        2429454754019229568314262686640603355956870203286500172499768144850104776078239444*U4*U5*U8*U9^2 - 
        685097056614447515290723328588454775574622984528933956843863647808347705239825964*U5^2*U8*U9^2 + 
        2716695304728568639825399160943398109880651965167509973873720707701998945786953992*U4*U6*U8*U9^2 + 
        7850775119922773342442269520642218629049976726476112073093553467342730334536536404*U5*U6*U8*U9^2 - 
        10112502136351941350348270893715522543455255073637924880908687208475801694126883692*U6^2*U8*U9^2 - 
        481367085765262368910115943286723578713059807762902547165997312096327382150007599*U0*U7*U8*U9^2 - 
        27314344874177955815518056046439824073415401152101298662436814882911704603286557132*U1*U7*U8*U9^2 - 
        2922306207550872252612158274306981754400506797663539089759598482659138279311825052*U2*U7*U8*U9^2 + 
        297579656870928481881583400268571210840860332640563413375665572249076371848203192*U3*U7*U8*U9^2 + 
        2249513521966539707863579317386750193863722888633276360751118158769213059819999190*U0*U8^2*U9^2 + 
        71613705222612009451952192666651610295622098460835217290639714884022179074997645976*U1*U8^2*U9^2 - 
        3588991075544677270835847289150089072693350069280067537476680246459603181453050634*U2*U8^2*U9^2 - 
        1132294326083003360537947010753454426772049974310556715385182915746746807665189734*U3*U8^2*U9^2 - 
        1196408376841937191636733366308554659140499066269499013653137987753973182158801924*U4*U5*U9^3 + 
        248212998120726884845796772755009811250433098875406127139013062151300867763009564*U5^2*U9^3 + 
        3427356511767112745021867546798420913325987667378994686797092557181334489214419128*U4*U6*U9^3 - 
        3441433050302677063048449377420868922490408926098555450942612544913987963458269924*U5*U6*U9^3 + 
        6188738265249416915819419533195297029852993282848517855947743577298898727500326652*U6^2*U9^3 + 
        1325810463478699872508491219324802292382990575099830408521195617542606212774449979*U0*U7*U9^3 + 
        21107789040295698347268432625842644084165106592411408475939624438511810329263857372*U1*U7*U9^3 + 
        307134423554491966245081640873524820237534809864544835021717062466818966331438922*U2*U7*U9^3 - 
        523125181316617360058280719150697963070325698304944185816783581161998445243438362*U3*U7*U9^3 - 
        802753350958015157491076486081090187899195556133119676089749252248551292640385708*U0*U8*U9^3 - 
        21299646665559933937620170292787545373187537264665101740392652027269590620683949448*U1*U8*U9^3 + 
        3340380297125317876313535375052066049883054565554626702952491146504423627096420320*U2*U8*U9^3 + 
        81938220493613535107192389225258398795494627654523794501324537208598840619547372*U3*U8*U9^3 + 
        144395691278803803710324680042241313791048224060531839863559628022913095579466174*U0*U9^4 + 
        1410778609200289602340936277663965389113661752232617628472029895687747563643472496*U1*U9^4 + 
        628482779631839485968073539145897382314992187090289093922926093446679905229754162*U2*U9^4 - 
        144395691278803803710324680042241313791048224060531839863559628022913095579466174*U3*U9^4,
    557394379771201811971961950696521687580557800989355334647745434187671914980*U0*U6*U7^3 + 13373024416032574573896923726330063803434670146149978624580573958438985976*U7^4*U8 + 
        4178720416572210354024253895796912217823442466270138539388907709245023742905488*U1*U2*U3*U8^2 - 
        64449494106362849923247111379073220666710009501792142249661967425005025847848*U2^2*U3*U8^2 + 
        256332098630238856177841075113946848312979795026597036294639768074032651709504*U0*U3^2*U8^2 + 
        6023143344548967757933773670044341438885985349194943358393911603423319997705744*U1*U3^2*U8^2 - 
        93113105052472719007661035587199468943303866850527367469990940708197528492000*U2*U3^2*U8^2 + 
        2975734745765064155974881934459083259320156419422921264133639941101719453064*U3^3*U8^2 + 
        1953900377644004699219336278337948401108700625794422470960049262699263563160680*U1*U5*U7*U8^2 + 
        318985891767361211151262774591600194666671513212995173367758520802203363867852*U2*U5*U7*U8^2 - 
        331171495654876930124154343546537761939641864224198350985469016452759196246780*U3*U5*U7*U8^2 - 
        29638287121327189356640993684064546194482915295253290127221232292111648217502904*U0*U6*U7*U8^2 + 
        29505687434146707981628060560449769832113811488827374084329395897696825796879792*U1*U6*U7*U8^2 + 
        7361156083298316156681919447650729618993245561190393995130905024028629854532628*U2*U6*U7*U8^2 - 
        3454889983588996132486493390676484597469102196058166684019917666249417880122196*U3*U6*U7*U8^2 + 
        288317693498200763055618423956090645713360185616164949775437881192725184342*U7^3*U8^2 + 21512250089541937744146643671442926892738696277448900746387975602564918499180592*U0*U4*\
        U8^3 + 154332793397445133743910355771062418246788487057826612304245340400424264556514736*U1*U4*U8^3 - 
        6547542237573814165965928841665623548769537056429196989850343874567541502366080*U2*U4*U8^3 + 
        1259285428345332944772031873930245943634101241708886295867074375010984076777760*U3*U4*U8^3 - 
        172300637172766178320608103237570688471586416824754578751145027344996009300928*U0*U5*U8^3 + 
        12516543643103727754836438945667428472093714228371388237369720288714757573473464*U1*U5*U8^3 + 
        3119875497671677684083103666677113748169705166985884880096318697757778348962568*U2*U5*U8^3 + 
        8908289878034461533177170278004389647134842132506899972932101114299955570184248*U3*U5*U8^3 + 
        71330309192565767695523251970174133581951633201455734109975857119431863334777824*U0*U6*U8^3 + 
        37607309806396980463785346281628152606810342019695302979177656974681732140344712*U1*U6*U8^3 - 
        19154776552055093686878977532561595334558491272699414767233476978612202332750504*U2*U6*U8^3 - 
        63844732663581158298418556652349301624814639465296557241140904865992961109553832*U3*U6*U8^3 - 
        979518576427318534346946981987635560878338812419929116978712070855635778932724*U7^2*U8^3 - 
        1011148603884106365867729174028802172433305097205974739163223204931686210734816*U7*U8^4 + 
        143092124281715092017677190190141649970480279671355062129411591545700440236000*U1*U5*U7^2*U9 + 
        23123825101239300531802915413215659692223538974760147784408003567252236569392*U2*U5*U7^2*U9 - 
        24635378484635748917080334894282970891461198331486942652343687413206782383992*U3*U5*U7^2*U9 - 
        2236476156061493896557089175960348980029790552823080197991955299030124368366496*U0*U6*U7^2*U9 + 
        2057987855370942177885847277340827800848607209735705358873870066495717876994076*U1*U6*U7^2*U9 + 
        496422403943797153520421761334189299973285845160266702571612896538136642488972*U2*U6*U7^2*U9 - 
        116328053246338937263946398424526755415162686180346342177547619534426648638668*U3*U6*U7^2*U9 + 
        13373024416032574573896923726330063803434670146149978624580573958438985976*U7^4*U9 + 6255665800172368600784678729721618373040192969669927640903855414376984537343880*U1*U2*U3*U\
        8*U9 - 89700279981367558180429535177084167984044634164825263551256297018081887278540*U2^2*U3*U8*U9 + 
        415673876044421329414484638458898354010455410790620427383827977044428112845952*U0*U3^2*U8*U9 + 
        8936156929788120533606085754697263087333309919316442730550000651452814253000824*U1*U3^2*U8*U9 - 
        192639014529796889211730888101216041457783021175552865533537236430279640706744*U2*U3^2*U8*U9 + 
        32295597028728479956538741690462868623311649478155259368228118219666826088964*U3^3*U8*U9 + 
        9494759341410535459404387431888623973054764732155088470646254136355228284465572*U1*U5*U7*U8*U9 + 
        971985008599347661949116911976481067959744901366504804173956941528923562992574*U2*U5*U7*U8*U9 - 
        2143664511732660552661003699802895664601889751157285957677346675060147138310642*U3*U5*U7*U8*U9 - 
        128918479966227719423037306445007281774062134703473186473539871272091537930772208*U0*U6*U7*U8*U9 + 
        147286812407249670104443839872552279478700228026314583287707868501110492386077922*U1*U6*U7*U8*U9 + 
        35375095062242369681172609835062774463372686079024481395773830702839045688208984*U2*U6*U7*U8*U9 - 
        17283454234857649899570278526209519736531915071153062292286978662044816118994132*U3*U6*U7*U8*U9 - 
        71105995388484266131217330701332150927384984259324684010615784742949495214528*U7^3*U8*U9 + 
        111137428901193841144944274399193750746687778336443171316537569329830039795431176*U0*U4*U8^2*U9 + 
        864496104212600263315666603922410420716865508982736520495338104598565041070734188*U1*U4*U8^2*U9 - 
        23577242938758031748072022714913010102968989956209664701071354651895585590535716*U2*U4*U8^2*U9 + 
        700280787584276584694445542290381130052477715299338593905231414891059544330084*U3*U4*U8^2*U9 - 
        2043270079559427492233193957602650974348814338654229138710602871718443180812064*U0*U5*U8^2*U9 + 
        68984942598612691978681276434850418880106674630596685528627297283760462392482264*U1*U5*U8^2*U9 + 
        9607387160266305359226151891982192915287730796450860872887381419216581102269136*U2*U5*U8^2*U9 + 
        43601478777555198102396471141201914322380189847363888053196305459062048276390936*U3*U5*U8^2*U9 + 
        353375647322864047153116013937846527287004017861177832092340392259339946371207032*U0*U6*U8^2*U9 + 
        518230432422832564419856095766528084216614428024774918590071435338483708788867488*U1*U6*U8^2*U9 - 
        83028734043695887258782869600610303232064481827781668901456369290352532008728352*U2*U6*U8^2*U9 - 
        318755812698698595128469026561522684599395083587021300912086353204441291094443112*U3*U6*U8^2*U9 - 
        6731522732763139335962388015601109972891918535373557120618039240642568518237258*U7^2*U8^2*U9 - 
        16574460803100554566748894193065887905323130985358047331687657759676981525945984*U7*U8^3*U9 + 
        13621198139671369666168813160792770749553830422930618831987130353813019418401876*U8^4*U9 + 
        1896262149961760497583826259420256946368968352843946844914418603540443362600616*U1*U2*U3*U9^2 - 
        24368748206263268912264719236264989248033085681254255741027905601096883307612*U2^2*U3*U9^2 + 
        139325658370019518264343304340003762685328940597749625753017766602654959416608*U0*U3^2*U9^2 + 
        2834554049173750974084330054167543607263778278179057417110443920670212041000744*U1*U3^2*U9^2 - 
        105597543787471671597110594378342368424794273989772326932922803844980488515792*U2*U3^2*U9^2 + 
        16021553808379401635801308327624622282279607170644424064645745097044126596204*U3^3*U9^2 + 
        5739721922126636753167426324420549216453564598397638084586543505774213923540192*U1*U5*U7*U9^2 + 
        42567772309560515736321522345384769764193051069004274406008555332728629499284*U2*U5*U7*U9^2 - 
        1745111029350487954597408787702391670547102738596325489120080297491786862284768*U3*U5*U7*U9^2 - 
        83104989596527346866326425810368987052975438469664851966361241540367055316595372*U0*U6*U7*U9^2 + 
        109101230349413166972171192121295316694554446671291711405296296868432817811014680*U1*U6*U7*U9^2 + 
        22969427661868766918461361326605779420816359490229996812448814859061448559625858*U2*U6*U7*U9^2 - 
        7865019584504335842733246178199574852234503902683803998834817111133656203560098*U3*U6*U7*U9^2 - 
        106113483294881499128412064554427556270942239582446445583564679409916672717898*U7^3*U9^2 + 
        101977622813279348535351072952837569827900224807634922993330774026528066399148252*U0*U4*U8*U9^2 + 
        1090464616674536058278303195473766006165403729266410249468794070451176738468540884*U1*U4*U8*U9^2 + 
        6173222218306260231565956547306666368414425642735024660167081262793472115546472*U2*U4*U8*U9^2 - 
        14423787467944883808519693852408683516124130640990395755668535645689236827477216*U3*U4*U8*U9^2 - 
        2718826898703716531314847422207516468411883222547102843090572213747220987662994*U0*U5*U8*U9^2 + 
        75148314628358171680689558640513182117969768053821641248992642968717056253528768*U1*U5*U8*U9^2 - 
        13431207821927892332593968721054829250981683633788679723687768161998185408801950*U2*U5*U8*U9^2 + 
        34190703284073816657366579177033678028004247258058609969727798353117440219755132*U3*U5*U8*U9^2 + 
        289961702241798332388506169748136916131327699193398942828098104303353840518910592*U0*U6*U8*U9^2 + 
        1541455299082702448000858902968406316793352494810275976083851516854680322319768008*U1*U6*U8*U9^2 - 
        25796154027488594109657428322070361818028041965043298723697108996994133394968544*U2*U6*U8*U9^2 - 
        250744918289103087146692497113876360203124676632140625141249781857703914722509564*U3*U6*U8*U9^2 - 
        10546518215452244614537850130554578364633326267082908473651017897868707404446534*U7^2*U8*U9^2 - 
        58531082407833543449980534913121714974145319850098234693235508388837293734430819*U7*U8^2*U9^2 + 
        67498888683551971945311455949019619214143455234076286975257231723134399263795384*U8^3*U9^2 + 
        20727447931606489365400713918208145565594948952468562416085514268975030867669428*U0*U4*U9^3 + 
        391609647058552503119594862191347434719857408294527569152501695054661949818752480*U1*U4*U9^3 + 
        17421263184546761824479538066430807626572144300932857094358447882164897388027612*U2*U4*U9^3 - 
        9818559790590946440106786538338361063652240740762172156218236100824804087182876*U3*U4*U9^3 - 
        575316311441587870779929924573662375395039229190399833207288339602376887738690*U0*U5*U9^3 + 
        22103192608659118692727719236105485164832115815614205449724227212341513160459952*U1*U5*U9^3 - 
        14640149775793809430221789025455957007903821934616821152337054744986587780312730*U2*U5*U9^3 + 
        4226034260731860746744777031886464967761760881443071318564134638689571247634608*U3*U5*U9^3 + 
        45625688918422740165175455204669011068515234792194607318737879614941254744077248*U0*U6*U9^3 + 
        892923924121547880121972010207391855781623820551679101067408371142297918309159944*U1*U6*U9^3 + 
        19570580397570594016764240922836318767573174414325613864050801738054283020867132*U2*U6*U9^3 - 
        27470839683332438253848247085139098076822268305892359375024788355665010930540904*U3*U6*U9^3 - 
        4085870085872571488279123175091492727656389152448857350274316204302236583660835*U7^2*U9^3 - 
        39910507483383987935945361139417590037725814513981592583947607463037295419642721*U7*U8*U9^3 + 
        51587985271724636215406658363021824460561921337043550457060128763870430842731924*U8^2*U9^3 - 
        2342595482535736649351298104814977022239664689031444603772421765208032131792857*U7*U9^4 + 
        5454444070507771462646963689934892250971354105853195129933639084075113390243276*U8*U9^4,
    159255537077486231991989128770434767880159371711244381327927266910763404280*U1*U6*U7^3 - 2450470936890613299642103881972833007874359724723623007819300495792738272*U7^4*U8 - 
        670692661081441822090093142404800477094705310440763869177935708965034082821576*U1*U2*U3*U8^2 + 
        10616905054707717780123682357218460149223865485792493975053325684217231366636*U2^2*U3*U8^2 - 
        41299701776853318930646794164560819645531795422282824582479110017739191584128*U0*U3^2*U8^2 - 
        964396383318985374927036925325598563170191867640862623866212872090791253704888*U1*U3^2*U8^2 + 
        16337728890734534981693905760187558515394062570726291529691866508200994725240*U2*U3^2*U8^2 - 
        864367643866375973065026912082300880226890160444203367370192324677761141988*U3^3*U8^2 - 313827662458119619996757372799344339408910043042777139165244335873221058123100*U1*U5*U7\
        *U8^2 - 51322211132703460240702604628867387747447574372711780727979414479217216020754*U2*U5*U7*U8^2 + 
        53054513576600968265770243576005599747957888050082131738724825632222870746450*U3*U5*U7*U8^2 + 
        4763884510705417713345515274392988113401351697146327062331227746078869396408488*U0*U6*U7*U8^2 - 
        4745670051258597348036627657581741227540393226140050158191384531664118437627934*U1*U6*U7*U8^2 - 
        1183629209524152465269861798732053247396610535859115201125284018796475062824026*U2*U6*U7*U8^2 + 
        558348293341498307861063646488042835171326716725160134024125557208991440432322*U3*U6*U7*U8^2 - 
        72679207739402371022245560633179318771300531413454292366422417792257359324*U7^3*U8^2 - 3452950478749905866783971802608707196463826604249076238214861452712187375541204*U0*U4*U8\
        ^3 - 24817031805488934874548849809517780049795384916070444974994129436951719754546212*U1*U4*U8^3 + 
        1044173857272401893721169756321081455776854695045925748891837031888778031485480*U2*U4*U8^3 - 
        204266845304716173988335413464253889545072388494191861597520875639304840044740*U3*U4*U8^3 + 
        26252424980387699382749983806950512317918403042775770101093352827467954300436*U0*U5*U8^3 - 
        2012807934053154254387708296365337012128377256684131103769453295898474816019428*U1*U5*U8^3 - 
        498538172678641714598166347788277215588641346495032678224160230891770389380856*U2*U5*U8^3 - 
        1431583004508418261521097669580850162085663535036261395104913816405967955056496*U3*U5*U8^3 - 
        11467171849704363143827483847198143818971679832769557584332751350902533432048708*U0*U6*U8^3 - 
        6112669686058521786866150388037036539315861794284968457509458052224076088123764*U1*U6*U8^3 + 
        3072852788059818354059221126060191466069755221269283211253957128885235502542908*U2*U6*U8^3 + 
        10242863111659906035401943532456375316716753472095070359176697926349523950404864*U3*U6*U8^3 + 
        157336650084085393284367884317847366061556812830696485731286448773328111274638*U7^2*U8^3 + 
        162621970444813650622990997583243889047537094543207670280467197969266685804722*U7*U8^4 - 
        25555332322818388547694007832639978646926989286331733302448383893720717477160*U1*U5*U7^2*U9 - 
        4131919452871681615421540444581934293012472212027745429680023485674135940484*U2*U5*U7^2*U9 + 
        4391554017185055208891833443093870279734227961615819128152134089850346254884*U3*U5*U7^2*U9 + 
        393114201341365656721628620628169566989275835148895826347871718218401801227952*U0*U6*U7^2*U9 - 
        361482680925554300056261537589835308818643713950967128822133562918833954683972*U1*U6*U7^2*U9 - 
        87816441775269726229139722097687822438263893921030409424716082193351343684404*U2*U6*U7^2*U9 + 
        21503174902256515223055891847180913173402837107297665385885549658955452380276*U3*U6*U7^2*U9 - 2450470936890613299642103881972833007874359724723623007819300495792738272*U7^4*U9 
        - 971423694808064693274926893456056674634163587886612605797164336568720875231200*U1*U2*U3*U8*U9 + 
        12959207247530079006682328393287035956649148272689497816245304230990434598720*U2^2*U3*U8*U9 - 
        64991143479222467632535700086490952170419760952641318185985600926431287518304*U0*U3^2*U8*U9 - 
        1382584891343988693116842693832254146318407649981163562271055582578264557634768*U1*U3^2*U8*U9 + 
        31152816980820610929657093790441853672365663013376416016744014133009436893768*U2*U3^2*U8*U9 - 
        6111593462198315093308809020602889777418864756773837821764107687703211080648*U3^3*U8*U9 - 
        1610346680372369593527291128742411917038296118939922243703370317620863771452924*U1*U5*U7*U8*U9 - 
        161305938704413411697921844745986061631839823931620523624212248205120793503958*U2*U5*U7*U8*U9 + 
        366891763402333069493630344624149038149250477616778431961519220276265455872254*U3*U5*U7*U8*U9 + 
        21782138358860763927475019162150059668740557641366391675915482001841888592814836*U0*U6*U7*U8*U9 - 
        25030189261917675631427723475503966934475052087933061474054785099402565856365834*U1*U6*U7*U8*U9 - 
        6005391632793735980512790517919050872757648996699576576696015337706519280428658*U2*U6*U7*U8*U9 + 
        2938508810597753015264703200167468335171053834839528072687190141849300722796694*U3*U6*U7*U8*U9 + 
        12628572764517294304107016814635702433806145683099382978223694716953659789656*U7^3*U8*U9 - 
        18780834822034044425851194856831991389816148020739429933701212896109508663666992*U0*U4*U8^2*U9 - 
        145375880623805147867585820517069639506857276217446802306212062619459846066026056*U1*U4*U8^2*U9 + 
        4022493468305356129385595002223689333499881174557353497161563188429009361586992*U2*U4*U8^2*U9 - 
        144034479235265743939548073510144514686174551840631503685594970173166405684988*U3*U4*U8^2*U9 + 
        348542342029556449259305894048138656471609756093508822679982392640962747552298*U0*U5*U8^2*U9 - 
        11635239384507672529062422277352992932820747399311833163895382719639306885335508*U1*U5*U8^2*U9 - 
        1673252489110926014654981751754236357699882993297292570288746220237343119147702*U2*U5*U8^2*U9 - 
        7376312785449979553363342433604992966974284271768262025439728882875114364761652*U3*U5*U8^2*U9 - 
        59775239512710126803544332569540807790185991291404308787782631017585963951787404*U0*U6*U8^2*U9 - 
        85494412524492968987751734264069926474606238509892961968473816730627240722689996*U1*U6*U8^2*U9 + 
        14132214042472363334570109807436654847087585764684096032836040893099041472123784*U2*U6*U8^2*U9 + 
        53957699280605965288230755636992455643273848925995485697684941557335084246931704*U3*U6*U8^2*U9 + 
        1132471362566053711948637928974841576426350895704018232148761303541959075614886*U7^2*U8^2*U9 + 
        2707663404539770521782358539953616054487184800111868879514174687872576064286933*U7*U8^3*U9 - 
        2186800784692217706921448389400504500845910749723528891621235711111717448405542*U8^4*U9 - 
        262926145018295478255904477717046516966384253845392262814616952247308583502392*U1*U2*U3*U9^2 + 
        2479877487541336872686968296426687046319137176728937054242342271348237124884*U2^2*U3*U9^2 - 
        20141676912958693290480191803513878413978610024048830039433038425556783531616*U0*U3^2*U9^2 - 
        395087296103147845680921054271012651425296110760868690724853356029309239788728*U1*U3^2*U9^2 + 
        16793829319880446407917916744543050745813091973980163409511466904884274051024*U2*U3^2*U9^2 - 
        2523322087323030567686243156396623417130115739997435744871535685971549007268*U3^3*U9^2 - 
        975931472190743898432887954397548294248984631477297431263748289926840711212504*U1*U5*U7*U9^2 - 
        2436859479913321363464443676308568569673516364533058240060425345297370231368*U2*U5*U7*U9^2 + 
        301303762446890065084470868492112881799823934106934511178048976441266464927176*U3*U5*U7*U9^2 + 
        14117514424864421610996828558160162079013197738065991759429181358917079290050364*U0*U6*U7*U9^2 - 
        18670598203510906244815108378818889529483375356615264909043526171450364399845420*U1*U6*U7*U9^2 - 
        3913733307399942466903071844054617212230940114531552464106558135368307366241936*U2*U6*U7*U9^2 + 
        1323095691287843134514746217822824158749056577788805306275945500519148082827836*U3*U6*U7*U9^2 + 
        18905257328906445631510678301846715274615840431866264472629700614496602905386*U7^3*U9^2 - 
        17349628087545521941465936216728298954307272472131700422079034120457523770478244*U0*U4*U8*U9^2 - 
        185038949309761097820324404582522640810544551535929954151966059617383128179905548*U1*U4*U8*U9^2 - 
        1010579465078035943535778257561379834302549555017693760279547699094547123172704*U2*U4*U8*U9^2 + 
        2448341176389301151903623811532030002047052697601109306727162711507747665631252*U3*U4*U8*U9^2 + 
        469336923156026633261634920310592180985120034636187316004107988357811965070968*U0*U5*U8*U9^2 - 
        12757190790635378384719087199993858863287424902500411857071214584872743393118796*U1*U5*U8*U9^2 + 
        2248428764409592572351802614844148173888351791344120492817312554409891452365780*U2*U5*U8*U9^2 - 
        5814095085176577196896563297564444615496655818743266323389586423961807063251464*U3*U5*U8*U9^2 - 
        49302980023168939313741875242927166039965054158416356670606073405442400628315604*U0*U6*U8*U9^2 - 
        261186943257779981247420646846402794610373569826416602102988794551138177753910156*U1*U6*U8*U9^2 + 
        4435381870212303791208676772417144942543393493806487712772281919527563510756888*U2*U6*U8*U9^2 + 
        42722801312745423458225958621528843133965506469698012264278324310360034243655068*U3*U6*U8*U9^2 + 
        1794404173162896015525206324658956172517178394206529623256049122797599931401533*U7^2*U8*U9^2 + 
        9914753644720889625525758659056908113399365244949785151754719961889382238838608*U7*U8^2*U9^2 - 
        11430060362705274295157977471509363326879547435971721356405939619744079658265858*U8^3*U9^2 - 
        3507920569209323469787653841227458620080914709488947141192384770805229850289656*U0*U4*U9^3 - 
        66390955843045486819303587493979908274984534587598744213985796088889142164544920*U1*U4*U9^3 - 
        2959440614834372618374550601370148253343975400074745113535094735139912664635704*U2*U4*U9^3 + 
        1660752057077402664680817910507832298389116873893845282271751346047007890134972*U3*U4*U9^3 + 
        97944613276266574520879207261521084304574129560947933885593737863091097793050*U0*U5*U9^3 - 
        3728943510826735709015471114205210620297048666434928548608221408487384910134204*U1*U5*U9^3 + 
        2477136524441587774605391930989814878084798940153682917178924874212330699007090*U2*U5*U9^3 - 
        711390229800600528447202234173769414447218137572362254949363758934868057784796*U3*U5*U9^3 - 
        7721425879696973659976666508477857143925894459140710317273486591684444134822956*U0*U6*U9^3 - 
        151628831341922315781640161867765353487332886900325193666125358166471697165677108*U1*U6*U9^3 - 
        3316598111469829059320201864592355072931818801641005337824694744084706091412084*U2*U6*U9^3 + 
        4638354552624807209213110441767986546347020708434885990748152395461618618030708*U3*U6*U9^3 + 
        694213452023025969731543168525698410144883233502379335883613706446724393138725*U7^2*U9^3 + 
        6801184968613965070714696141302895343094411450476593484442238201141511108378472*U7*U8*U9^3 - 
        8786553099769029956318518041256788191905434340493097157036146228154208775306258*U8^2*U9^3 + 
        395317191044869597737775423865659467033875545034804190881517008530984895776359*U7*U9^4 - 923584256065960402553417965359813160845898917797550929460316712379110980077342*U8*U9^4,
    16638638202125427223043640319299154853150979134010607004410311468288713880*U2*U6*U7^3 + 2301576675025618584929891380786208712639381978864384499650620214644936328*U7^4*U8 + 
        855380861377500419001577758880696881154257434169149814911608189897137956087904*U1*U2*U3*U8^2 - 
        12979547566838741971937941089243444711673811347250475319060417271704211013984*U2^2*U3*U8^2 + 
        52536459316156425710691056803334730476436649489452063906355054158070788314592*U0*U3^2*U8^2 + 
        1232325111061444835262689649598890550362029563164675103198767159065197058998032*U1*U3^2*U8^2 - 
        19653918717475572365234229655839822378168737079150466378641294120523035257400*U2*U3^2*U8^2 + 
        778390326616044298026901318359595016446930355070558114742041565879402813272*U3^3*U8^2 + 401506094259996930648264539478649327691768202138739899406109602524245088082080*U1*U5*U7\
        *U8^2 + 65450334452970351800694109992912351493080841301748480001246527246611801444256*U2*U5*U7*U8^2 - 
        68129234577809746790213420131039014688013093185099052539144758235934920764720*U3*U5*U7*U8^2 - 
        6087097199998810412376941256846358768013517844964457894673892588813152623702132*U0*U6*U7*U8^2 + 
        6064457621234224449895919570763626959850108568317187588703930621099725632643066*U1*U6*U7*U8^2 + 
        1512176251580227146948665990556813522481601627257034553707502550799071068332424*U2*U6*U7*U8^2 - 
        710318656256569431715093189322144053466240210547410230637259299538450696131448*U3*U6*U7*U8^2 + 
        62183126468015898015495775516412523211326214945337307586179052206172599666*U7^3*U8^2 + 4418749633365559708338753324477707801876318039255364486443996549846466757365876*U0*U4*U8\
        ^3 + 31705595085249963529453505961032032861299578733564764548965047688815547527729748*U1*U4*U8^3 - 
        1343476801933608596104825668699706427294825223215911385882560949554091891364600*U2*U4*U8^3 + 
        258997064696047655568197873736712520975613479046521374627098245764997108140380*U3*U4*U8^3 - 
        35265863971512408060470236150702527814144965735106261155337439577518053244604*U0*U5*U8^3 + 
        2571462932839878644038721322536091111590734345121045641923758316513633643061112*U1*U5*U8^3 + 
        640547905633929792979000511420514757018680643012241260097190332909325045842604*U2*U5*U8^3 + 
        1830081518768604974520432670074222465729405546563666748628622923243910982630204*U3*U5*U8^3 + 
        14654570110905960769777578454468662489180040703538167084000742333216367818267852*U0*U6*U8^3 + 
        7741885281293750767811037626772755689900578503592447988780615060070467173572016*U1*U6*U8^3 - 
        3934426132089386734791445068254565461687553020473332295368738925829255867104632*U2*U6*U8^3 - 
        13114047496478659354779014511907867731704439208826922740769009898947573323457876*U3*U6*U8^3 - 
        201314943261246897913565712997935595126389962655896256742469492584734855430032*U7^2*U8^3 - 
        207757944358979786591591232539891321889544695591090694875654003669018875143158*U7*U8^4 + 
        29526470603988315956061403032918858634869758777901453052716442102089914867280*U1*U5*U7^2*U9 + 
        4762601855199840646314612074299254477802900570332448147154408976996348832056*U2*U5*U7^2*U9 - 
        5075467732357101033039669116265716995777541495537536962126658881259332355176*U3*U5*U7^2*U9 - 
        458385382779180327051758967873470360776741378166067720370521359725228349990688*U0*U6*U7^2*U9 + 
        421828354150434316554232059468486984178246637939769310644517454278647952024728*U1*U6*U7^2*U9 + 
        102098104344892317504224147910533290447074559084313842215505915927587301592136*U2*U6*U7^2*U9 - 
        24706500432399501652441465935911525338243747449592203420794174408362634876904*U3*U6*U7^2*U9 + 2301576675025618584929891380786208712639381978864384499650620214644936328*U7^4*U9 
        + 1300028759391956077545060559795431595426081916980685291825434494057892388320080*U1*U2*U3*U8*U9 - 
        17679502922030909224594484775434289261563155607795318621838245648456675389800*U2^2*U3*U8*U9 + 
        86475354888410663318895143851767535690405340721923275563318330381933092300736*U0*U3^2*U8*U9 + 
        1859088981918822890012143567007452753258971572960676855251466336324107273252112*U1*U3^2*U8*U9 - 
        40326537814200071941486422805231467678194579074253980576663839679417784902272*U2*U3^2*U8*U9 + 
        6944100451605198286660396545855547909884418215397907630277253957588910522472*U3^3*U8*U9 + 
        1960004622542658257729210381795262573860328953466498514514371550679691135511256*U1*U5*U7*U8*U9 + 
        201067084425643629174599388836816830906688381402575492555239312973356491901732*U2*U5*U7*U8*U9 - 
        442051695548544205116632952633493934700217706489236302663747403915977244563396*U3*U5*U7*U8*U9 - 
        26620326924690396266913116585122177165720352910059194597473330957913077335246904*U0*U6*U7*U8*U9 + 
        30396671628069389794153278132828143505551799175204753160630789983498001656275336*U1*U6*U7*U8*U9 + 
        7302886828963350320742723991699991672638421579640079919840213869627875472527972*U2*U6*U7*U8*U9 - 
        3564959078524290279240646796799826966764672251712194966206726949875994366865636*U3*U6*U7*U8*U9 - 
        14651514751459979814727424635779184971617401149992942550412229835583096992744*U7^3*U8*U9 + 
        22929167260299685932117421540451118570460238456115034488220729824567922927719468*U0*U4*U8^2*U9 + 
        178295886859088663392427780969580322699589611224821075893231161368714782634698764*U1*U4*U8^2*U9 - 
        4872297713825421821938209882051062571316585344160067533706955812588764847136888*U2*U4*U8^2*U9 + 
        149961434951563659804957013128837130885974907002352349617750900016431592881452*U3*U4*U8^2*U9 - 
        420589912344896638695392469445834207502458251376308875655493369738175905759452*U0*U5*U8^2*U9 + 
        14227514492192000108608860007288464581210837608031939461504508387992217938710792*U1*U5*U8^2*U9 + 
        1988083934031869879159005553876742838566455149174836523437852048542394999157078*U2*U5*U8^2*U9 + 
        8997952479871706726869627959952059815269813160175834988512196649188104141990118*U3*U5*U8^2*U9 + 
        72921306514427297745965363403488308255246045199691530117144339546872784070927636*U0*U6*U8^2*U9 + 
        106636118782412206224908633765160874304288469487553858183714585844911544660143544*U1*U6*U8^2*U9 - 
        17140992298942473477221285231316498288085545847642616857387747185763738138989756*U2*U6*U8^2*U9 - 
        65776189690720207193661542904812513194177853707297184844286330887764822621029296*U3*U6*U8^2*U9 - 
        1387748194343510007029808518215864757097639111562435953773091347985528867573744*U7^2*U8^2*U9 - 
        3409460733225496414828342228468592654385018884118553811505941718159431611184652*U7*U8^3*U9 + 
        2798085614440513132135257391615178889862431195175781537535739972772094929552148*U8^4*U9 + 
        387413452493290926560121239690552402974721820363273784318083858651802746903408*U1*U2*U3*U9^2 - 
        4724469937778693499824729572363775054441125909088043380439872371093730920776*U2^2*U3*U9^2 + 
        28865287421365393481046528148866330742596780345164900341920125502195662205024*U0*U3^2*U9^2 + 
        582176791024396254068225910981547596766577034860886031168356935529798865543872*U1*U3^2*U9^2 - 
        22365301507252111619808366394464474830256426315072253997779721767072465373736*U2*U3^2*U9^2 + 
        3446927787561055781227645278596557615239017151971272026084279891239965296432*U3^3*U9^2 + 
        1179198927463644764624938202445988513575304089700431891335594870095824432992616*U1*U5*U7*U9^2 + 
        8900404919190881228591581419524911800486437381775223811339026593839189586972*U2*U5*U7*U9^2 - 
        358438006688821599797572903988205689259346134851396359605477727567821118533324*U3*U5*U7*U9^2 - 
        17059578698584254452465945685531741587762039544990333040963144093756280548030356*U0*U6*U7*U9^2 + 
        22383860825966891531239919752274764931770962016251665074410502953486691168227750*U1*U6*U7*U9^2 + 
        4715224286776567573768128508613122325832531008687531529353739452219098347108324*U2*U6*U7*U9^2 - 
        1614573243378297618702982099559767428346669845491406512919905861894344827140484*U3*U6*U7*U9^2 - 
        21879993240617446155900206891515743888167827654518123646983559215288693895194*U7^3*U9^2 + 
        20969417921982457089439280504871376255167057488973996152426327699377295266061676*U0*U4*U8*U9^2 + 
        224521644279928643606465069194345836792866350414696805677451135750032277576156412*U1*U4*U8*U9^2 + 
        1298128518866261514809974470560464606128116579638811688945482187724483622907696*U2*U4*U8*U9^2 - 
        2981075600749608614482860425427019665371636022700697439992332910866846336060548*U3*U4*U8*U9^2 - 
        559825786419840862955571848423510399706964913887969651696497692296327349579892*U0*U5*U8*U9^2 + 
        15464261396521121149320621592965610332054355008510117078435228517983322460271624*U1*U5*U8*U9^2 - 
        2785487082637559537452729033145626278289537963702131503175232356200007839900620*U2*U5*U8*U9^2 + 
        7025367791935750009876586732573113095370922144342911928195196127668696080628116*U3*U5*U8*U9^2 + 
        59590444145821537314455806332851272683006631279451123014617999931719278831482356*U0*U6*U8*U9^2 + 
        318053237144404963070326980138669235348489640695240567681384622089056819408192864*U1*U6*U8*U9^2 - 
        5238818806026707579433587088407305701541101552157283603505733391487893848298472*U2*U6*U8*U9^2 - 
        51523647805430620668567302596763720611537024308137379439617184559143417854192012*U3*U6*U8*U9^2 - 
        2173408569003219257798104256628611222539810506661641253916233222378164374566692*U7^2*U8*U9^2 - 
        12077822600323464871204394921373399750518367045867063363435494892057728246021517*U7*U8^2*U9^2 + 
        13928685374926602515966430438345666721105713644561676102042617407164971744464992*U8^3*U9^2 + 
        4246782952951289685445537606587919165861982450644246488263104644063675834985524*U0*U4*U9^3 + 
        80279545185840712564163823464836382298841222121302838025990777040166310822564420*U1*U4*U9^3 + 
        3577464284056927874967750898375098960254399109714656359762816693318712205292896*U2*U4*U9^3 - 
        2013734782089428363255836465982536091060599198371181724687225386931983609651428*U3*U4*U9^3 - 
        118552168220010745013522596764486245404606225280931077639477242758406470316260*U0*U5*U9^3 + 
        4524335379393157043047602006056955679724669566419433636989791575508726093371416*U1*U5*U9^3 - 
        3002806073577926383981454022565847949881166842838880986216409886299788723809070*U2*U5*U9^3 + 
        864328331526575344286684601554362515219242524862215811685539693527749422828034*U3*U5*U9^3 + 
        9345793849729196551656024838756466517794016590730090682516495146844441584223404*U0*U6*U9^3 + 
        183200099507538993071040974203930919229023096288467237869963599962236600038887512*U1*U6*U9^3 + 
        4028062347518313412496908493059582799295343878436107652397153019897546334574796*U2*U6*U9^3 - 
        5625830751289132756809646141022527937011094305764017649634136241285960770572512*U3*U6*U9^3 - 
        839400604627782572766143810267011478709744603663572544118784717867330492270220*U7^2*U9^3 - 
        8197233287919981226564024831074662065835719332383210518575048265497550354644768*U7*U8*U9^3 + 
        10597547480595018147548259813610477685131400692239419603737115747476794303781092*U8^2*U9^3 - 
        479008495953407150826319941790343913240817356569562314499412270376938822275021*U7*U9^4 + 
        1116524085430930661094850570302691537400691626136532381787939628565846112667048*U8*U9^4,
    5573943797712018119719619506965216875805578009893553346477454341876719149800*U3*U6*U7^3 + 99313445460049464016926138923339932835419941374788099811658191201977252392*U7^4*U8 + 
        147106638772890602433696069039787084954769726322998512392012979077971117628897936*U1*U2*U3*U8^2 - 
        2217042479656693005211433503337044395145188035786959004102568634488992999305416*U2^2*U3*U8^2 + 
        9033994727087337880656536760845619902253369668020792803866434087359437092374048*U0*U3^2*U8^2 + 
        211857615471398254520574617728494404219868763494266464918889406307614635796106368*U1*U3^2*U8^2 - 
        3395853294204394050342983156020762499874143621363318540928055444915549464296280*U2*U3^2*U8^2 + 
        138337666422465888865674005597036182168168954956342908831083284896766635473248*U3^3*U8^2 + 
        68934041315311202824479361618336295044880388191362985422135381483528887798194040*U1*U5*U7*U8^2 + 
        11283942916996103557142807705361452706120073439050438701116955158135129060570604*U2*U5*U7*U8^2 - 
        11685050022329706008106954511573659008306865092500486638878116159773962505514140*U3*U5*U7*U8^2 - 
        1045688324884818895219862110854602373446733264992282550151427664742804868973085788*U0*U6*U7*U8^2 + 
        1040759965551985234505424977375930632143457446095970310820865784244119203395677674*U1*U6*U7*U8^2 + 
        259690004041516807888096002691914046091028517472795561574402707491650143404937316*U2*U6*U7*U8^2 - 
        122109663351213146428607324900480978466629261345715475107667755014906403250894212*U3*U6*U7*U8^2 + 
        12681210479703071808659100179179756767583929875799290889747185815541237304054*U7^3*U8^2 + 
        758739709867236401929979115542616143593350292058604315769215431915148014862055764*U0*U4*U8^3 + 
        5446263038328629828121044182759965629088417120476261116330182043965667146191911812*U1*U4*U8^3 - 
        230413292900679394766118626426085667776549456625004196340581992357598036531945000*U2*U4*U8^3 + 
        44565620447586955739347200633219340066693138212267212435183311876164664302593340*U3*U4*U8^3 - 
        5985916987193693193475652299389955345243412110767123627464410088348790274103196*U0*U5*U8^3 + 
        441650669305672727395789607266255502744176451768701930040414786590892259315516288*U1*U5*U8^3 + 
        109881530746049304554638641125130346868984089610385964107633892588083039228389076*U2*U5*U8^3 + 
        314317393176654965839642765884662217982060260819000972099269395130098302038311236*U3*U5*U8^3 + 
        2517114824415262336832026515686452867082315680427774621311994046401018378493381948*U0*U6*U8^3 + 
        1332368679242692249785897222170266700047699939023208265342413690248374389118452584*U1*U6*U8^3 - 
        675622346316808977742916000647194428515535004321586266805835009585958197110833648*U2*U6*U8^3 - 
        2251519684487508736555482217899015952212136250589392504391658085927834638483402044*U3*U6*U8^3 - 
        34549224308063878965502558991717580296698104436133248312649612171723948310689748*U7^2*U8^3 - 
        35670578342137715292959416381367448421839446001117330462314076134902698561206142*U7*U8^4 + 
        5066498455465557976518937478492131942406996256679964130389802707474811399335280*U1*U5*U7^2*U9 + 
        822301683357278420694900750756003942481337492567895411285534249029410863519144*U2*U5*U7^2*U9 - 
        867969882759637531233735873294101291910377549722280543262994574193269496691224*U3*U5*U7^2*U9 - 
        78748677939974734513278212975657294881257348252453194938036266370955267934663552*U0*U6*U7^2*U9 + 
        72389196621849521465840953385765189833673355468026397700913614418585706757430352*U1*U6*U7^2*U9 + 
        17489216759879750584104401677210268047340407448193795369150928184045422638006744*U2*U6*U7^2*U9 - 
        4172799550624355721141412658755700836389314292936427686301968128699283085827816*U3*U6*U7^2*U9 + 
        99313445460049464016926138923339932835419941374788099811658191201977252392*U7^4*U9 + 219128318879005961075382157811244068762079759730527307785732321834981643944390000*U1*U2*U3\
        *U8*U9 - 2878712151165847205431276707298500658039057800088109687872169176623414245423160*U2^2*U3*U8*U9 + 
        14592557103560616833474203915197020179423696274103682373682130843104423426437184*U0*U3^2*U8*U9 + 
        312997106726515298963592401447352440785710707871397098961298440168410196035655728*U1*U3^2*U8*U9 - 
        6846712227413500967353908501255035656264077096438976029347317207320812943965088*U2*U3^2*U8*U9 + 
        1210017303256452076088742205756427359101378438755844175844292691640771650972248*U3^3*U8*U9 + 
        334884541476991112894301380413143896624795221185584360407974100863471566229019584*U1*U5*U7*U8*U9 + 
        34362617663561903873601226438851569547801566551566687650976476845249998268018608*U2*U5*U7*U8*U9 - 
        75603978204422235524887899781422624349055709526694406369055599415508861911639944*U3*U5*U7*U8*U9 - 
        4546714523089973808477658888755169964071385821435653081616953883876954655021005656*U0*U6*U7*U8*U9 + 
        5193158811946962410262775294346350225518633757169015576064465483593037590336975904*U1*U6*U7*U8*U9 + 
        1247544873370047287382437507777924341602313930512981906711512067106543147395899868*U2*U6*U7*U8*U9 - 
        609835187943108106315137750440940145657809342494221628191478040029073591558559884*U3*U6*U7*U8*U9 - 
        2509436397874924944593645090788516934396701482933436988937177423472695577647576*U7^3*U8*U9 + 
        3919463204120909964407829847591891473964299053526276883273409789776338480522420372*U0*U4*U8^2*U9 + 
        30495511890882050664316659782720954509129007593376655742170090814175795942974419036*U1*U4*U8^2*U9 - 
        830022392189381966759040839254613642204603399199783477405563953937389730776437072*U2*U4*U8^2*U9 + 
        24776601766235655052385435418854906228534572238754939955254091255644236424298788*U3*U4*U8^2*U9 - 
        71900649918410028779059955228754837376101428044165646783129259663713059334867328*U0*U5*U8^2*U9 + 
        2433628551520460398764958155330350583887516511245178489414792111820180731554963208*U1*U5*U8^2*U9 + 
        338259150689263167742379708608441423803332361616764443072668571898758148630357382*U2*U5*U8^2*U9 + 
        1537888420719386552300744226281412080452847396204494334164428064068822474941973322*U3*U5*U8^2*U9 + 
        12464608745920753719132687402373200268454934553333969071133748079458063380694626404*U0*U6*U8^2*U9 + 
        18299094892422322207938872253215297433182898612982625569355140463752556451162310296*U1*U6*U8^2*U9 - 
        2927592114051191586437624486264162850304461190821180237394326972322830067419235404*U2*U6*U8^2*U9 - 
        11240703275983899177239852309811023250564707188099672419624800468284224753051039144*U3*U6*U8^2*U9 - 
        237449682586609538018888813185819318367073105440545006526282013754662435295589556*U7^2*U8^2*U9 - 
        584539737343593504825785981730965890700860873978167928355591422432132075504090938*U7*U8^3*U9 + 
        480465960485871752459764366794667559988533641509261544289854899551698252822163952*U8^4*U9 + 
        64193039236602900214239955061543826013341264515743651269868127528627274902683392*U1*U2*U3*U9^2 - 
        627419937286696507573634887214778154030926200546657508998127800499765477621984*U2^2*U3*U9^2 + 
        4783146047681140434452956695057544227698380319125266964732212211347063287672736*U0*U3^2*U9^2 + 
        96518257705159677921295374422831538043115059541527551063393978128280320320538448*U1*U3^2*U9^2 - 
        3731054395588081589196169281186410526128609588555552611979786700175941457082184*U2*U3^2*U9^2 + 
        561109282393834423096772109149179559438816436170494491556452528554193207860328*U3^3*U9^2 + 
        200847412076518121697805805247192184532387965076355415808725681374190592071992504*U1*U5*U7*U9^2 + 
        1367173615781843676317415594783103290324819351103798532042581695494506620951348*U2*U5*U7*U9^2 - 
        61231499205902156518972643725977514133453797748380081086453033666426844967465916*U3*U5*U7*U9^2 - 
        2908538908834975776957824782146068102454424852075125643038460016920052642054156364*U0*U6*U7*U9^2 + 
        3821485631357064532484960393289757948196771639516531130306530489223450297996750870*U1*U6*U7*U9^2 + 
        803861658989809333125433500947642961190542581879901176777612636184713728324816296*U2*U6*U7*U9^2 - 
        274620645868666448800492462286767069144372175679486179340480503775045365691865896*U3*U6*U7*U9^2 - 
        3755818417004195771104697632449010954718380201514516367004755128310358053361326*U7^3*U9^2 + 
        3579443024510224770429806028678952170084402077308515779957511538953690351956135964*U0*U4*U8*U9^2 + 
        38337815188023652551681179734747202705658519083154107708342355993497249146918287708*U1*U4*U8*U9^2 + 
        222785820614931704213165844609394318180310560683048104990705864900240111124503184*U2*U4*U8*U9^2 - 
        509739411751256780423163361974182105588472745056481687793125113468408305927979732*U3*U4*U8*U9^2 - 
        95629316428961288736361374785775386033630965232074843119263258857304097076013388*U0*U5*U8*U9^2 + 
        2640698988430522194551176483446863270890016616367921124975986300566678233426634816*U1*U5*U8*U9^2 - 
        476298329771575739903011433088869129736444280483581932227148551746146093762793280*U2*U5*U8*U9^2 + 
        1198921018155121881337410558801220856229708329139258797580532689327949725599072024*U3*U5*U8*U9^2 + 
        10170065589509230248020550059937722820373333069204687767684917320992783323370783924*U0*U6*U8*U9^2 + 
        54338767421380197706395766060883091872514270326067916873685256699466193421937177656*U1*U6*U8*U9^2 - 
        893967110440282904942237859157433673738038074576972068953339115265599416211836088*U2*U6*U8*U9^2 - 
        8793191961844683874953899723981875122181343039342383862156121201682782719195120988*U3*U6*U8*U9^2 - 
        371203587046789838944123820791053462233182156336589969724036665573868152711836578*U7^2*U8*U9^2 - 
        2063191254780057140746894119702998513333031219725289227061144886700214157734073923*U7*U8^2*U9^2 + 
        2380399290160837064787108692846563602167852830490761131770800741988809790749132368*U8^3*U9^2 + 
        724517860616440533598630076048316569210096145566233256551498525859193916508345916*U0*U4*U9^3 + 
        13694802058881243766433343101739043638184350482667351874944544217744951000222053380*U1*U4*U9^3 + 
        609663337350780119741693332098344491932792952651939320471357738232771994465602104*U2*U4*U9^3 - 
        343312972773342236780011429405213298489877476634348917308096190531451871752604572*U3*U4*U9^3 - 
        20150297279892856035449100209854167137964616357617304924492148145877572762246600*U0*U5*U9^3 + 
        772170655818036257527577573962425436458666956303013435446173409925773764696029624*U1*U5*U9^3 - 
        511895306091791417802509476033551855891383895430971666677395967255912844226677090*U2*U5*U9^3 + 
        147526653758882888456814169981699330452948405327899306379278861058478674717924066*U3*U5*U9^3 + 
        1594546052261108694705755560767103685191978785026139784826822079471129676004679756*U0*U6*U9^3 + 
        31240585045811455181976571249463157577561424480386633498080078450178353080716635528*U1*U6*U9^3 + 
        684976959658537745198871801383095399826292070759113294923547958869008921317806084*U2*U6*U9^3 - 
        959861173772914675936103415075408821195926430802141299900966569237385779849955088*U3*U6*U9^3 - 
        143012198850981148848065873660602553304711363376520653903584907301001449658613170*U7^2*U9^3 - 
        1398453027330264878504778846269321636457161002583718785462361412827887232953951622*U7*U8*U9^3 + 
        1808435925164047926947676789198930939935867249569087844932232243435810241896963088*U8^2*U9^3 - 
        81805134473150742472227758090653631644958569058305886865899380020960007986594639*U7*U9^4 + 
        190602443921549148409309323321551635360109334465942169621701167663871022377870672*U8*U9^4,
    1409855588112012919391602350603874327356089560593214192972288793357398218240*U4*U6*U7^3 - 124878854950100423417321889018760589124875995444142737327360954314268760222027520*U1*U2*U\
        6*U8^2 - 1490737050649188740028420945585921962700981380359187583448225092825021796650240*U2^2*U6*U8^2 - 
        6441862531003113497484943049402480524464686734597797688005521809644786198958080*U0*U3*U6*U8^2 - 
        177359987663087197901111326691383650344523351070791557256954360536054161665450240*U1*U3*U6*U8^2 - 
        416457417446023545487784563130827216708893610700005928052538178275030297731840*U2*U3*U6*U8^2 + 
        912433843397209079899146762007628814719738768868162367417460291183081112115200*U3^2*U6*U8^2 - 
        63802747762819257637031850734956309145674238662055396250121604111569028635680*U5^2*U7*U8^2 + 
        11846288738106580665027384315566233812344243384906139785296158481224275769498240*U4*U6*U7*U8^2 - 
        5438266396766152261257786935129310449445691403161731636657406561862263480109760*U5*U6*U7*U8^2 + 
        28518437329991780666541849702017910777769754250128297578158310730499232157976000*U6^2*U7*U8^2 - 
        2497522672397659578528444141128192402753858442250082137885480402809952690452960*U0*U7^2*U8^2 - 
        796457958156029903770140649970051715757756657406456721530937393506036731835520*U1*U7^2*U8^2 - 
        302334701367945077137884846165012619541228088117712872422115382702451364065760*U2*U7^2*U8^2 - 
        477148149375899033779014071680680370759975569137115991000122741217166040578880*U3*U7^2*U8^2 - 
        5020842163854741257222603454228992846710092284598066301047689017054118736595872*U4*U5*U8^3 + 
        382039922278200933749606766525782183482742039674397225365286961415763998846112*U5^2*U8^3 + 
        7399567486555618568372355245599921785334365805568923594974562585183487593817664*U4*U6*U8^3 - 
        254116699011858592227319481193548964862096255695572977416419445749530265027232*U5*U6*U8^3 + 
        70770948734870384348756587742483535602521238825147710694453032445311360111100256*U6^2*U8^3 + 
        604339199983195901823686111322199272241293025414068357147980772145579507924872*U0*U7*U8^3 - 
        8759488717862539729060197348039649027943957019712839568085927737478793009687264*U1*U7*U8^3 + 
        15141712996040798004422352613922124495882015779574086596940645445610073510477376*U2*U7*U8^3 + 
        5364514419925654580977130008885140671468542734105684503005937269226912277242304*U3*U7*U8^3 - 
        1275753551491865385514350967878454306209749723068924230399519182439554066513712*U0*U8^4 - 
        57628770687478388190187025091704593592842303720171138409246260012132168861202496*U1*U8^4 + 
        11792849026430602996948243758435912881849040674590969410197407401778187620945296*U2*U8^4 - 
        129101106450184796984163876848460646242904244183805167535623825771346323528016*U3*U8^4 - 
        165440393827509225573072580321681213032724125918692720253304332742017426489630720*U1*U2*U3^2*U9 - 
        4580278755306412835760823720206043236637862263551808458815338025719324044879360*U2^2*U3^2*U9 - 
        8882339219734937923276074494416388233077559616595014123316751745644098989445120*U0*U3^3*U9 - 
        244471840745693186058482217256866811023727173534533764260298461027943170154874880*U1*U3^3*U9 - 
        3661657917707498290069215217571705844364916514379297695233590478458283575703040*U2*U3^3*U9 + 
        2178087477713490621721588224831086239836614294706729801035699087113719748684800*U3^4*U9 + 
        348699329163180623635192193497244701334372703252351305969590541438457906522640*U5^2*U7^2*U9 + 
        4393194546558467959754568456481896142538459586541385171545000327500632756135040*U4*U6*U7^2*U9 + 
        5847858352156035416486627044361037463063128686479923124315502211941469392412000*U5*U6*U7^2*U9 + 
        17912112805009435467841560593174186352799035876203549874924750807801275816165280*U6^2*U7^2*U9 + 
        5352635920302165226963269710144023011809451471647992954957872511600645883237040*U0*U7^3*U9 + 
        4175554807960021270079393753550277538543791658189308254218158503550379106298560*U1*U7^3*U9 + 
        1046097987489541870905576580491734104003118109757053917908771624315373719567920*U2*U7^3*U9 + 
        2079031812560918552099074752220497649247788593909690861875059111637813061890400*U3*U7^3*U9 - 
        3239255009442071326284886291706160095320515500349246068576271142313910946466779200*U1*U2*U6*U8*U9 - 
        39217825526515449561414142620396689885868965362242017213399436550351261215853440*U2^2*U6*U8*U9 - 
        207440069043611788861068405295461065841547267629907311313597949891510920090585920*U0*U3*U6*U8*U9 - 
        4709118219684007346113532100958854726966552150429662935576154157633195923541771360*U1*U3*U6*U8*U9 - 
        74919799607361709608229642046987311725618010305825343166944896816672897393414000*U2*U3*U6*U8*U9 + 
        26271162998425257415844570548001931076485659829577246937378782418923040737085040*U3^2*U6*U8*U9 - 
        2226941386878571775228935073745889746018316397284207457228071002755625130473170*U5^2*U7*U8*U9 + 
        298178889469606945844529524965198926563767990112546539403597835523347759181379640*U4*U6*U7*U8*U9 - 
        165956536704294591421598651956427691619642890011577380522657686461549560120395980*U5*U6*U7*U8*U9 + 
        722030362219101201923458449310933714834130683442112822275045263164194788437384300*U6^2*U7*U8*U9 - 
        74169146646962052418858045310003607185194615781899928368978560152741162372833710*U0*U7^2*U8*U9 - 
        13288470257330818605647666984725182900459678265748062807094827538801321734413720*U1*U7^2*U8*U9 - 
        14058517776144967497868949268558148327388092517188212884860985023698066676958790*U2*U7^2*U8*U9 - 
        13306264863570262126461440916070535350257480944104917308738486653173549360269340*U3*U7^2*U8*U9 - 
        144574954425225918570041031953138106927099756323672089118158988586513516086443440*U4*U5*U8^2*U9 + 
        11600198267468398210369340208818909452768143953118953442560354261710030790292480*U5^2*U8^2*U9 + 
        224736544788535744832777431620294043810117136205288506424787012709327581781473920*U4*U6*U8^2*U9 + 
        13632051735450103852472472899453693760558221399406306908529503044843413887262480*U5*U6*U8^2*U9 + 
        2131595122288902715672827297526130943668411841375288845205690543585489971168682480*U6^2*U8^2*U9 + 
        5008653611040422044801340684767396298685512854855314071657600668155388757404200*U0*U7*U8^2*U9 - 
        262768453942331598886495266497853677707150859891998253009911305492701681077737120*U1*U7*U8^2*U9 + 
        435772190631349968044985042112922789525624743859868868101316328312491586168015310*U2*U7*U8^2*U9 + 
        186632740481070872326128903965549451730922766846196847359629427002729245891714070*U3*U7*U8^2*U9 - 
        34599213490943252287016090376058322380041961329484583771352884952854621707017288*U0*U8^3*U9 - 
        1616947272353039748066894174781319314860276637693746822500338734818219206973676672*U1*U8^3*U9 + 
        352283842077184508349590514869134117402146668320938157497622834610735547868785336*U2*U8^3*U9 - 
        1787449031504189539723354864296742149290395661312827174043255443441050758083752*U3*U8^3*U9 + 
        1734080103943072354132087460746660644450742292367946379224773311928516885589483680*U1*U2*U6*U9^2 - 
        9904958954960903979362828719440806592476518507496155985344695462002838655830000*U2^2*U6*U9^2 + 
        117385464237832573115370719880566084559409482838367784393229813400956170105712320*U0*U3*U6*U9^2 + 
        2592626712373091987719135263834577724723811169665091577841344196294432236410587840*U1*U3*U6*U9^2 - 
        59746047605271407271827884470892523750433520881726561972710431495419040717506960*U2*U3*U6*U9^2 - 
        25099797570387401673316398647311253437508369240283668230591229369599442669571840*U3^2*U6*U9^2 + 
        6165098402877892575444739997403760794303652221984975993319955844635433544886750*U5^2*U7*U9^2 + 
        8385468708605976292888590583754772137661090688996721751247670398128411884820840*U4*U6*U7*U9^2 + 
        93350010883318799164397342021228822646181046657313421818903766426534392132743220*U5*U6*U7*U9^2 - 
        37632113689696181633299291268213786552360264937656313693398987696219177458642500*U6^2*U7*U9^2 + 
        65475883031942848960142746394127532332320804314833771066684421739019735198707010*U0*U7^2*U9^2 + 
        120197862294625558145357271626277518202399755103280362555844447735764150071828520*U1*U7^2*U9^2 + 
        16670131038396062276884464983968689165890710378680155235272156038799389608272490*U2*U7^2*U9^2 + 
        28348409031184299486162841275238381057170753595278605916567645296120111839379460*U3*U7^2*U9^2 + 
        120109990670008304476211811341009052833094021981518409618769952768570075920139244*U4*U5*U8*U9^2 - 
        35433306569968089786501376243935428693145117580674651589502535026422143569186964*U5^2*U8*U9^2 + 
        153206625835084159485575598580817768131074779907058805404891881905209655949044472*U4*U6*U8*U9^2 + 
        409166727688689734158377148682070008658789332176754748239299906553954613970667244*U5*U6*U8*U9^2 - 
        428911079319924233362335306879169364493165632505510115287344023982326898858147412*U6^2*U8*U9^2 - 
        23001409912065807740885296423661117857493674515246495120001912973961745606907169*U0*U7*U8*U9^2 - 
        1433806327096960221841673626553649399522010032905111227714362552496436480683392372*U1*U7*U8*U9^2 - 
        133435107070805686769690685105177664352483164515693830341964675211924844682065332*U2*U7*U8*U9^2 + 
        21621618326613689380913636820723732349301794654609845879058308914267836184517432*U3*U7*U8*U9^2 + 
        115688026533180136356194931283944290048738533326416592267071051314230636036022554*U0*U8^2*U9^2 + 
        3666817524654010467161454644861472230193488158461279493424925915586255563830569512*U1*U8^2*U9^2 - 
        169723657555994639804419662210034745217467659435500627016862427616947704465042982*U2*U8^2*U9^2 - 
        59618811190264531400847899073055047527582850555402704829499365310700928840631818*U3*U8^2*U9^2 - 
        59032620182334732025279857087237147393569935220527292139553795045898052266635356*U4*U5*U9^3 + 
        11691177115362085872498971120625682396889362318966347474169692751967586631308996*U5^2*U9^3 + 
        184641404116876948916080148776001762943724591243383365451813823386492895829960712*U4*U6*U9^3 - 
        162318730588389533908708617230750881163512823141893929819732899524315363832035836*U5*U6*U9^3 + 
        331576899853833898900984453080969550368957426386786004891521629532643883398220068*U6^2*U9^3 + 
        66544635415954368970006240632364028575145200855521155245793248224295035957164781*U0*U7*U9^3 + 
        1023121014076701526266464435220837857017441914143714572433474921709665831362839108*U1*U7*U9^3 + 
        15998920723554479023067558913867316242221660053271587280616548524280482445214438*U2*U7*U9^3 - 
        24633048810698480158737963136698093379884481451942128887791180404027928911858518*U3*U7*U9^3 - 
        37799145941161365414124164335705483370969627501748937417340307082306291793187140*U0*U8*U9^3 - 
        996835645280813832563575371857770829407797786035043862394157062317993539029353464*U1*U8*U9^3 + 
        172165524939942086277768299801224508523099944960886893235003341530419503357597616*U2*U8*U9^3 + 
        1623485529176838015667972402145883285948207670449264124953393701328907966590276*U3*U8*U9^3 + 
        7847982283919491946150813382659874856711740062304409928059392787783886157786066*U0*U9^4 + 
        74464599311540392509076994343321570363281074218162414633752422539777952542865104*U1*U9^4 + 
        33867021784322994524159304874451441473431353904461440014897522299843921604751998*U2*U9^4 - 
        7847982283919491946150813382659874856711740062304409928059392787783886157786066*U3*U9^4,
    117487965676001076615966862550322860613007463382767849414357399446449851520*U5*U6*U7^3 + 16976906524863696742078879275778717762872719805021816066545861504327924451179520*U1*U2*U6*\
        U8^2 + 234235717133922660510032988293281841558221454159810366115757480465702658251200*U2^2*U6*U8^2 + 
        867597076636696180103028247854120545995584657675513070284182039627640429730560*U0*U3*U6*U8^2 + 
        24180151847691806122136209615159311071056369579787264762008245048638209854422400*U1*U3*U6*U8^2 + 
        83713136710182504783437782804194764308693884895111532424874225612089201575040*U2*U3*U6*U8^2 - 
        129627542987710711666355488389363427191389922895038024388829885280832876514880*U3^2*U6*U8^2 + 
        14867804054015974881163182043290624222128007174848286595177486515863329848720*U5^2*U7*U8^2 - 
        1455114795797756994790498432659356601335975599236920646013089014543695742454720*U4*U6*U7*U8^2 + 
        793959218478866744097645572963589207165615222363042488950374477412444071243360*U5*U6*U7*U8^2 - 
        3509628507915442613153937210461719514050258972100517777962164470435971080404000*U6^2*U7*U8^2 + 
        396517366532592738360927408960539447236614407710034653061488368205205979434640*U0*U7^2*U8^2 + 
        182362421754670655169221657560408651701558538218965459511140734857019416676800*U1*U7^2*U8^2 + 
        56360718636020973570659007063601341953788240951856797931503776418963181419440*U2*U7^2*U8^2 + 
        101727703109562736048926981863996922072339968626728956198959668827015861608800*U3*U7^2*U8^2 + 
        668824178639967251652588166288707134771415998078242562330829999268123886687088*U4*U5*U8^3 - 
        50232899865353893119039274416854854724868494736136284336552660668958655062768*U5^2*U8^3 - 
        885507806382942362193307346053287083395294415906768087059253116502393122391136*U4*U6*U8^3 + 
        53783867879736927190798650901223136684191503871339970961513606838976079629168*U5*U6*U8^3 - 
        9474457916238794168406512956246582713696348938919878826141543349928342697688464*U6^2*U8^3 - 
        89564927241803315380785041149378840895757917154076050870461959161041120036268*U0*U7*U8^3 + 
        1341559143187746219597755141727926139130127087207858208251952694948051154386896*U1*U7*U8^3 - 
        2006708474523241350516126595310953346401570586638808183275007165358100193692224*U2*U7*U8^3 - 
        689674525927620771485511636591642568860464320563731310392232399406159928725056*U3*U7*U8^3 + 
        178003792640160136750140162676643620812019252016438611771671727965559102019208*U0*U8^4 + 7894726570954636830005942373383535795024732893071910319560239038730080735644064*U1*U8^4
        - 1578708717150884739637080738813791386156976408320193202652432222958131865688984*U2*U8^4 + 
        27213979280133713325785819263088878964941232396216748941816531606810110649784*U3*U8^4 + 23533819444928260971378207773915590598208506548524292605389091686803538620569600*U1*U2*\
        U3^2*U9 + 624945677125327646359312911340209533137592963554646521856717862377324601008640*U2^2*U3^2*U9 + 
        1266180196743785873858009723447144127450997830002502738648141059569031430205440*U0*U3^3*U9 + 
        34783550941840737288489307260867067701382466070366813880052199407458647075102720*U1*U3^3*U9 + 
        502252032581280238374425699958574623095137374857101359650432423908534693824000*U2*U3^3*U9 - 
        300478316773842870373332485195336957081141101982184501218575580235904647444480*U3^4*U9 - 
        47209058606502716362114099484906124957070084928601603090828201803043013369680*U5^2*U7^2*U9 - 
        582344818607473497530513460954362356779779166791002742683094697178324407534720*U4*U6*U7^2*U9 - 
        803294414933770153421154743411258854644488806759492781085017069719641580140000*U5*U6*U7^2*U9 - 
        2396350136691731583039793632530682856800667844354590250790218265806675576347680*U6^2*U7^2*U9 - 
        729871845481160087976109830307848601805985571092589376849538343735392639297840*U0*U7^3*U9 - 
        564917775848673942894094831593341194297138852727367246913192829481245602549440*U1*U7^3*U9 - 
        141392199888156146933110364729617729149984239859039273573655890610236140406000*U2*U7^3*U9 - 
        281543017474738572066809785746397512102774282664807390423455685239802456865760*U3*U7^3*U9 + 
        457635525836559414238793684645148902018395828907189642984312832391607990375855040*U1*U2*U6*U8*U9 + 
        5663004111824344212374232203677481710826064314749412624742041249904593930664000*U2^2*U6*U8*U9 + 
        29254101647562735891122950509474997745575525763740684386780035196732227367343680*U0*U3*U6*U8*U9 + 
        665656033495608453719313276837545321631037491010852516986137170875211009375624800*U1*U3*U6*U8*U9 + 
        10719265808502540535232479028807005117801615119688879743316359302280528773815920*U2*U3*U6*U8*U9 - 
        3825752819295569489374698602304165377296100761909053671643124509096959228032560*U3^2*U6*U8*U9 + 
        332447268723284582527211749962777025159358978547289419455286529650223190457330*U5^2*U7*U8*U9 - 
        41453586026422240800506494312259741867295243300812553258438279000502632696340920*U4*U6*U7*U8*U9 + 
        23597885231776893790277372978049666927467374316646183463251592962840398272821900*U5*U6*U7*U8*U9 - 
        100873633887156575442535772111076379415792804442503804086248428438909401678995180*U6^2*U7*U8*U9 + 
        10585574022370833344811011312326016209017603693261416137835531745428265616558830*U0*U7^2*U8*U9 + 
        2139249513133463260126773220974889288499941540804986293132881477554588766191000*U1*U7^2*U8*U9 + 
        2046919194472632351322664703160273512258642334090344612822628020099233166798630*U2*U7^2*U8*U9 + 
        1997994115287432314713636608829213365194492924389377624161839173039822118964700*U3*U7^2*U8*U9 + 
        20355686197151106910520066004119013238086626611544538522444823152258239763288912*U4*U5*U8^2*U9 - 
        1646492157294051233454151035314866820115928820241156504949427178262543121131232*U5^2*U8^2*U9 - 
        31012519670716447617707861631365779471994252442441997721955261866223703956999744*U4*U6*U8^2*U9 - 
        1854637065720905712359018347694127615502924747377783321648108151265154427725168*U5*U6*U8^2*U9 - 
        299822498919472884011444504708707277180842171200297115017282085015969008736594896*U6^2*U8^2*U9 - 
        607188216713069017624089273117693195360950629481788952759097359842655602486272*U0*U7*U8^2*U9 + 
        37609034070405511535757991210597804394212808737090635237199210310391033499099584*U1*U7*U8^2*U9 - 
        61430900149486624557199805239568815226738493330805624203509957229728853292966206*U2*U7*U8^2*U9 - 
        26328428132921747406956474096935562120878272491021277347068059879832763181963174*U3*U7*U8^2*U9 + 
        4900799777048146326774513212158097546109655074962802103588095086433544628139744*U0*U8^3*U9 + 
        229520792361613120105060185760877627627122081585622142770206165649013947104790784*U1*U8^3*U9 - 
        49531831826130741250250960111081033153559357232156711595905843960023807330383760*U2*U8^3*U9 + 
        223136843107339450171881413322537167505136017366132071140105568794738068791184*U3*U8^3*U9 - 
        233655437560059980342213542607221141111358254302772224681118225762053930929604000*U1*U2*U6*U9^2 + 
        1382824246087664787757308827625904865760299128576125976333116650891109724667760*U2^2*U6*U9^2 - 
        15904821129858001337415759016045522052804740401248092193639485155311090924710080*U0*U3*U6*U9^2 - 
        349464673269270938502125956267754478673830568555657574276559660804180270608583360*U1*U3*U6*U9^2 + 
        8403220142569739309646393276471728232142786989161078690437190743118001859871760*U2*U3*U6*U9^2 + 
        3473536243225090812249983621349375023920741521152579691426179216147425111077120*U3^2*U6*U9^2 - 
        847571212883523119767615485447985581009126100738809327040173728760931799603790*U5^2*U7*U9^2 - 
        1423463408534429429171503381607997099869670805917355014472270195661078222883240*U4*U6*U7*U9^2 - 
        12486128573325919805508296101640922295656144444282052931671227034924669302066900*U5*U6*U7*U9^2 + 
        4032763678632661997156121110071932960887960936583277918114697213074924910401380*U6^2*U7*U9^2 - 
        8849245957183035301354773488638290750415114963098032434106396780354954796387090*U0*U7^2*U9^2 - 
        16530360803104251135796251854487546083708556452236182986884559902598451615010920*U1*U7^2*U9^2 - 
        2264626780277795004585557225007096311717687112745678962194276874708761072265210*U2*U7^2*U9^2 - 
        3865775744878687911273054099669233728450001435883334223315262149215180697047140*U3*U7^2*U9^2 - 
        16610617451209209946852454287684095284344657862432193598896335134086261968302908*U4*U5*U8*U9^2 + 
        4958455959959734151172540589125586730701019282872254252985219306379153576427108*U5^2*U8*U9^2 - 
        20871699330970253779089969824062725818453157351762717567657561576178446598998744*U4*U6*U8*U9^2 - 
        57915937814780700780007350023174844626518278170012626241955485576460946694807868*U5*U6*U8*U9^2 + 
        55981937902071316823419381034764119900412295711630652994511689443480259131274884*U6^2*U8*U9^2 + 
        3412424043491215703295561741153187613778201407838715503736220103106081846614693*U0*U7*U8*U9^2 + 
        204941584939043702226974133297406411320100776123057928278330371733510311305049604*U1*U7*U8*U9^2 + 
        17560463735844682532635523834077673495722439417438735932038212124125720256895764*U2*U7*U8*U9^2 - 
        3646563574625053017323896647644814369917106567467810556168476964850754564472024*U3*U7*U8*U9^2 - 
        16240214676514779931218936229605580150117896774525644919745285010617714561506210*U0*U8^2*U9^2 - 
        511613878575551862427439280540160081551441333091414279238694092157254457908264712*U1*U8^2*U9^2 + 
        23408250461684683677738771530616017728176206249968638675690908429769960504176478*U2*U8^2*U9^2 + 
        8344086705062067873772142408008834471739802490134614119147031303685361947390738*U3*U8^2*U9^2 + 
        8039399042099345322590183597726370897620031079016407502697263444442957095706108*U4*U5*U9^3 - 
        1558883366071996610317384502514375926736082805323580584167153291666166311773348*U5^2*U9^3 - 
        25992708411894695123081709411246942474465929119716881983596685427696006111693256*U4*U6*U9^3 + 
        21513111703253470752094176044242286782284368626097142765457148255108833076178588*U5*U6*U9^3 - 
        46494176958386297951298722823127465702310366500878097871475409211814153921338244*U6^2*U9^3 - 
        9154301364910867596474709435649972286450403540689913804240875890100820883844933*U0*U7*U9^3 - 
        138179848453458356435377678813929423332146311121814530926442767180530496761361444*U1*U7*U9^3 - 
        2216434948563311197556995814597181553363304999941412424229801536525608923835094*U2*U7*U9^3 + 
        3240158511996932710398923527194221721438515926431257634500092100651378809942854*U3*U7*U9^3 + 
        5067114988188070005342182758326920591532203153017825993134306216293744314136076*U0*U8*U9^3 + 
        132081340742049960519672438234853366726521578234821893446715105732465529088240376*U1*U8*U9^3 - 
        23691784276854756092068192980544701524457372772248669000151299378107368200525240*U2*U8*U9^3 - 
        85089712268451975662279967695683409693251606072620025446892295250411544326924*U3*U8*U9^3 - 
        1123159927060060529673383086062295214839450358179254832654808895416097436374018*U0*U9^4 - 
        10608961962205233095150825666389605128581942426577957016256695993536540901029712*U1*U9^4 - 
        4811941306948715738366046277426478366675047808496391364656816346988458930651214*U2*U9^4 + 
        1123159927060060529673383086062295214839450358179254832654808895416097436374018*U3*U9^4,
    22028993564250201865493786728185536364938899384268971765192012396209347160*U6^2*U7^3 + 2029398957941791935479015396513199504311473007752824585468305848142491163248320*U1*U2*U6*U8^\
        2 + 22748818828082579644617985649603949214974752372366449126461339630130103596320*U2^2*U6*U8^2 + 
        104897801762046933726112819891427053140885000524790332186266189691445629139840*U0*U3*U6*U8^2 + 
        2880375615269227269062080991502973018413988773558714459941943280824949408239360*U1*U3*U6*U8^2 + 
        6163845024889985348136474452097725710406187684856122047226449631547659638880*U2*U3*U6*U8^2 - 
        14704209478189273624446919348095199719345884528842413681348991214766533458560*U3^2*U6*U8^2 + 
        1023883621661771062631360738322898349482563497989535647416771656689772122380*U5^2*U7*U8^2 - 
        193292556808803311467004664847059965746482453600754160935641178686521784691440*U4*U6*U7*U8^2 + 
        88204132366179798948202573365841246329230508605051230044985803792662327392200*U5*U6*U7*U8^2 - 
        464982452251482485709962925694489333952457275026257535808390922407249642181000*U6^2*U7*U8^2 + 
        40466239782102022682111593639964880355418279130988711853549534871536911465140*U0*U7^2*U8^2 + 
        12822071495121627489232320351836301945025635379893360455589495159592845001680*U1*U7^2*U8^2 + 
        4912569287026666614153065138709529487388675185724707449667972655299453767620*U2*U7^2*U8^2 + 
        7643905428813600470309692137235688382443801895411352129082146519375009860120*U3*U7^2*U8^2 + 
        81718563702218889534158773649588260909037203731281752008612520673513392814160*U4*U5*U8^3 - 
        6220590534018957254138748066958267714104145907612260046555082672947037219440*U5^2*U8^3 - 
        121233022355003198069445989474776583757211315248026312931410834799055373583840*U4*U6*U8^3 + 
        4080581922147020747426388922480696331106421400001426595892465069510853108240*U5*U6*U8^3 - 
        1152511809287415369026851694820493672392804324629433018646372456203126179371440*U6^2*U8^3 - 
        9869810496204436778634271994847456504794660342888459809028879810285775300060*U0*U7*U8^3 + 
        140991523195015167762841478537958872959560688365208314408991702624585075251600*U1*U7*U8^3 - 
        246084525938867277808035959261844176524774867370431049553116380607436830966340*U2*U7*U8^3 - 
        87324428223165300813012241770743998965978398282294159660644989267545451905460*U3*U7*U8^3 + 20744728322973992540498414021895014912124558395735052722692026517351360368600*U0*U8^4
        + 936297420961208874245324342022745883688243946591710578288417916510208656257280*U1*U8^4 - 
        192047187742741144319920344852666704087451101819493462467431281297556993749960*U2*U8^4 + 2073852811552734338454094336291633850660205297927235293460609376928676688520*U3*U8^4 + 
        2671988626690234593689092860439419477744375734956499555240813539607786509735680*U1*U2*U3^2*U9 + 
        75163511770814496612583809199739542968108362801295273708923075032798879804800*U2^2*U3^2*U9 + 
        143062038798154089698861277040021350397673910757474458188496620020306829606400*U0*U3^3*U9 + 
        3946999617942460479009578759094636394363615368959180464059095580108881238190080*U1*U3^3*U9 + 
        60393221075839251821833560314307255122837455386844600308027556779470152179840*U2*U3^3*U9 - 35390514631810864134678496308794025111219118781393496693070891440707414100480*U3^4*U9
        - 5761717770961383140524254997916613951296193109026285014573544363765278957920*U5^2*U7^2*U9 - 
        72375083763658447574501250862603220751736615743473858110867259621771387153280*U4*U6*U7^2*U9 - 
        95892135729204339822899675763820835974227607656459920505780457283120276936640*U5*U6*U7^2*U9 - 
        296610966831518860175365453285360366713150805606131070360281919791881690334720*U6^2*U7^2*U9 - 
        88110141840174370548713987182651366483812653242926745962691773144840082779420*U0*U7^3*U9 - 
        69020356411241450543117981767176706667949674375773648229082000466957894876800*U1*U7^3*U9 - 
        17285153312884149421572764993749841853888579327078855043720633091295836873760*U2*U7^3*U9 - 
        34350145200686191746767985638020691279126423588070630392483369441436610958400*U3*U7^3*U9 + 
        52221738000446551347873654957917967490974692216439422388507448461404528221393680*U1*U2*U6*U8*U9 + 
        626362776454327444815146122306425861163708447701072800129443374778801490895480*U2^2*U6*U8*U9 + 
        3345457416714668697470169226462139520306935349688234064954231403810630606932640*U0*U3*U6*U8*U9 + 
        75905557290522390005335585341612735163932891723152640609631308463254611106901440*U1*U3*U6*U8*U9 + 
        1203657526197447431831009171760709031795353980172219067756803015947255846207840*U2*U3*U6*U8*U9 - 
        422843200345089091510102804064674318953226821107553600862411362801597701845080*U3^2*U6*U8*U9 + 
        35849358622674812892458914381677649621617657107347848538747228523361582353120*U5^2*U7*U8*U9 - 
        4816643717127046723434059144775833349859092696209949540999460887919844805271920*U4*U6*U7*U8*U9 + 
        2676143531175758176366843317416444558926252711075339133244283500290790258419040*U5*U6*U7*U8*U9 - 
        11646977593374090178122252341206437316281299366320785723979358869035553109919480*U6^2*U7*U8*U9 + 
        1196975219571330107354115583981574869800792404079074379417355410777052185820620*U0*U7^2*U8*U9 + 
        210044079043544115859399633383023077925741082313106888854711532468024583084960*U1*U7^2*U8*U9 + 
        226062620474928902857906061577392819120714784551123012341509202961882905528080*U2*U7^2*U8*U9 + 
        213074238267372227386761570646570901597691984739538218985604599428088937780240*U3*U7^2*U8*U9 + 
        2331962245895885061076114048358697176498358981213494010869184337578469292734752*U4*U5*U8^2*U9 - 
        187114227047380046747002131783158103385688437035032610171922894238761024046032*U5^2*U8^2*U9 - 
        3633580158154795277418515928070143769975207359060037553319565708207674818892864*U4*U6*U8^2*U9 - 
        221886263503810674277423427508744687409530721189035135882891872109045422714448*U5*U6*U8^2*U9 - 
        34392584993896001373860055987276820420144721880752788872468393688293644975510256*U6^2*U8^2*U9 - 
        81042647799245574670681458692851934899208298787259409823974740680652589901392*U0*U7*U8^2*U9 + 
        4237084471334899502980738578881731449767899157132281513439885664934986591287424*U1*U7*U8^2*U9 - 
        7026901358751325480915881418440715781548597017292945711386729125393603755389156*U2*U7*U8^2*U9 - 
        3010727880260704477147094710140257111245053564106056271273776250543976497217364*U3*U7*U8^2*U9 + 
        557951906591094575384728657767289145738249445822784794326916593799843759820752*U0*U8^3*U9 + 
        26059731666736263459926755792128756282492981412726692066557611902244001673342936*U1*U8^3*U9 - 
        5683856088597335344120600929645418294577347811573981228563271488533604768749936*U2*U8^3*U9 + 
        29038616436382336804183801841901099379878268636097847956681563717561152192576*U3*U8^3*U9 - 
        28411799137422282489044548978593467221621627860700649875208170764421493764744320*U1*U2*U6*U9^2 + 
        157769132946027837817819721535475668831917209101496326427181540942881958701560*U2^2*U6*U9^2 - 
        1921285868068111879384908689399269450666174616252605867058013656486929940429280*U0*U3*U6*U9^2 - 
        42471301814701171957964854630184995733175737168517636749125805671853039133940080*U1*U3*U6*U9^2 + 
        965378557020708849683164866931108700218443709756540566218624615032982040130080*U2*U3*U6*U9^2 + 
        408000240495127147639285852657572644734885780493525798696471289271368987394920*U3^2*U6*U9^2 - 
        100341144287298402713456189344142761384563529779331324094283780235474071305660*U5^2*U7*U9^2 - 
        121661500548557831362215464727654052256751210215737097577429282459703475790720*U4*U6*U7*U9^2 - 
        1530968018889561018430821125060573708553281270141926044867487046219945411146920*U5*U6*U7*U9^2 + 
        658583128520993195193938930380535558797498590509429356888450558560578826126480*U6^2*U7*U9^2 - 
        1071281599770041132765363816623122272024338355587977734778027449471477800780140*U0*U7^2*U9^2 - 
        1961635554900361616319825107280001521559202327411174025311271631931543321558160*U1*U7^2*U9^2 - 
        272804044906807307640268821520316608117140557684310341255350668176211875440260*U2*U7^2*U9^2 - 
        462581183212650756510291145592975085384616132598594780955629470228094435094120*U3*U7^2*U9^2 - 
        1953600719538243641309400728066145826017996619385274016926359928378304192740312*U4*U5*U8*U9^2 + 
        572797964541403964276294242265504150172087607143544655214337700713047253760112*U5^2*U8*U9^2 - 
        2465953852646921621269468669659832477253958049519356831216130692513140508064176*U4*U6*U8*U9^2 - 
        6597718785096712434443037853022444926808317764911598149120103599279972662234152*U5*U6*U8*U9^2 + 
        7150917800460979811595040099790284584828085860901839634210499823492135233183496*U6^2*U8*U9^2 + 
        371403059764778250837047319880514969939945701085726407837007794359393304019442*U0*U7*U8*U9^2 + 
        23075210440629786061903296318878544855866831927795313243304961216526514377582216*U1*U7*U8*U9^2 + 
        2203469668325531877322715401195665389647143973152855397889761163280798072559716*U2*U7*U8*U9^2 - 
        329590548909200477633317301154985278202785721723132762248054403590561016605996*U3*U7*U8*U9^2 - 
        1870749874888632207198360487659277009595117742420657885772666901246044449729564*U0*U8^2*U9^2 - 
        59365603015664835941373965172034267190747294573996051189893827809449785570180504*U1*U8^2*U9^2 + 
        2774882023958048431514029224182055337399652089066506769086944596544171378654220*U2*U8^2*U9^2 + 
        961795993216211922910710420614276834026621141571449815609999874601848653086796*U3*U8^2*U9^2 + 
        963484005440917099894017729770484082443080119843461038857279179916375145030676*U4*U5*U9^3 - 
        192126008657311252940935787735972515889860201529762096266682909010361566570796*U5^2*U9^3 - 
        2977804333470039734260289972660643373317499557082616817621436229047255799712552*U4*U6*U9^3 + 
        2669211410845945216811114819546648854782509732744631102078013132150478363948436*U5*U6*U9^3 - 
        5351733850175799065551634726333665737984206631660569925663440246320402960467708*U6^2*U9^3 - 
        1083008983509421822623244196590741038399967536537517226373866294872837581057381*U0*U7*U9^3 - 
        16743529656046132011467168790103023722172707730007354668918831269268600406064628*U1*U7*U9^3 - 
        259720337545691976769918833274503526040959786785491826797498622055599143585928*U2*U7*U9^3 + 
        405653124151971805002527870536472057443634882182846108974127523061860622799368*U3*U7*U9^3 + 
        621279805751223151664828151570514706320375594884386245055302139426796230788818*U0*U8*U9^3 + 
        16407719786010517687431899108737184459715852054468859118350219334848481774922576*U1*U8*U9^3 - 
        2793629566455924403447302242223204169692145813581508884458757315890411170438062*U2*U8*U9^3 - 
        32601263029008334155457321856449835851710624791023036751868556436482465158714*U3*U8*U9^3 - 
        126192953625731865303327087289833261405844095194114509856501952003373696500366*U0*U9^4 - 1200988403474287492586295117265625134025030162269157467217812402526974989388824*U1*U9^4
        - 545468021374836096716181592889232094990550614617956695533242820959592982910058*U2*U9^4 + 
        126192953625731865303327087289833261405844095194114509856501952003373696500366*U3*U9^4,
    352463897028003229847900587650968581839022390148303548243072198339349554560*U0*U7^4 - 47305486364719789193517033199308296748496750789617406555539759306534442697437440*U1*U2*U6*U8^\
        2 - 535100544358597139327713287658142276450987319154847727672016814298166597484160*U2^2*U6*U8^2 - 
        2443125563117694556976244714003980490659449646647412193959286849171809833697280*U0*U3*U6*U8^2 - 
        67127136659795485573718955972201572380060441190078034820717022721568625467303680*U1*U3*U6*U8^2 - 
        148071509080287386796281594788158375077106716202465428160991246838209386927360*U2*U3*U6*U8^2 + 
        343842718573727372630410128692374620888049492675554163304312738855452757132160*U3^2*U6*U8^2 - 
        24414543917761313984697714676564270862851484677774774850043151108390275115200*U5^2*U7*U8^2 + 
        4499379926886101987835341212152440997500639761676631667962608441223614688124800*U4*U6*U7*U8^2 - 
        2060127466536106464126527713202432488672213772723414867540491050840042812177280*U5*U6*U7*U8^2 + 
        10806106621786892638116047841715721661938861536589106198301996030003219400083200*U6^2*U7*U8^2 - 
        951381476178491136638404627052624087000011612598373789093806649921261386155200*U0*U7^2*U8^2 - 
        305192643880821368548740321959549371270485812317977242890775966069987146698240*U1*U7^2*U8^2 - 
        116258432560855822098947224349882583453989901371265883597174662558957119371200*U2*U7^2*U8^2 - 
        181505805460326930649075915746731354235925874567976102384024077026065576353280*U3*U7^2*U8^2 - 
        1902620731019940412558502202078723551078507116453029319054318405960679564474496*U4*U5*U8^3 + 
        144671833268146354235664385496686324258213560452490357018900939986869915860096*U5^2*U8^3 + 
        2822393220266383004378186317866488806358751822752133863712001019804303120931072*U4*U6*U8^3 - 
        99973322927314453233656868289777737833299295291401499952662678616098696712576*U5*U6*U8^3 + 
        26842552027999129950695086487831725420121248355170042332280541397646739181437568*U6^2*U8^3 + 
        233479867482033533173452507848220572075466422051340626420159510701906611532896*U0*U7*U8^3 - 
        3300871089167206519892590889733220324451971553150671624469011172562720000147072*U1*U7*U8^3 + 
        5726643879888574360556691645530616209302033827825731902408485783772825714175808*U2*U7*U8^3 + 
        2026584386375858343823036513402844998923096756631447259560324007884650399028032*U3*U7*U8^3 - 
        484973133571785586201553010218022571754861670561223073544726241200393677000256*U0*U8^4 - 
        21818085475040375753073847867903555171051543639676185543156553346416494602937728*U1*U8^4 + 
        4472888946196493392489006358292347259018530582174411962638348251050540322862528*U2*U8^4 - 50755139433357794992779793921028094189766593462173016281456554490813848713408*U3*U8^4 
        - 63869818468847983089794091311232975230607219107354830702530537137354010152509440*U1*U2*U3^2*U9 - 
        1758565568501286680011309687784052005913551418040862059987592664611921345318400*U2^2*U3^2*U9 - 
        3429281367842226114650170701810359292332090016795769502171022955512811826073600*U0*U3^3*U9 - 
        94299446937138013623696539576233874459916376336485026263690266055910417698375680*U1*U3^3*U9 - 
        1400702688634048821646870714198961217022683162033688014781962980588799246681600*U2*U3^3*U9 + 
        830407578905821842829010264290534493951262100336762387228016840870105834972160*U3^4*U9 + 
        136025036832632741459720779985602822784117254281979813601666660539416219948240*U5^2*U7^2*U9 + 
        1701442176789192677239017934736198593776441374164324225899996974632640366590080*U4*U6*U7^2*U9 + 
        2270753966558270456328050708416177739412548364436879102508978160540652314163680*U5*U6*U7^2*U9 + 
        6972178500354265301183939058402178213824869422620929112382365951798234698100000*U6^2*U7^2*U9 + 
        2078279160065263800698431361422846003528951721159966494992671802549400053409200*U0*U7^3*U9 + 
        1629506091026786437984235660602527320931851601420637196499503845829647106827200*U1*U7^3*U9 + 
        408075110497898224379162339956808468352351762845939440804999981618248659844720*U2*U7^3*U9 + 
        810891784402023425700336827271621009898846745011621716467215411067111108636640*U3*U7^3*U9 - 
        1241276851755258672629682911201919931430273350272621230702456673193324882405917120*U1*U2*U6*U8*U9 - 
        14988448875995158391067032592394586945493333533292807961214057929583310201775680*U2^2*U6*U8*U9 - 
        79482673968821092368230785567605168703940936973459566988157064922120347147730240*U0*U3*U6*U8*U9 - 
        1804314767285292622987568217703017587714584849458350514770759683049565980949850080*U1*U3*U6*U8*U9 - 
        28780954502394669446348147934229541378524457897893535894296777623776854055886960*U2*U3*U6*U8*U9 + 
        10172072174170192952099409042076676711230913298167914307952516137550823759222320*U3^2*U6*U8*U9 - 
        854062995518961012246112005001685199956700208299545901803807096621159823418050*U5^2*U7*U8*U9 + 
        114301769138530704065212820900734982066498281801016555433296704118390895954041400*U4*U6*U7*U8*U9 - 
        63644423188955911841964851193731348030180141964986186020715209343730045697648620*U5*U6*U7*U8*U9 + 
        276791748205974117395694231602702722241071509320705086634678175505396006779811020*U6^2*U7*U8*U9 - 
        28423782267120391600687508443048699738877871735601824865751933239531830114558270*U0*U7^2*U8*U9 - 
        5036151521987919463553015757224186229252578192554733945263760209735751571185880*U1*U7^2*U8*U9 - 
        5401584678228319088186106635876823278774496938696064715967545262690915691866070*U2*U7^2*U8*U9 - 
        5087764645252197758573015841141821866397068131891468766199024791326076739085180*U3*U7^2*U8*U9 - 
        55449693133695936984933559400710140580304871018369375730277836232396711218596240*U4*U5*U8^2*U9 + 
        4463665987958496552421151961994449576375302014008593056010967340186524108872480*U5^2*U8^2*U9 + 
        86372498674749916622291227140594042357155008862543763656246781017719000899885120*U4*U6*U8^2*U9 + 
        5210023870742179793307998855099891038935776512276946684567289445922064477768240*U5*U6*U8^2*U9 + 
        817485336482222562306378895919267108488698291529857457296792500738630778662676240*U6^2*U8^2*U9 + 
        1854573328597943401250369576916078699764379694657113553682280264382579754620320*U0*U7*U8^2*U9 - 
        100212390772815512166181257969206719850821550397801669143023779803854335657320640*U1*U7*U8^2*U9 + 
        167113640066013021964998744592596082018219032923664855348130811663073080594167710*U2*U7*U8^2*U9 + 
        71684606814113576504798749820020420305112012717876422634545082733315729630399910*U3*U7*U8^2*U9 - 
        13287195254921494437684144808211046560374119056033737074414373057606423066998024*U0*U8^3*U9 - 
        620531976212276984306567548451345153327595303637773605213820055094129998663789056*U1*U8^3*U9 + 
        135123251633098898803555284124369625355299975996148591103723379396792933714698008*U2*U8^3*U9 - 
        650368562581132969189074033516876248442474256478354753451899403336921159094056*U3*U8^3*U9 + 
        666888598449693399891121692313330231813745579290171757026897080658129075150644000*U1*U2*U6*U9^2 - 
        3597368103547453618854964559558733814733050182889608239975335543619023455885360*U2^2*U6*U9^2 + 
        45139961330856825920654233377709047396406661906809206068096630330684171124699840*U0*U3*U6*U9^2 + 
        997147944100087958446341424483360432843376657782498607361328727286152016197183040*U1*U3*U6*U9^2 - 
        22861880896059885835041164118656041680343152837595459331088701375361914725240080*U2*U3*U6*U9^2 - 
        9714309471335150657055375141612888708142329628218102900172518797169332329761600*U3^2*U6*U9^2 + 
        2376547728706384330467726012523076907374310713111766684940103406415701741720030*U5^2*U7*U9^2 + 
        3360656649400874708934468133917430552841920857291694386531655547990417093141160*U4*U6*U7*U9^2 + 
        35870740646274357300436175294377856181605877167217754070576239202205163844021940*U5*U6*U7*U9^2 - 
        13922282833802871869959244844768215625641870819395299538041587298859540527090180*U6^2*U7*U9^2 + 
        25203066867192244036434863406383953305894614017240662303369688014723983645305410*U0*U7^2*U9^2 + 
        46473778946435778897018399113567252673147939029288206548580192108308234373372200*U1*U7^2*U9^2 + 
        6435432923036728811254565353411670761123604078763373745008146826806524806691370*U2*U7^2*U9^2 + 
        10926683605277677023686869163601866870687699034144034925510342626710184389517380*U3*U7^2*U9^2 + 
        46065094786039521143860281343488752606769175998653833618619230768566255718530636*U4*U5*U8*U9^2 - 
        13586930550153062593958819277802811855205652722727164008006100329843389629816756*U5^2*U8*U9^2 + 
        58646456172583460411566040129689813354021614624075318175583438613122577751324728*U4*U6*U8*U9^2 + 
        157003657787881157298989238740182625365011292622342916212956772528196890275614156*U5*U6*U8*U9^2 - 
        164578168472973416562777385053540536045683391138821051660622691012853642728716148*U6^2*U8*U9^2 - 
        8817911167359545588662776010433139804744289190833340748427986022968180477827241*U0*U7*U8*U9^2 - 
        549558549784749255456490426504526805972882709889320759636639583484525832983290388*U1*U7*U8*U9^2 - 
        51146374483759490370690544688760798148729191720823514702319484582724864221054308*U2*U7*U8*U9^2 + 
        8419684771721196073756431393789579252261259733762214801229544602363791005377128*U3*U7*U8*U9^2 + 
        44428958127043206850726567163486390365461080750813116638216014081099083189844346*U0*U8^2*U9^2 + 
        1407329418337614052384095164398451598942785110779591459145645065796765356027949608*U1*U8^2*U9^2 - 
        65174707032893688496619030971091033314625663156513806938636986547157033165721958*U2*U8^2*U9^2 - 
        22842455116416766654751080655304422262685367162789588071022569620981189661711722*U3*U8^2*U9^2 - 
        22713835361710259413708684054487985307368241431831814587006675327405870763740636*U4*U5*U9^3 + 
        4486938567143312428222879145014978995929145367760465036504009283630927343217156*U5^2*U9^3 + 
        71291444716029586854285336081793644184579123225927967434592087989491536619205512*U4*U6*U9^3 - 
        62222486125702238877894890577313776800099317107698804250833494108377172333987836*U5*U6*U9^3 + 
        127999328956049322291965747934381533284000397385595842243150491275306747554154788*U6^2*U9^3 + 
        25642404432613633558322566334170139608147955009927337941263731083623306014783981*U0*U7*U9^3 + 
        393472077521043679853538262884404852987234993619587127923850804401672734848448068*U1*U7*U9^3 + 
        6205598965950388842127255645865575920450922105387796026642872655296742215161958*U2*U7*U9^3 - 
        9441180462111589487060270354078097599617243387229707268561228405381025086809878*U3*U7*U9^3 - 
        14537975030514199484667788876926902184180281562001308896002012924065209993356052*U0*U8*U9^3 - 
        382286481311156221371304566393601637031022465597809466260140476394446258466327352*U1*U8*U9^3 + 
        66198556919357011535277235769957015555127481870897860686617803392555686614093120*U2*U8*U9^3 + 
        600824013336810187460079003432182485994134027357106396935721043154730518979028*U3*U8*U9^3 + 
        3036108456686082469134722592298711424256125604538962725513094017995520179526226*U0*U9^4 + 
        28783976509911640176366339240826046370057433793396167134612668603597212538774544*U1*U9^4 + 
        13094515427902388763056859621739047936002917665617620551477882813092205267982398*U2*U9^4 - 
        3036108456686082469134722592298711424256125604538962725513094017995520179526226*U3*U9^4,
    5639422352448051677566409402415497309424358242372856771889155173429592872960*U1*U7^4 + 592858788059378501581993317299802667168260218867294208056512229895574770863132160*U1*U2*U6*U\
        8^2 + 1477160557266096186444601860033467472012038488824134458185379237471179171724800*U2^2*U6*U8^2 + 
        31392672991421261221049133537888483720455871332088699924225209239045169419729920*U0*U3*U6*U8^2 + 
        836462557609922401141501728051966873160034097728875861960309157450893966847692800*U1*U3*U6*U8^2 - 
        183210370584444664834464455313386895835901804957972996250195452188478965989120*U2*U3*U6*U8^2 - 
        3891859297294996406733550628851899527671720635507900174323195020438901282154240*U3^2*U6*U8^2 + 
        202360913761273052034810113046740720712453999605043533549990714053957468643040*U5^2*U7*U8^2 - 
        58217273191297067229258617636857586629849567121732422245722315053826371455365760*U4*U6*U7*U8^2 + 
        25018725509659570814901509011402377264438797273515214709614223263482321541394240*U5*U6*U7*U8^2 - 
        142408409204348755447086304336758289794046429182798243686770327235923274355489600*U6^2*U7*U8^2 + 
        11225879074060596138862116495840915342255502289331174479261705648239557813904800*U0*U7^2*U8^2 + 
        2449634526530216148323552372727984978957804396603753616052586639685603372686720*U1*U7^2*U8^2 + 
        1141658260742822863344606793221941555443275617881388320508026511290899911723040*U2*U7^2*U8^2 + 
        1649964238501730939756167557019017109524668381660537771126535723676824051679680*U3*U7^2*U8^2 + 
        24653518903347030769172700593379197896793401180975066269413480432625025000317120*U4*U5*U8^3 - 
        1848829599929170087510884078187245802432652264222697395943632781958650214236480*U5^2*U8^3 - 
        38163808551344099892315568469542907246776707775904240601048207841696131828704640*U4*U6*U8^3 + 
        697136174763833647529970785566665664754274652958278444057156760875190376262080*U5*U6*U8^3 - 
        350032747388502805926366501628328450094743873196744005092957201703290792034479680*U6^2*U8^3 - 
        2870143320366451161099412345817104359964390836376536820922934294516937056726960*U0*U7*U8^3 + 
        37457072657963881130933261021352530725025760078261744028649380520363625670228800*U1*U7*U8^3 - 
        73106782587099247495485279613905539119955177497125090936056497537653018511546080*U2*U7*U8^3 - 
        27039831717851452226413050426356764863191223807981353830949588597786802587052000*U3*U7*U8^3 + 
        5910045788359302538719162892629383195752016714141626755679159708295846186240160*U0*U8^4 + 
        274930173582873400752326313650546078511109008361407060339946894855475655963488640*U1*U8^4 - 
        58325832868078419032622736823469882262447227090086160901281137055990022122300000*U2*U8^4 + 
        359495912869471948220153690002072049653718283560423771299021854238847932957920*U3*U8^4 + 
        733048731479191662237114999919263275477719792006500557463307152606465076504657920*U1*U2*U3^2*U9 + 
        23935930330442849257764760159571998163171989932746779668083214441459245366622720*U2^2*U3^2*U9 + 
        38108436981920217156861391108914404412154540288201030270032406777618042910208000*U0*U3^3*U9 + 
        1076759359854042563699407760238019828368148940021445599620215070061869508502927360*U1*U3^3*U9 + 
        19943269709966691503863123412959316033335455204534884347349802542192359069585920*U2*U3^3*U9 - 
        10218805111678831295288550719890388110154710075238878166598460425685819742714880*U3^4*U9 - 
        1932354997374211281543477020854584005177913529359788390728714331762105961168240*U5^2*U7^2*U9 - 
        23629546915485208909173446333587404805677449285878178703614006580120146300400000*U4*U6*U7^2*U9 - 
        30280678990737220049969966838026149837205208660411026308570556614246716511435680*U5*U6*U7^2*U9 - 
        101083863669303164313101280798814027975464907632410537792256868310003626637831520*U6^2*U7^2*U9 - 
        28665160555817185448620675950653525784313046589941973708056798134912971892799760*U0*U7^3*U9 - 
        23201116966385022357079719847169859310382096678317245887670311899695885990346560*U1*U7^3*U9 - 
        5795655136534521831711039460213148141206384498518771957993170706492960485286480*U2*U7^3*U9 - 
        11535298153920673479873490774790412596431530249490452995800374529799324885262240*U3*U7^3*U9 + 
        13973981302904931944750074862301403367209652298314721133589882017168714910003976000*U1*U2*U6*U8*U9 + 
        149173049793445559900214845604903202436636097332467539525368384886112541519624640*U2^2*U6*U8*U9 + 
        898575860448158649574576591090871663639596296371897829087871368058971512800774080*U0*U3*U6*U8*U9 + 
        20273797167516667849581286786410091650292032107814326782895840459847414030170021280*U1*U3*U6*U8*U9 + 
        311755738874020078863490166191668739882144173224376449175663354813135891728719440*U2*U3*U6*U8*U9 - 
        111776793183369018113658558887784635822634920936402395015628359483429741516218000*U3^2*U6*U8*U9 + 
        9267307054093274912614077467695158570943717316096631858914883268460584312548390*U5^2*U7*U8*U9 - 
        1316299402210481753063191799347041415001048835785861490327380400377738292383310120*U4*U6*U7*U8*U9 + 
        717456312459055983967447413020917707082021439339189270925409326948505792672153860*U5*U6*U7*U8*U9 - 
        3144416574962793819569346136247708927513347387186380207805536778390705832864536740*U6^2*U7*U8*U9 + 
        322690588659456147309757318020791013005081141146832631741695121189317399420474970*U0*U7^2*U8*U9 + 
        41728230327469643305652267077726508368772242204009840572823580802591108277004040*U1*U7^2*U8*U9 + 
        58418233580609053296259916656503214964927721868137122929291436265003375817569570*U2*U7^2*U8*U9 + 
        52150594751031361568130144611369200243987779869443522456379936137891077301866420*U3*U7^2*U8*U9 + 
        628561622997981214519692741553428177984958849396007601845695807429523275980798960*U4*U5*U8^2*U9 - 
        50296895090975806649673148259787162820248442328690857096071170701552931670864800*U5^2*U8^2*U9 - 
        1007846203924971596379975793426330947551982915332511864691885562584254797365780800*U4*U6*U8^2*U9 - 
        69197096714897149154308388179626406742586133391968166911058049213099084578183760*U5*U6*U8^2*U9 - 
        9308676491450284894759756574598738170814134828812279938599105796973908096806953200*U6^2*U8^2*U9 - 
        21643104000101865928046356150044682983018160129905383894695569541476443197426320*U0*U7*U8^2*U9 + 
        1135038995541976096402772823691072359563848765315284774834372783826280676389888640*U1*U7*U8^2*U9 - 
        1889432763998093313978329245840674306744846734869402484593343670880581848129802330*U2*U7*U8^2*U9 - 
        816026358495753823158035599083724347034970360922483515789983521103120294949480370*U3*U7*U8^2*U9 + 
        149023498523318236759897092506241931869248209420378193510465250906125428408642200*U0*U8^3*U9 + 
        6942194400535010654083408015360323327867524760152804156133082551701333579743658880*U1*U8^3*U9 - 
        1537469621649493575709189577111090973530589401566716873986316050007152758704403080*U2*U8^3*U9 + 
        8108825514794391546496884077278636759689799778826577347943287658209005525587320*U3*U8^3*U9 - 
        8936835364040967943597856867193286014632396319039776017958849123220351961437118560*U1*U2*U6*U9^2 + 
        34615433054765171982373869224226021588513498352202652813399706087134336028461840*U2^2*U6*U9^2 - 
        598625163939560770829037127913244216847012922770512959610660993057374085148445760*U0*U3*U6*U9^2 - 
        13337442351735141825577808207338914194375864782939058649410384889309889342943317440*U1*U3*U6*U9^2 + 
        266169232284554018514856356186449000965081966861883450996177548533486650436068400*U2*U3*U6*U9^2 + 
        119037978628559203772954386877300679180841972786546141725343409983751766628676160*U3^2*U6*U9^2 - 
        29659159597764367759217999850109431188398023535049272029139916811949367456458650*U5^2*U7*U9^2 + 
        8043660421300905740242166834092617582102629462699684016132605497438834085441160*U4*U6*U7*U9^2 - 
        484907771491446973565650221751192953061368810842987201259092204716068415415804700*U5*U6*U7*U9^2 + 
        326351837265042605937531665899353560924244776120314661210849800303158675893682060*U6^2*U7*U9^2 - 
        332191908880869428722614034520718478547838507881577900937650656573448195224086470*U0*U7^2*U9^2 - 
        594057511337024847649363660417044486344376821563527261352980721349594140908384120*U1*U7^2*U9^2 - 
        84791358266519989583289905844513145345963005262867429393051614636935235900010110*U2*U7^2*U9^2 - 
        139944252632176970685844807826033107870849902594897236713603669561748754494520780*U3*U7^2*U9^2 - 
        572811572327475692774775872082678730066320413913808124847369295143377427603689700*U4*U5*U8*U9^2 + 
        158159056482980285190584124545872965434981799860344184810988491800966936848434460*U5^2*U8*U9^2 - 
        654513525794382401162888932918515155885871317096402453052238659001909429501738920*U4*U6*U8*U9^2 - 
        1775549534927101263788323911088237064619470058086362091041489870663772309363106660*U5*U6*U8*U9^2 + 
        2580474837876967918323942729562617414498016756225987167286269219037521970259573340*U6^2*U8*U9^2 + 
        99937336791028354491883876873774245947504205711962253533953397296926758314404315*U0*U7*U8*U9^2 + 
        6058342668723970177200532055052487568236681572587678961340967262047966019941973180*U1*U7*U8*U9^2 + 
        739792622286903900906406927988222527757116232314948355337467348485630691633287500*U2*U7*U8*U9^2 - 
        36019484739071410819977444002659430402708727897454140344831583995161692476636760*U3*U7*U8*U9^2 - 
        518470423927702965530419449095084410411391677284097982324369762664300263999500110*U0*U8^2*U9^2 - 
        16656651096303012556561132790593535241291012696276541283054320322199263466779558520*U1*U8^2*U9^2 + 
        853035047284289513258739941735468449112336628027338009998233403546130259014892690*U2*U8^2*U9^2 + 
        260248953110313675716501354231846071286579084616591307333579353425302155193941150*U3*U8^2*U9^2 + 
        292266978996651894752365834758650645130962884436014295592945443147865969431937684*U4*U5*U9^3 - 
        61937939470182532097875410447771830098073001940414766496373760321247393095572364*U5^2*U9^3 - 
        803557812499244965853529162443492538498215943865345903053776754106293578107707288*U4*U6*U9^3 + 
        864806093470070872537147979532836099198815810026420312001307637606916588463832564*U5*U6*U9^3 - 
        1457949408161288980454424456589446321912966320594015445044279813739066492233144172*U6^2*U9^3 - 
        320037417652043100762492264692686283884200387327046809357948725174924561101541319*U0*U7*U9^3 - 
        5204690181174491277886274000756467610151461128668882150692570751277206839773506252*U1*U7*U9^3 - 
        74377319302573335714512396232489495994919447145684014385006668487131118649461042*U2*U7*U9^3 + 
        132814727594708797436846599037619814982134084470865590380054850998450679049720002*U3*U7*U9^3 + 
        200345440403732281031729464424575400717375870806793866327822982056097842516139964*U0*U8*U9^3 + 
        5357261504407334028338634207847157670261493756760665000021089687288139701685615272*U1*U8*U9^3 - 
        802395922250115283831314952044806032813564004576640311412006599711335283776055232*U2*U8*U9^3 - 
        26637798110971438473075568404742185774955334631372815635922885196223178721411708*U3*U8*U9^3 - 
        32998655079651018696436749528443421975591992422484591683154508982849016885361654*U0*U9^4 - 
        324342322892070285386637657767654840595984811808855389917289135808472060431165616*U1*U9^4 - 
        145226948021994018949495193050616726664016389206426153707875433212935262010237242*U2*U9^4 + 
        32998655079651018696436749528443421975591992422484591683154508982849016885361654*U3*U9^4,
    5639422352448051677566409402415497309424358242372856771889155173429592872960*U3*U7^4 - 2622180742898792855810092526096338560007521551456055264589929704143004494574503680*U1*U2*U6*\
        U8^2 - 36163485650485228098115548069607903014743604138966154782266956628976332624549760*U2^2*U6*U8^2 - 
        133551360001579941008864219616850764898690037073999695249116153377474770628049920*U0*U3*U6*U8^2 - 
        3691489076887204430696388248806563307368068665617638681163422029371157488061443840*U1*U3*U6*U8^2 - 
        10103456342784343085719487885741011588771816512617473606213642447508867229442560*U2*U3*U6*U8^2 + 
        19707085355138986957489670160914006156059562655319591398275236312470448442843520*U3^2*U6*U8^2 - 
        455949570774766008435242051234861754481318085148812547912220933642797367887840*U5^2*U7*U8^2 + 
        276779771665267632713435754586616165880686896501410027329926671011959287577697280*U4*U6*U7*U8^2 - 
        105124725434194310061032272880299530574948283825073139334686373182989810383807040*U5*U6*U7*U8^2 + 
        644647795055457448474077821928970593221980368488091609983777518932214297897702080*U6^2*U7*U8^2 - 
        42849139078346515234641981328335067703935384275034276728656682167297640039117600*U0*U7^2*U8^2 - 
        6500770855401881531859167539352180068693692321535125396925462045172511712191360*U1*U7^2*U8^2 - 
        4778211737586916811975082093635175376712069562692237931237680146549772470716960*U2*U7^2*U8^2 - 
        5389672006618478557778440116870520519838548006826949861511493020846253633461440*U3*U7^2*U8^2 - 
        104484234751010208115940414360665036988143254289014315702455035894480858706161536*U4*U5*U8^3 + 
        8270135196981695109800792553705447390772981555371366251511778567516947679844736*U5^2*U8^3 + 
        178387689096820330241988557087382217751310023442828858438280011733307727386188032*U4*U6*U8^3 - 
        4409580143019254493418077421184555341455665055127362515127505611233636277434496*U5*U6*U8^3 + 
        1459474173590486771609960760235501697308597720982815188882384105787687967551202688*U6^2*U8^3 + 
        12351870248595671330031006692377240223734361529280195534930223539201739659134816*U0*U7*U8^3 - 
        162913889739082196386793772595280397913694980290763769518673112132822297654429312*U1*U7*U8^3 + 
        317605554812142920111656676740102007959616592330620039914681515581165647685959968*U2*U7*U8^3 + 
        111736361999338807904407856289984988037808020276004334994559297648432229752184992*U3*U7*U8^3 - 
        27056985861810577834256531538119648097853138753489099561919248881793578263107776*U0*U8^4 - 
        1177533913749219661645401095765729910026351791564931969678567222566378415060738688*U1*U8^4 + 
        243207271815669077213179408001470508106006546174261381997437957657551275073836608*U2*U8^4 - 
        2239847437644531432192027619740798973440952280167994006995712379451006756588608*U3*U8^4 - 
        3768389111719920543200012215947376622937520368804001502956386652535126926040924160*U1*U2*U3^2*U9 - 
        97899611503645243773216433525557702762174594749873370422713324843964630142389760*U2^2*U3^2*U9 - 
        204460634486253361827607246689384410565727813367965046082527939937173171183800320*U0*U3^3*U9 - 
        5572192771230793943830076820867533948235611200370644024671607948133440169975654400*U1*U3^3*U9 - 
        78477311040162310017826284506695912402248499105911973881283126436098234243438080*U2*U3^3*U9 + 
        49172756737701186674150916401870371968623687677020857928733706258791579599959040*U3^4*U9 + 
        8085704394808615855021291977980668739697507236611907022060724518704251040980560*U5^2*U7^2*U9 + 
        104792831017949136392857074119287192860111691730756852828525668215094507039009920*U4*U6*U7^2*U9 + 
        134671657814031623963550332331456259722364859095381994260809600727303040957595360*U5*U6*U7^2*U9 + 
        416868992935417793185845804935477393940924201345317981846784732365609258056956960*U6^2*U7^2*U9 + 
        123176959601658761522405291198969940972909201538787720279770121103530039831150640*U0*U7^3*U9 + 
        96882562831919900913233980388481123504643198706268728393902132818565331713606080*U1*U7^3*U9 + 
        24245834339720951461708743115137175224473672993350975352638395245765893937195760*U2*U7^3*U9 + 
        48175576642766247988951489000499989181566520159871978933630042841274251320180960*U3*U7^3*U9 - 
        73567362082446100985987349575614487262338333259021213726995116030315692557310168000*U1*U2*U6*U8*U9 - 
        911350202442581150911864157212067789006307710536157772903918164390187190518434880*U2^2*U6*U8*U9 - 
        4713177040469099376655648090188225894984460256735379313770618633570837919602158400*U0*U3*U6*U8*U9 - 
        106912449553952737400357679812515500962006732686063339548507223124350622224265706720*U1*U3*U6*U8*U9 - 
        1730843838492233827041532204201115721506530664642466008221063175446496633249560560*U2*U3*U6*U8*U9 + 
        593768944859929934751686999799533469111994133691139545105808626039978629246627760*U3^2*U6*U8*U9 - 
        48244293017190411017280683652722398476460082039123815943388117556902949243199250*U5^2*U7*U8*U9 + 
        6853263036951598991827662036395590941474799230980045693406896653021716061993223160*U4*U6*U7*U8*U9 - 
        3746975375196320960465756273994665582737551537980057760834402136394984617865458380*U5*U6*U7*U8*U9 + 
        16536769874580037054364076771943843206139066443623461754046334636737773096115642540*U6^2*U7*U8*U9 - 
        1661871498541318133415622505534818485531575258325929638964209106147932794803994990*U0*U7^2*U8*U9 - 
        270697815738358987109904023801691689983708661110043751686646022444191945762055320*U1*U7^2*U8*U9 - 
        314184605696286345931030778827401947754104123451337135623538124494408216646685510*U2*U7^2*U8*U9 - 
        289380659622188562632403919508635944101789969322688537123782095581361018990727900*U3*U7^2*U8*U9 - 
        3294490653586277603123474619571810208528528998111193571845525302297268094347276496*U4*U5*U8^2*U9 + 
        266157917643638194272948108571543146108408233895214060343145384146769217707365216*U5^2*U8^2*U9 + 
        5203093760123864075670606825502691676601734472393423527310463111099362360766761152*U4*U6*U8^2*U9 + 
        270680158527951890266974809862190052942001722631735500559602449333981680043897584*U5*U6*U8^2*U9 + 
        48461454698029647187380692094866883267043886970903775913280889984301771981600230608*U6^2*U8^2*U9 + 
        125721166280181275031490931292084265620926271760313342605590563046504355930952496*U0*U7*U8^2*U9 - 
        5733871189767975408751516474644084239938542712286329364752197029076685458604098432*U1*U7*U8^2*U9 + 
        9904826959823469261487313828533346326234716932016887013357311291343850351197859758*U2*U7*U8^2*U9 + 
        4236015879813638485504025814024600523494927124053184027471890238723436336445547062*U3*U7*U8^2*U9 - 
        795104933669543081858518740480104187188953113144793144113538259032169599497064680*U0*U8^3*U9 - 
        36857941918025702730295993209346638977718670929687732893960244092271143959269734784*U1*U8^3*U9 + 
        8024234492916390581331557565852456837370439012089232690534971027634352412118456376*U2*U8^3*U9 - 
        38246613822800215131981135971730037796108206755393881369368155648273683816879304*U3*U8^3*U9 + 
        39394782410118156244532978739260501891647174332980954931108993329706296501604364320*U1*U2*U6*U9^2 - 
        229783006730357115547615131852986538389170307721103928245051111325230978532575920*U2^2*U6*U9^2 + 
        2661759447649039478288265446708631166589020975342550579521449688941581246096191680*U0*U3*U6*U9^2 + 
        58920394096657620530550654991082736942393327053332612477474426615957984995820845120*U1*U3*U6*U9^2 - 
        1358459793263600739617419391313958810413079145909223611914612101783255842871330960*U2*U3*U6*U9^2 - 
        575983623469001907921974545738534946796390486504592207313363238378428817462016320*U3^2*U6*U9^2 + 
        141465025665297775727326181087171820347044448147203261357209492448003799642503470*U5^2*U7*U9^2 + 
        254678564080378784002314572387705102589821052297980432974414136476134442152599400*U4*U6*U7*U9^2 + 
        2130488053459719782727091844219374925760077847246376967994909340909253892112059540*U5*U6*U7*U9^2 - 
        741870248923159179547226529823797650774639502404895646019987793452696727855430500*U6^2*U7*U9^2 + 
        1497203423337666840032634926023524263047253314752989433796717787997051325016591730*U0*U7^2*U9^2 + 
        2762515291141795178445741254209267173741904649737357682458019227931585689039774440*U1*U7^2*U9^2 + 
        382769094545293945332764980645931930455101407176098971657473863831616951344843930*U2*U7^2*U9^2 + 
        650008791499057179857300792975971816285119302788603898069441059585169645893294500*U3*U7^2*U9^2 + 
        2708885328704398666860139571457190562681079402913666030250701090210772243440710060*U4*U5*U8*U9^2 - 
        805165615739751996069835154332871358650193746003436181466896416498823073715181140*U5^2*U8*U9^2 + 
        3614397077771363145012160630604325578066290678851106841160724958283887247046512120*U4*U6*U8*U9^2 + 
        9257397171839740244449729044282346109814168630980655278334415445497184144099036460*U5*U6*U8*U9^2 - 
        9477794122071993275541385469427190760905873978990858002901369539358830829751779860*U6^2*U8*U9^2 - 
        490837903969971652718987973559484733303992924829395512966473776167508901113862705*U0*U7*U8*U9^2 - 
        32344664003479289459409356746890832556223431931156994436537604973094061842397600180*U1*U7*U8*U9^2 - 
        3010523427919882746045689606699490935084871713360898120736461721547025786398906340*U2*U7*U8*U9^2 + 
        484005909895143272456704098042001461936213737454780418099111147480410096766614600*U3*U7*U8*U9^2 + 
        2624474498406098633370491061091375374021740537302500444260477837582674709554146666*U0*U8^2*U9^2 + 
        83282733466172324364335719929198336878037208252024840046295430223909007504598831464*U1*U8^2*U9^2 - 
        3784722454849633240217545726567066892759848617553667491083435939797274723718804662*U2*U8^2*U9^2 - 
        1359603429879433591101084582977545630444959997089990684768195853555565147969663706*U3*U8^2*U9^2 - 
        1350347174511054039414678297227795356941349422842276047277289791383822230008648316*U4*U5*U9^3 + 
        265025088177783796285146247427871536594087440787897994109194941317394040810309476*U5^2*U9^3 + 
        4292945968084093295200847682391814044154847174901751156455232625764678246245793352*U4*U6*U9^3 - 
        3691476247778048217306972224646665834259811550099310118330645970270454050115475356*U5*U6*U9^3 + 
        7701169594298629992264730794544092069791173840093767906321158474421752740207643268*U6^2*U9^3 + 
        1524946651595677692465732329954597826020699406481466059275780015565601110060319781*U0*U7*U9^3 + 
        23334395947870692715489619587818022031957200451562196495632474555044740515408738468*U1*U7*U9^3 + 
        373322183297542272682186056900219369785198134060266795701660576432795915169036918*U2*U7*U9^3 - 
        562784668898721277795208870618818376334416260197018905276992416795041787233856678*U3*U7*U9^3 - 
        858932396799330444666759333307537534545439674861987826709937775900065160607667156*U0*U8*U9^3 - 
        22628308505089125619068846472313797829614201328047665106158307788629553478882534008*U1*U8*U9^3 + 
        3967491008812660221308051891751067632344570938396255454586224491283724169519945248*U2*U8*U9^3 + 
        30360833695534264017622865947726519187010193958038791921797093251588234407597972*U3*U8*U9^3 + 
        181657038792905852071672724662644853710396744411040052239063149948841864743695106*U0*U9^4 + 
        1709551828143976753206649659760645380543615671502799174614007015460818931039988624*U1*U9^4 + 
        784111781695041303418979048061021127112303373848415747289999135607184024926193678*U2*U9^4 - 
        181657038792905852071672724662644853710396744411040052239063149948841864743695106*U3*U9^4,
    1418240756461889836919530439863827899569038303116372179595018492797905666496851620434509211591593896620032*U4*U7^4 + 
        97850654994594647311892570878044591267610814753192375148065947533375053710621855532907741113240694131076864*U3^2*U7^2*U8 - 
        22164565323272910444577747632685555429456064166914425481117174709577270731113508411557530085325454330905600*U4*U7^3*U8 - 
        2257482746662236323295179769919274399369659251492902520110314993112789319614913284182244857040946038919168*U5*U7^3*U8 - 
        47720941589044923930964295817982871954437308305694230214690478231165552146397672801521603576300558404118720*U6*U7^3*U8 - 
        598393794696508930731722642952771825935765366437458140296360707183278225093815662013273922250492405388702848*U1*U2*U7*U8^2 - 
        1278432740790857277563379848202601797139637638844174017859930149913801021387909850057639831617437608620308416*U2^2*U7*U8^2 + 
        1566140714525891037207852914531675912031244993614981659485026119190890700279978236890662374600494821364070784*U0*U3*U7*U8^2 + 
        101593137227891902756183130971368152257333035947797711408300200021566788682396509283946634600393124233053312*U1*U3*U7*U8^2 - 
        751015695489143650027187219815762005951040450309081194879085983891797555796106811827277909370595715808152832*U2*U3*U7*U8^2 + 
        139411738670690192288140647085034682349753026904593986500209244075531164605388844323726334315833305849196864*U3^2*U7*U8^2 + 
        105677589356593131878675595099326684362319274268762402680176867904108285298606603887883515145657011363080064*U4*U7^2*U8^2 + 
        21769645187563051312145007396248989114417980083182207497938707042100818984105864535898299708262313994877600*U5*U7^2*U8^2 - 
        271964740609281918127389156937039355995991752167497553590359590736542013946783293969834189072249292972761536*U6*U7^2*U8^2 + 
        1049920881506077044187233278193686311633516654597264165793468729259347626202743177193212538340566702888887968*U0^2*U8^3 + 
        19266090065230786403068259395319487727488795871656420974784401022751420417457537816678860376670806115904989456*U0*U1*U8^3 + 
        1790302125000860128972621972525743103959557224560578747483133200288045608544177365565250598921506275791146240*U1^2*U8^3 - 
        838231969588660042133851676400718975684808244828911455512151540286809014554008386428548001154010027022592672*U0*U2*U8^3 + 
        5200774979016225858257869591248940407262832110374744279121538191399795906332135693687540771719534527365144192*U1*U2*U8^3 + 
        95560285869366498168585669679512362593442579137377992828640867004425765568231250915204059822779603209607456*U2^2*U8^3 + 
        82619664410165028869714167206666222072466762393083871505982427291335710347399923770365605328136452522788384*U0*U3*U8^3 - 
        2522847880321037580922518248108558853535473877240425920576931479091218852025560768508613248303280356016353984*U1*U3*U8^3 + 
        414588616304684083709081610860800220531603343875770089502117513434054710748588364790770144920937887822204192*U2*U3*U8^3 - 
        365761657300624730440575851273758633685025575138580736855552488183259897644463080608178347035478863606509504*U3^2*U8^3 - 
        104345202547731467472436570364090375012026138454281064694816968964753933365156187491583738507065610901719936*U4*U7*U8^3 + 
        28838709213378489369328183088260505502858962723479781211203498004594684068156339257639724485884510525492720*U5*U7*U8^3 + 
        46536769598512136860488858551082471556960223516100277647991637992560946770971191138057375039826107968342984*U6*U7*U8^3 + 
        276760035721451101773967607301777700188770708093012481890706087883827108187497150485429894919387142275057024*U4*U8^4 + 
        31088477679246144480863099057149680837846265431774871065700384241180694131170475264014248740715398784000*U5*U8^4 + 
        93265433037738433442589297171449042513538796295324613197101152723542082393511425792042746222146196352000*U6*U8^4 - 
        110536668682659101440023500458686825502928795486582488746961254738103480430112164822999125122536437435028990976*U1*U2*U3*U6*U9 + 
        427457769389733333290078538871743620618832818812465963994378298542543961380879155459154907958577358237161472*U2^2*U3*U6*U9 - 
        6244508833882034107532437646078050154755084449453884913448715128861693581626905177169962443681093834748474368*U0*U3^2*U6*U9 - 
        161092551419730237332610529200638120941323919861244339721111192829038342337584003805000476330509199489931451904*U1*U3^2*U6*U9 + 
        789864822628402410166371337151541193470619107991405932665130011749500450307301703579243594872078743589215488*U2*U3^2*U6*U9 + 
        415829834638145544025064599637515970320992169688564123879317925363425522460489036019608115065071496922391296*U3^3*U6*U9 - 
        2359032663526083677350376380741915191675032344383398359828577602231296632137322456952113203176666020186917968*U2^2*U7^2*U9 - 
        7209169532868114747978287374758811231578609181489196961928589029944806811349737822747751963953697879309043712*U0*U3*U7^2*U9 + 
        12306537681804771681619067000761104216348889490487097551096526091216250958328069756438224350660102614956539552*U1*U3*U7^2*U9 + 
        2492480507594609352404612168608185023505485685595385054374788967896138541344942116393276415853971104349523248*U2*U3*U7^2*U9 - 
        804120632986880812671472850445510134414351591730197703859728553879627555514709357020606248662940778880803904*U3^2*U7^2*U9 - 
        23909614398064881034866452800785294470642492690086262200495241129645222889682105601576344939554021307087104*U4*U7^3*U9 - 
        1430175638726133918425453679998708124621053574675018748679887538980677680825083172262114483612516265890816*U5*U7^3*U9 - 
        1711154294686948346139569528035417040608510103312159199383800310739998773926836501455718588038464234065607384*U6*U7^3*U9 + 
        4279844074492955756378069101818135545265610718962373114845043177397734461626038141696202058173874645009079664*U1*U2*U7*U8*U9 + 
        2233495777460648960034253268115793298490546503324217257427653618206842124714507418140524022263767123158614672*U2^2*U7*U8*U9 + 
        17935280466739127895806093441674074946588154534470317593111748343943862490430284764301925649841640030920706304*U0*U3*U7*U8*U9 - 
        27702516214556889238687398930329037073452224325107074734029467843890263585973780806607752970305222558363206320*U1*U3*U7*U8*U9 + 
        9553218058473757723576495381433496137797733256271987819141429561751723578960485721681329656340814515613933632*U2*U3*U7*U8*U9 - 
        8457472388119147654156413390283572274282979699391948005379916660319974136375941479071742064245591782738869968*U3^2*U7*U8*U9 - 
        8756025200184510641305465624553620075298911844667882946186473407259877596190255601415708674449108835978796336*U4*U7^2*U8*U9 - 
        256068920781772306383847096511297250407430097835559005532565724284681383753145619678792800391052223475672448*U5*U7^2*U8*U9 - 
        11193031649979371100657786130620868628765529734261567908449054654445168426292095095927901852924364141168956176*U6*U7^2*U8*U9 + 
        2794511883254970836092003620609167821439780095981867792543211308706877279437038237531881139167171403534463156*U0^2*U8^2*U9 - 
        66431093208710174694286697430672778512508637691772049194038036055949564817285728859849213864159579233696837186*U0*U1*U8^2*U9 + 
        66738337385670114088996549908300327147725754650795821567808881912544880510836584356756418258389262916461382240*U1^2*U8^2*U9 - 
        8836697890774893032545196358213376830272001569584875461541014448604773481863717454815622967531162848714169168*U0*U2*U8^2*U9 - 
        34638404248008953829395831295156365191248925193263841923437509255433762288463494889667968546878956632359989264*U1*U2*U8^2*U9 + 
        1280035947593820162899808634352161943043758793862939028693860464670531822662620462963703321380526309725031316*U2^2*U8^2*U9 - 
        106937440711217213041437738372683171854888685222330403266859666824148487775378048465935723771907502389752016*U0*U3*U8^2*U9 + 
        5073247938003279619181095008942301234727033628758974022709807239224917335127371203090532933127417642541991872*U1*U3*U8^2*U9 + 
        19557095791510288826341857114334782744116700121043452346793311509973601841901568772845129232021654937767516952*U2*U3*U8^2*U9 - 
        4853848194745641292827298010577440895300785656998172866131314271068171470523935039052581171089137200230725220*U3^2*U8^2*U9 - 
        9180218635586211528516836988633602829910709220513484521403195998549094445435193198912879135872146614690571488*U4*U7*U8^2*U9 + 
        345223039048116992057824720169031714479247236053175479556399758650101829710317059837911267959138252924820832*U5*U7*U8^2*U9 - 
        8585505701053622758300404890304256322688446890972263411118093747670803705741520209201082692585457541363318141*U6*U7*U8^2*U9 - 
        3444468399535341745458762944037568720247577576005278573707609224392829981653618913971618025683144568950482000*U4*U8^3*U9 - 
        207472309474679714527506139005401982832670674715536052406352814847142170989881479664812622650151229052077664*U5*U8^3*U9 + 
        688226749577755171346630265702773272908420582982150517303074224162362324007847755816410514558793323674926656*U6*U8^3*U9 + 
        87261870685839374488108726218902957743913866857019833528536729261246750114805526223217903482801329332793469712*U0*U2*U7*U9^2 - 
        56265966155621890959769713535783163493527579418092437270088537953692555205098693751061171663355629909303279952*U1*U2*U7*U9^2 - 
        20872159397914443188887773765631965349212262513884302563827680078850801725198025812236213817756487246004393872*U2^2*U7*U9^2 - 
        45517830905623255579847842874618101151318161178087748822025155452872845866050123263742043367398017013345544336*U0*U3*U7*U9^2 - 
        77253561225913399996813792719762908915913641811723444763689367282216889728621770200327905146614973760528315632*U1*U3*U7*U9^2 - 
        18217863483872586990382170571695192895040225622600535898150626184765782995142206124486090124596155614376324048*U2*U3*U7*U9^2 + 
        24461779177888671532227509950075180875570398534878292293938549510512407634733930250794714271019566030806136224*U3^2*U7*U9^2 - 
        11831957694868901116436455349578912560654457957493578712342768111711579781436835723106545645198831886562275936*U4*U7^2*U9^2 - 
        340050685441702179446293500652165169795881596403567918313311171821871534037860323234697821888141462116530296*U5*U7^2*U9^2 - 
        23147157917278425700038353356226127730493372442313989934288771256711991433990492534957691855874185995419285072*U6*U7^2*U9^2 - 
        32219098091468240521957199427071647551596640730277470786535471612492777393139058400720774773731618999759358424*U0^2*U8*U9^2 - 
        878099146410467396007738902293373172501741179282958939535777183173014714791041400176525623020981941892059346708*U0*U1*U8*U9^2 + 
        6657702981321794097551751866537457284405373708275207060007166130160009737703455399358442057886398330854749632*U1^2*U8*U9^2 - 
        20099844185323783166960085685661094390015954021185929140096920298353400132713096881821784736550316338551990296*U0*U2*U8*U9^2 - 
        304497523375936511745595995309860495805790784659579049106794892033577594738893808139354637395180718183023519440*U1*U2*U8*U9^2 - 
        44201717167493677770561814023415579282346892867480006989185333455925632513265160281169658880864973282938297048*U2^2*U8*U9^2 + 
        14118587689437888736688153303997916628108744929281145950158417180777533214363226570780515986661523510610724792*U0*U3*U8*U9^2 + 
        200943094225074377375925362401535316776306716810225297279046264228954494389643376789510097707349971979264552896*U1*U3*U8*U9^2 + 
        18950817724014919162703985577931789151421968338433856377566718796017006944971570623293161166234469358788848152*U2*U3*U8*U9^2 + 
        15972420660217590124029028595283999453871176138626261611454254348310613373305991021871471385171910315514533424*U3^2*U8*U9^2 - 
        351019258170659492248901526758497988613876870117013241281054497829762341543570332160596010487909427346453528*U4*U7*U8*U9^2 - 
        4906073606359552367292599298332456614405213884750478116888748091723134021821899117696704178485279865355208236*U5*U7*U8*U9^2 - 
        40175592000644012493002413719625615642957005008320839785537541951500987218411820730815082291747078752059928754*U6*U7*U8*U9^2 - 
        8495650130100210701854992618387797028408921243998807285848918577870636588031883535141290309590123091512540432*U4*U8^2*U9^2 - 
        214330187161983134429079905982261839643179504283579140543894883862950042507743962642986654497823353029624688*U5*U8^2*U9^2 + 
        28142638779966513685888539879690618181218626133748446821137251753712882601050545101922047007832099553310280560*U6*U8^2*U9^2 - 
        4993800071853387634981745859211428042834835901269625471939809839824440373367802339929261830427874522526377236*U0^2*U9^3 - 
        169374554408486445162365385885571297225959448588287518737323938398811799491723349321926616694072063251414209502*U0*U1*U9^3 - 
        83316001423292613510302512449152535963763142308452861621523950869347675180383394171698042488483984472757272288*U1^2*U9^3 + 
        11215776905448808671413756230746533627455917656220187580144622264744872820251884736375297076145832438827934424*U0*U2*U9^3 - 
        289431659179421753664309019031225440365057806862755508526297048961469295624828251737392058825195083716870273840*U1*U2*U9^3 + 
        17524940946598201742505999096946601822515277678084719075509852015740411057405615491278478404160383414674251620*U2^2*U9^3 + 
        10140103989263682506354938636752881839157290995269558118875780323452596188666110447750205999393074616838751720*U0*U3*U9^3 + 
        307705994088977072916860672792403727949183632523499842102911629463856520885978434855842530602046945869425361136*U1*U3*U9^3 + 
        3496701340740251660539458952758610818133986210984118444222078764171862745171920149310072418088302185194875712*U2*U3*U9^3 - 
        6982356121880246158647781133230512634194153300481856377500442545876508123988953909118269558980450973302449676*U3^2*U9^3 - 
        9766897647238324821534438575185152075326837987851783992674517632296144221730842501105039461323729497189203712*U4*U7*U9^3 - 
        7931751922011606031042799758263099944172086734055500473215959856631001684596738616456742440312966189724368044*U5*U7*U9^3 - 
        13528207754861935206773961152047493180902924799455343155541634525406493695235989384175299159056705238708531611*U6*U7*U9^3 + 
        11428963488989476742054588868852117638525283560310897533680844512944117699562350078859137540999492496978416720*U4*U8*U9^3 + 
        8082353137321112166980337619805675437666307362649419391320962201270656614583726104457497727294541092900985128*U5*U8*U9^3 + 
        53616118292133302186631625199825890792350480211172494854300874317539512390507056497219990233476691215107039520*U6*U8*U9^3 + 
        5652835747800486984762004291534218088559097556085486905585842557479480702285105077520082798082340695623763624*U5*U9^4 - 
        85548564008521401630635754733440454147657953999167965533067890997069924884110999236538732807107811690594304*U6*U9^4
];

F1:=Scheme(S,eqsF1);



==> anc/CS_surface/The_hyperplane_through_K2_K3.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />

<title>The_hyperplane_through_K2_K3</title>

<script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/2.0.3/jquery.min.js"></script>



<style type="text/css">
    /*!
*
* Twitter Bootstrap
*
*/
/*!
 * Bootstrap v3.3.7 (http://getbootstrap.com)
 * Copyright 2011-2016 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
/*! normalize.css v3.0.3 | MIT License | github.com/necolas/normalize.css */
html {
  font-family: sans-serif;
  -ms-text-size-adjust: 100%;
  -webkit-text-size-adjust: 100%;
}
body {
  margin: 0;
}
article,
aside,
details,
figcaption,
figure,
footer,
header,
hgroup,
main,
menu,
nav,
section,
summary {
  display: block;
}
audio,
canvas,
progress,
video {
  display: inline-block;
  vertical-align: baseline;
}
audio:not([controls]) {
  display: none;
  height: 0;
}
[hidden],
template {
  display: none;
}
a {
  background-color: transparent;
}
a:active,
a:hover {
  outline: 0;
}
abbr[title] {
  border-bottom: 1px dotted;
}
b,
strong {
  font-weight: bold;
}
dfn {
  font-style: italic;
}
h1 {
  font-size: 2em;
  margin: 0.67em 0;
}
mark {
  background: #ff0;
  color: #000;
}
small {
  font-size: 80%;
}
sub,
sup {
  font-size: 75%;
  line-height: 0;
  position: relative;
  vertical-align: baseline;
}
sup {
  top: -0.5em;
}
sub {
  bottom: -0.25em;
}
img {
  border: 0;
}
svg:not(:root) {
  overflow: hidden;
}
figure {
  margin: 1em 40px;
}
hr {
  box-sizing: content-box;
  height: 0;
}
pre {
  overflow: auto;
}
code,
kbd,
pre,
samp {
  font-family: monospace, monospace;
  font-size: 1em;
}
button,
input,
optgroup,
select,
textarea {
  color: inherit;
  font: inherit;
  margin: 0;
}
button {
  overflow: visible;
}
button,
select {
  text-transform: none;
}
button,
html input[type="button"],
input[type="reset"],
input[type="submit"] {
  -webkit-appearance: button;
  cursor: pointer;
}
button[disabled],
html input[disabled] {
  cursor: default;
}
button::-moz-focus-inner,
input::-moz-focus-inner {
  border: 0;
  padding: 0;
}
input {
  line-height: normal;
}
input[type="checkbox"],
input[type="radio"] {
  box-sizing: border-box;
  padding: 0;
}
input[type="number"]::-webkit-inner-spin-button,
input[type="number"]::-webkit-outer-spin-button {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: textfield;
  box-sizing: content-box;
}
input[type="search"]::-webkit-search-cancel-button,
input[type="search"]::-webkit-search-decoration {
  -webkit-appearance: none;
}
fieldset {
  border: 1px solid #c0c0c0;
  margin: 0 2px;
  padding: 0.35em 0.625em 0.75em;
}
legend {
  border: 0;
  padding: 0;
}
textarea {
  overflow: auto;
}
optgroup {
  font-weight: bold;
}
table {
  border-collapse: collapse;
  border-spacing: 0;
}
td,
th {
  padding: 0;
}
/*! Source: https://github.com/h5bp/html5-boilerplate/blob/master/src/css/main.css */
@media print {
  *,
  *:before,
  *:after {
    background: transparent !important;
    box-shadow: none !important;
    text-shadow: none !important;
  }
  a,
  a:visited {
    text-decoration: underline;
  }
  a[href]:after {
    content: " (" attr(href) ")";
  }
  abbr[title]:after {
    content: " (" attr(title) ")";
  }
  a[href^="#"]:after,
  a[href^="javascript:"]:after {
    content: "";
  }
  pre,
  blockquote {
    border: 1px solid #999;
    page-break-inside: avoid;
  }
  thead {
    display: table-header-group;
  }
  tr,
  img {
    page-break-inside: avoid;
  }
  img {
    max-width: 100% !important;
  }
  p,
  h2,
  h3 {
    orphans: 3;
    widows: 3;
  }
  h2,
  h3 {
    page-break-after: avoid;
  }
  .navbar {
    display: none;
  }
  .btn > .caret,
  .dropup > .btn > .caret {
    border-top-color: #000 !important;
  }
  .label {
    border: 1px solid #000;
  }
  .table {
    border-collapse: collapse !important;
  }
  .table td,
  .table th {
    background-color: #fff !important;
  }
  .table-bordered th,
  .table-bordered td {
    border: 1px solid #ddd !important;
  }
}
@font-face {
  font-family: 'Glyphicons Halflings';
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot');
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot?#iefix') format('embedded-opentype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff2') format('woff2'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff') format('woff'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.ttf') format('truetype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.svg#glyphicons_halflingsregular') format('svg');
}
.glyphicon {
  position: relative;
  top: 1px;
  display: inline-block;
  font-family: 'Glyphicons Halflings';
  font-style: normal;
  font-weight: normal;
  line-height: 1;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
.glyphicon-asterisk:before {
  content: "\002a";
}
.glyphicon-plus:before {
  content: "\002b";
}
.glyphicon-euro:before,
.glyphicon-eur:before {
  content: "\20ac";
}
.glyphicon-minus:before {
  content: "\2212";
}
.glyphicon-cloud:before {
  content: "\2601";
}
.glyphicon-envelope:before {
  content: "\2709";
}
.glyphicon-pencil:before {
  content: "\270f";
}
.glyphicon-glass:before {
  content: "\e001";
}
.glyphicon-music:before {
  content: "\e002";
}
.glyphicon-search:before {
  content: "\e003";
}
.glyphicon-heart:before {
  content: "\e005";
}
.glyphicon-star:before {
  content: "\e006";
}
.glyphicon-star-empty:before {
  content: "\e007";
}
.glyphicon-user:before {
  content: "\e008";
}
.glyphicon-film:before {
  content: "\e009";
}
.glyphicon-th-large:before {
  content: "\e010";
}
.glyphicon-th:before {
  content: "\e011";
}
.glyphicon-th-list:before {
  content: "\e012";
}
.glyphicon-ok:before {
  content: "\e013";
}
.glyphicon-remove:before {
  content: "\e014";
}
.glyphicon-zoom-in:before {
  content: "\e015";
}
.glyphicon-zoom-out:before {
  content: "\e016";
}
.glyphicon-off:before {
  content: "\e017";
}
.glyphicon-signal:before {
  content: "\e018";
}
.glyphicon-cog:before {
  content: "\e019";
}
.glyphicon-trash:before {
  content: "\e020";
}
.glyphicon-home:before {
  content: "\e021";
}
.glyphicon-file:before {
  content: "\e022";
}
.glyphicon-time:before {
  content: "\e023";
}
.glyphicon-road:before {
  content: "\e024";
}
.glyphicon-download-alt:before {
  content: "\e025";
}
.glyphicon-download:before {
  content: "\e026";
}
.glyphicon-upload:before {
  content: "\e027";
}
.glyphicon-inbox:before {
  content: "\e028";
}
.glyphicon-play-circle:before {
  content: "\e029";
}
.glyphicon-repeat:before {
  content: "\e030";
}
.glyphicon-refresh:before {
  content: "\e031";
}
.glyphicon-list-alt:before {
  content: "\e032";
}
.glyphicon-lock:before {
  content: "\e033";
}
.glyphicon-flag:before {
  content: "\e034";
}
.glyphicon-headphones:before {
  content: "\e035";
}
.glyphicon-volume-off:before {
  content: "\e036";
}
.glyphicon-volume-down:before {
  content: "\e037";
}
.glyphicon-volume-up:before {
  content: "\e038";
}
.glyphicon-qrcode:before {
  content: "\e039";
}
.glyphicon-barcode:before {
  content: "\e040";
}
.glyphicon-tag:before {
  content: "\e041";
}
.glyphicon-tags:before {
  content: "\e042";
}
.glyphicon-book:before {
  content: "\e043";
}
.glyphicon-bookmark:before {
  content: "\e044";
}
.glyphicon-print:before {
  content: "\e045";
}
.glyphicon-camera:before {
  content: "\e046";
}
.glyphicon-font:before {
  content: "\e047";
}
.glyphicon-bold:before {
  content: "\e048";
}
.glyphicon-italic:before {
  content: "\e049";
}
.glyphicon-text-height:before {
  content: "\e050";
}
.glyphicon-text-width:before {
  content: "\e051";
}
.glyphicon-align-left:before {
  content: "\e052";
}
.glyphicon-align-center:before {
  content: "\e053";
}
.glyphicon-align-right:before {
  content: "\e054";
}
.glyphicon-align-justify:before {
  content: "\e055";
}
.glyphicon-list:before {
  content: "\e056";
}
.glyphicon-indent-left:before {
  content: "\e057";
}
.glyphicon-indent-right:before {
  content: "\e058";
}
.glyphicon-facetime-video:before {
  content: "\e059";
}
.glyphicon-picture:before {
  content: "\e060";
}
.glyphicon-map-marker:before {
  content: "\e062";
}
.glyphicon-adjust:before {
  content: "\e063";
}
.glyphicon-tint:before {
  content: "\e064";
}
.glyphicon-edit:before {
  content: "\e065";
}
.glyphicon-share:before {
  content: "\e066";
}
.glyphicon-check:before {
  content: "\e067";
}
.glyphicon-move:before {
  content: "\e068";
}
.glyphicon-step-backward:before {
  content: "\e069";
}
.glyphicon-fast-backward:before {
  content: "\e070";
}
.glyphicon-backward:before {
  content: "\e071";
}
.glyphicon-play:before {
  content: "\e072";
}
.glyphicon-pause:before {
  content: "\e073";
}
.glyphicon-stop:before {
  content: "\e074";
}
.glyphicon-forward:before {
  content: "\e075";
}
.glyphicon-fast-forward:before {
  content: "\e076";
}
.glyphicon-step-forward:before {
  content: "\e077";
}
.glyphicon-eject:before {
  content: "\e078";
}
.glyphicon-chevron-left:before {
  content: "\e079";
}
.glyphicon-chevron-right:before {
  content: "\e080";
}
.glyphicon-plus-sign:before {
  content: "\e081";
}
.glyphicon-minus-sign:before {
  content: "\e082";
}
.glyphicon-remove-sign:before {
  content: "\e083";
}
.glyphicon-ok-sign:before {
  content: "\e084";
}
.glyphicon-question-sign:before {
  content: "\e085";
}
.glyphicon-info-sign:before {
  content: "\e086";
}
.glyphicon-screenshot:before {
  content: "\e087";
}
.glyphicon-remove-circle:before {
  content: "\e088";
}
.glyphicon-ok-circle:before {
  content: "\e089";
}
.glyphicon-ban-circle:before {
  content: "\e090";
}
.glyphicon-arrow-left:before {
  content: "\e091";
}
.glyphicon-arrow-right:before {
  content: "\e092";
}
.glyphicon-arrow-up:before {
  content: "\e093";
}
.glyphicon-arrow-down:before {
  content: "\e094";
}
.glyphicon-share-alt:before {
  content: "\e095";
}
.glyphicon-resize-full:before {
  content: "\e096";
}
.glyphicon-resize-small:before {
  content: "\e097";
}
.glyphicon-exclamation-sign:before {
  content: "\e101";
}
.glyphicon-gift:before {
  content: "\e102";
}
.glyphicon-leaf:before {
  content: "\e103";
}
.glyphicon-fire:before {
  content: "\e104";
}
.glyphicon-eye-open:before {
  content: "\e105";
}
.glyphicon-eye-close:before {
  content: "\e106";
}
.glyphicon-warning-sign:before {
  content: "\e107";
}
.glyphicon-plane:before {
  content: "\e108";
}
.glyphicon-calendar:before {
  content: "\e109";
}
.glyphicon-random:before {
  content: "\e110";
}
.glyphicon-comment:before {
  content: "\e111";
}
.glyphicon-magnet:before {
  content: "\e112";
}
.glyphicon-chevron-up:before {
  content: "\e113";
}
.glyphicon-chevron-down:before {
  content: "\e114";
}
.glyphicon-retweet:before {
  content: "\e115";
}
.glyphicon-shopping-cart:before {
  content: "\e116";
}
.glyphicon-folder-close:before {
  content: "\e117";
}
.glyphicon-folder-open:before {
  content: "\e118";
}
.glyphicon-resize-vertical:before {
  content: "\e119";
}
.glyphicon-resize-horizontal:before {
  content: "\e120";
}
.glyphicon-hdd:before {
  content: "\e121";
}
.glyphicon-bullhorn:before {
  content: "\e122";
}
.glyphicon-bell:before {
  content: "\e123";
}
.glyphicon-certificate:before {
  content: "\e124";
}
.glyphicon-thumbs-up:before {
  content: "\e125";
}
.glyphicon-thumbs-down:before {
  content: "\e126";
}
.glyphicon-hand-right:before {
  content: "\e127";
}
.glyphicon-hand-left:before {
  content: "\e128";
}
.glyphicon-hand-up:before {
  content: "\e129";
}
.glyphicon-hand-down:before {
  content: "\e130";
}
.glyphicon-circle-arrow-right:before {
  content: "\e131";
}
.glyphicon-circle-arrow-left:before {
  content: "\e132";
}
.glyphicon-circle-arrow-up:before {
  content: "\e133";
}
.glyphicon-circle-arrow-down:before {
  content: "\e134";
}
.glyphicon-globe:before {
  content: "\e135";
}
.glyphicon-wrench:before {
  content: "\e136";
}
.glyphicon-tasks:before {
  content: "\e137";
}
.glyphicon-filter:before {
  content: "\e138";
}
.glyphicon-briefcase:before {
  content: "\e139";
}
.glyphicon-fullscreen:before {
  content: "\e140";
}
.glyphicon-dashboard:before {
  content: "\e141";
}
.glyphicon-paperclip:before {
  content: "\e142";
}
.glyphicon-heart-empty:before {
  content: "\e143";
}
.glyphicon-link:before {
  content: "\e144";
}
.glyphicon-phone:before {
  content: "\e145";
}
.glyphicon-pushpin:before {
  content: "\e146";
}
.glyphicon-usd:before {
  content: "\e148";
}
.glyphicon-gbp:before {
  content: "\e149";
}
.glyphicon-sort:before {
  content: "\e150";
}
.glyphicon-sort-by-alphabet:before {
  content: "\e151";
}
.glyphicon-sort-by-alphabet-alt:before {
  content: "\e152";
}
.glyphicon-sort-by-order:before {
  content: "\e153";
}
.glyphicon-sort-by-order-alt:before {
  content: "\e154";
}
.glyphicon-sort-by-attributes:before {
  content: "\e155";
}
.glyphicon-sort-by-attributes-alt:before {
  content: "\e156";
}
.glyphicon-unchecked:before {
  content: "\e157";
}
.glyphicon-expand:before {
  content: "\e158";
}
.glyphicon-collapse-down:before {
  content: "\e159";
}
.glyphicon-collapse-up:before {
  content: "\e160";
}
.glyphicon-log-in:before {
  content: "\e161";
}
.glyphicon-flash:before {
  content: "\e162";
}
.glyphicon-log-out:before {
  content: "\e163";
}
.glyphicon-new-window:before {
  content: "\e164";
}
.glyphicon-record:before {
  content: "\e165";
}
.glyphicon-save:before {
  content: "\e166";
}
.glyphicon-open:before {
  content: "\e167";
}
.glyphicon-saved:before {
  content: "\e168";
}
.glyphicon-import:before {
  content: "\e169";
}
.glyphicon-export:before {
  content: "\e170";
}
.glyphicon-send:before {
  content: "\e171";
}
.glyphicon-floppy-disk:before {
  content: "\e172";
}
.glyphicon-floppy-saved:before {
  content: "\e173";
}
.glyphicon-floppy-remove:before {
  content: "\e174";
}
.glyphicon-floppy-save:before {
  content: "\e175";
}
.glyphicon-floppy-open:before {
  content: "\e176";
}
.glyphicon-credit-card:before {
  content: "\e177";
}
.glyphicon-transfer:before {
  content: "\e178";
}
.glyphicon-cutlery:before {
  content: "\e179";
}
.glyphicon-header:before {
  content: "\e180";
}
.glyphicon-compressed:before {
  content: "\e181";
}
.glyphicon-earphone:before {
  content: "\e182";
}
.glyphicon-phone-alt:before {
  content: "\e183";
}
.glyphicon-tower:before {
  content: "\e184";
}
.glyphicon-stats:before {
  content: "\e185";
}
.glyphicon-sd-video:before {
  content: "\e186";
}
.glyphicon-hd-video:before {
  content: "\e187";
}
.glyphicon-subtitles:before {
  content: "\e188";
}
.glyphicon-sound-stereo:before {
  content: "\e189";
}
.glyphicon-sound-dolby:before {
  content: "\e190";
}
.glyphicon-sound-5-1:before {
  content: "\e191";
}
.glyphicon-sound-6-1:before {
  content: "\e192";
}
.glyphicon-sound-7-1:before {
  content: "\e193";
}
.glyphicon-copyright-mark:before {
  content: "\e194";
}
.glyphicon-registration-mark:before {
  content: "\e195";
}
.glyphicon-cloud-download:before {
  content: "\e197";
}
.glyphicon-cloud-upload:before {
  content: "\e198";
}
.glyphicon-tree-conifer:before {
  content: "\e199";
}
.glyphicon-tree-deciduous:before {
  content: "\e200";
}
.glyphicon-cd:before {
  content: "\e201";
}
.glyphicon-save-file:before {
  content: "\e202";
}
.glyphicon-open-file:before {
  content: "\e203";
}
.glyphicon-level-up:before {
  content: "\e204";
}
.glyphicon-copy:before {
  content: "\e205";
}
.glyphicon-paste:before {
  content: "\e206";
}
.glyphicon-alert:before {
  content: "\e209";
}
.glyphicon-equalizer:before {
  content: "\e210";
}
.glyphicon-king:before {
  content: "\e211";
}
.glyphicon-queen:before {
  content: "\e212";
}
.glyphicon-pawn:before {
  content: "\e213";
}
.glyphicon-bishop:before {
  content: "\e214";
}
.glyphicon-knight:before {
  content: "\e215";
}
.glyphicon-baby-formula:before {
  content: "\e216";
}
.glyphicon-tent:before {
  content: "\26fa";
}
.glyphicon-blackboard:before {
  content: "\e218";
}
.glyphicon-bed:before {
  content: "\e219";
}
.glyphicon-apple:before {
  content: "\f8ff";
}
.glyphicon-erase:before {
  content: "\e221";
}
.glyphicon-hourglass:before {
  content: "\231b";
}
.glyphicon-lamp:before {
  content: "\e223";
}
.glyphicon-duplicate:before {
  content: "\e224";
}
.glyphicon-piggy-bank:before {
  content: "\e225";
}
.glyphicon-scissors:before {
  content: "\e226";
}
.glyphicon-bitcoin:before {
  content: "\e227";
}
.glyphicon-btc:before {
  content: "\e227";
}
.glyphicon-xbt:before {
  content: "\e227";
}
.glyphicon-yen:before {
  content: "\00a5";
}
.glyphicon-jpy:before {
  content: "\00a5";
}
.glyphicon-ruble:before {
  content: "\20bd";
}
.glyphicon-rub:before {
  content: "\20bd";
}
.glyphicon-scale:before {
  content: "\e230";
}
.glyphicon-ice-lolly:before {
  content: "\e231";
}
.glyphicon-ice-lolly-tasted:before {
  content: "\e232";
}
.glyphicon-education:before {
  content: "\e233";
}
.glyphicon-option-horizontal:before {
  content: "\e234";
}
.glyphicon-option-vertical:before {
  content: "\e235";
}
.glyphicon-menu-hamburger:before {
  content: "\e236";
}
.glyphicon-modal-window:before {
  content: "\e237";
}
.glyphicon-oil:before {
  content: "\e238";
}
.glyphicon-grain:before {
  content: "\e239";
}
.glyphicon-sunglasses:before {
  content: "\e240";
}
.glyphicon-text-size:before {
  content: "\e241";
}
.glyphicon-text-color:before {
  content: "\e242";
}
.glyphicon-text-background:before {
  content: "\e243";
}
.glyphicon-object-align-top:before {
  content: "\e244";
}
.glyphicon-object-align-bottom:before {
  content: "\e245";
}
.glyphicon-object-align-horizontal:before {
  content: "\e246";
}
.glyphicon-object-align-left:before {
  content: "\e247";
}
.glyphicon-object-align-vertical:before {
  content: "\e248";
}
.glyphicon-object-align-right:before {
  content: "\e249";
}
.glyphicon-triangle-right:before {
  content: "\e250";
}
.glyphicon-triangle-left:before {
  content: "\e251";
}
.glyphicon-triangle-bottom:before {
  content: "\e252";
}
.glyphicon-triangle-top:before {
  content: "\e253";
}
.glyphicon-console:before {
  content: "\e254";
}
.glyphicon-superscript:before {
  content: "\e255";
}
.glyphicon-subscript:before {
  content: "\e256";
}
.glyphicon-menu-left:before {
  content: "\e257";
}
.glyphicon-menu-right:before {
  content: "\e258";
}
.glyphicon-menu-down:before {
  content: "\e259";
}
.glyphicon-menu-up:before {
  content: "\e260";
}
* {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
*:before,
*:after {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
html {
  font-size: 10px;
  -webkit-tap-highlight-color: rgba(0, 0, 0, 0);
}
body {
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-size: 13px;
  line-height: 1.42857143;
  color: #000;
  background-color: #fff;
}
input,
button,
select,
textarea {
  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
}
a {
  color: #337ab7;
  text-decoration: none;
}
a:hover,
a:focus {
  color: #23527c;
  text-decoration: underline;
}
a:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
figure {
  margin: 0;
}
img {
  vertical-align: middle;
}
.img-responsive,
.thumbnail > img,
.thumbnail a > img,
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  display: block;
  max-width: 100%;
  height: auto;
}
.img-rounded {
  border-radius: 3px;
}
.img-thumbnail {
  padding: 4px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: all 0.2s ease-in-out;
  -o-transition: all 0.2s ease-in-out;
  transition: all 0.2s ease-in-out;
  display: inline-block;
  max-width: 100%;
  height: auto;
}
.img-circle {
  border-radius: 50%;
}
hr {
  margin-top: 18px;
  margin-bottom: 18px;
  border: 0;
  border-top: 1px solid #eeeeee;
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  margin: -1px;
  padding: 0;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
[role="button"] {
  cursor: pointer;
}
h1,
h2,
h3,
h4,
h5,
h6,
.h1,
.h2,
.h3,
.h4,
.h5,
.h6 {
  font-family: inherit;
  font-weight: 500;
  line-height: 1.1;
  color: inherit;
}
h1 small,
h2 small,
h3 small,
h4 small,
h5 small,
h6 small,
.h1 small,
.h2 small,
.h3 small,
.h4 small,
.h5 small,
.h6 small,
h1 .small,
h2 .small,
h3 .small,
h4 .small,
h5 .small,
h6 .small,
.h1 .small,
.h2 .small,
.h3 .small,
.h4 .small,
.h5 .small,
.h6 .small {
  font-weight: normal;
  line-height: 1;
  color: #777777;
}
h1,
.h1,
h2,
.h2,
h3,
.h3 {
  margin-top: 18px;
  margin-bottom: 9px;
}
h1 small,
.h1 small,
h2 small,
.h2 small,
h3 small,
.h3 small,
h1 .small,
.h1 .small,
h2 .small,
.h2 .small,
h3 .small,
.h3 .small {
  font-size: 65%;
}
h4,
.h4,
h5,
.h5,
h6,
.h6 {
  margin-top: 9px;
  margin-bottom: 9px;
}
h4 small,
.h4 small,
h5 small,
.h5 small,
h6 small,
.h6 small,
h4 .small,
.h4 .small,
h5 .small,
.h5 .small,
h6 .small,
.h6 .small {
  font-size: 75%;
}
h1,
.h1 {
  font-size: 33px;
}
h2,
.h2 {
  font-size: 27px;
}
h3,
.h3 {
  font-size: 23px;
}
h4,
.h4 {
  font-size: 17px;
}
h5,
.h5 {
  font-size: 13px;
}
h6,
.h6 {
  font-size: 12px;
}
p {
  margin: 0 0 9px;
}
.lead {
  margin-bottom: 18px;
  font-size: 14px;
  font-weight: 300;
  line-height: 1.4;
}
@media (min-width: 768px) {
  .lead {
    font-size: 19.5px;
  }
}
small,
.small {
  font-size: 92%;
}
mark,
.mark {
  background-color: #fcf8e3;
  padding: .2em;
}
.text-left {
  text-align: left;
}
.text-right {
  text-align: right;
}
.text-center {
  text-align: center;
}
.text-justify {
  text-align: justify;
}
.text-nowrap {
  white-space: nowrap;
}
.text-lowercase {
  text-transform: lowercase;
}
.text-uppercase {
  text-transform: uppercase;
}
.text-capitalize {
  text-transform: capitalize;
}
.text-muted {
  color: #777777;
}
.text-primary {
  color: #337ab7;
}
a.text-primary:hover,
a.text-primary:focus {
  color: #286090;
}
.text-success {
  color: #3c763d;
}
a.text-success:hover,
a.text-success:focus {
  color: #2b542c;
}
.text-info {
  color: #31708f;
}
a.text-info:hover,
a.text-info:focus {
  color: #245269;
}
.text-warning {
  color: #8a6d3b;
}
a.text-warning:hover,
a.text-warning:focus {
  color: #66512c;
}
.text-danger {
  color: #a94442;
}
a.text-danger:hover,
a.text-danger:focus {
  color: #843534;
}
.bg-primary {
  color: #fff;
  background-color: #337ab7;
}
a.bg-primary:hover,
a.bg-primary:focus {
  background-color: #286090;
}
.bg-success {
  background-color: #dff0d8;
}
a.bg-success:hover,
a.bg-success:focus {
  background-color: #c1e2b3;
}
.bg-info {
  background-color: #d9edf7;
}
a.bg-info:hover,
a.bg-info:focus {
  background-color: #afd9ee;
}
.bg-warning {
  background-color: #fcf8e3;
}
a.bg-warning:hover,
a.bg-warning:focus {
  background-color: #f7ecb5;
}
.bg-danger {
  background-color: #f2dede;
}
a.bg-danger:hover,
a.bg-danger:focus {
  background-color: #e4b9b9;
}
.page-header {
  padding-bottom: 8px;
  margin: 36px 0 18px;
  border-bottom: 1px solid #eeeeee;
}
ul,
ol {
  margin-top: 0;
  margin-bottom: 9px;
}
ul ul,
ol ul,
ul ol,
ol ol {
  margin-bottom: 0;
}
.list-unstyled {
  padding-left: 0;
  list-style: none;
}
.list-inline {
  padding-left: 0;
  list-style: none;
  margin-left: -5px;
}
.list-inline > li {
  display: inline-block;
  padding-left: 5px;
  padding-right: 5px;
}
dl {
  margin-top: 0;
  margin-bottom: 18px;
}
dt,
dd {
  line-height: 1.42857143;
}
dt {
  font-weight: bold;
}
dd {
  margin-left: 0;
}
@media (min-width: 541px) {
  .dl-horizontal dt {
    float: left;
    width: 160px;
    clear: left;
    text-align: right;
    overflow: hidden;
    text-overflow: ellipsis;
    white-space: nowrap;
  }
  .dl-horizontal dd {
    margin-left: 180px;
  }
}
abbr[title],
abbr[data-original-title] {
  cursor: help;
  border-bottom: 1px dotted #777777;
}
.initialism {
  font-size: 90%;
  text-transform: uppercase;
}
blockquote {
  padding: 9px 18px;
  margin: 0 0 18px;
  font-size: inherit;
  border-left: 5px solid #eeeeee;
}
blockquote p:last-child,
blockquote ul:last-child,
blockquote ol:last-child {
  margin-bottom: 0;
}
blockquote footer,
blockquote small,
blockquote .small {
  display: block;
  font-size: 80%;
  line-height: 1.42857143;
  color: #777777;
}
blockquote footer:before,
blockquote small:before,
blockquote .small:before {
  content: '\2014 \00A0';
}
.blockquote-reverse,
blockquote.pull-right {
  padding-right: 15px;
  padding-left: 0;
  border-right: 5px solid #eeeeee;
  border-left: 0;
  text-align: right;
}
.blockquote-reverse footer:before,
blockquote.pull-right footer:before,
.blockquote-reverse small:before,
blockquote.pull-right small:before,
.blockquote-reverse .small:before,
blockquote.pull-right .small:before {
  content: '';
}
.blockquote-reverse footer:after,
blockquote.pull-right footer:after,
.blockquote-reverse small:after,
blockquote.pull-right small:after,
.blockquote-reverse .small:after,
blockquote.pull-right .small:after {
  content: '\00A0 \2014';
}
address {
  margin-bottom: 18px;
  font-style: normal;
  line-height: 1.42857143;
}
code,
kbd,
pre,
samp {
  font-family: monospace;
}
code {
  padding: 2px 4px;
  font-size: 90%;
  color: #c7254e;
  background-color: #f9f2f4;
  border-radius: 2px;
}
kbd {
  padding: 2px 4px;
  font-size: 90%;
  color: #888;
  background-color: transparent;
  border-radius: 1px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
}
kbd kbd {
  padding: 0;
  font-size: 100%;
  font-weight: bold;
  box-shadow: none;
}
pre {
  display: block;
  padding: 8.5px;
  margin: 0 0 9px;
  font-size: 12px;
  line-height: 1.42857143;
  word-break: break-all;
  word-wrap: break-word;
  color: #333333;
  background-color: #f5f5f5;
  border: 1px solid #ccc;
  border-radius: 2px;
}
pre code {
  padding: 0;
  font-size: inherit;
  color: inherit;
  white-space: pre-wrap;
  background-color: transparent;
  border-radius: 0;
}
.pre-scrollable {
  max-height: 340px;
  overflow-y: scroll;
}
.container {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
@media (min-width: 768px) {
  .container {
    width: 768px;
  }
}
@media (min-width: 992px) {
  .container {
    width: 940px;
  }
}
@media (min-width: 1200px) {
  .container {
    width: 1140px;
  }
}
.container-fluid {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
.row {
  margin-left: 0px;
  margin-right: 0px;
}
.col-xs-1, .col-sm-1, .col-md-1, .col-lg-1, .col-xs-2, .col-sm-2, .col-md-2, .col-lg-2, .col-xs-3, .col-sm-3, .col-md-3, .col-lg-3, .col-xs-4, .col-sm-4, .col-md-4, .col-lg-4, .col-xs-5, .col-sm-5, .col-md-5, .col-lg-5, .col-xs-6, .col-sm-6, .col-md-6, .col-lg-6, .col-xs-7, .col-sm-7, .col-md-7, .col-lg-7, .col-xs-8, .col-sm-8, .col-md-8, .col-lg-8, .col-xs-9, .col-sm-9, .col-md-9, .col-lg-9, .col-xs-10, .col-sm-10, .col-md-10, .col-lg-10, .col-xs-11, .col-sm-11, .col-md-11, .col-lg-11, .col-xs-12, .col-sm-12, .col-md-12, .col-lg-12 {
  position: relative;
  min-height: 1px;
  padding-left: 0px;
  padding-right: 0px;
}
.col-xs-1, .col-xs-2, .col-xs-3, .col-xs-4, .col-xs-5, .col-xs-6, .col-xs-7, .col-xs-8, .col-xs-9, .col-xs-10, .col-xs-11, .col-xs-12 {
  float: left;
}
.col-xs-12 {
  width: 100%;
}
.col-xs-11 {
  width: 91.66666667%;
}
.col-xs-10 {
  width: 83.33333333%;
}
.col-xs-9 {
  width: 75%;
}
.col-xs-8 {
  width: 66.66666667%;
}
.col-xs-7 {
  width: 58.33333333%;
}
.col-xs-6 {
  width: 50%;
}
.col-xs-5 {
  width: 41.66666667%;
}
.col-xs-4 {
  width: 33.33333333%;
}
.col-xs-3 {
  width: 25%;
}
.col-xs-2 {
  width: 16.66666667%;
}
.col-xs-1 {
  width: 8.33333333%;
}
.col-xs-pull-12 {
  right: 100%;
}
.col-xs-pull-11 {
  right: 91.66666667%;
}
.col-xs-pull-10 {
  right: 83.33333333%;
}
.col-xs-pull-9 {
  right: 75%;
}
.col-xs-pull-8 {
  right: 66.66666667%;
}
.col-xs-pull-7 {
  right: 58.33333333%;
}
.col-xs-pull-6 {
  right: 50%;
}
.col-xs-pull-5 {
  right: 41.66666667%;
}
.col-xs-pull-4 {
  right: 33.33333333%;
}
.col-xs-pull-3 {
  right: 25%;
}
.col-xs-pull-2 {
  right: 16.66666667%;
}
.col-xs-pull-1 {
  right: 8.33333333%;
}
.col-xs-pull-0 {
  right: auto;
}
.col-xs-push-12 {
  left: 100%;
}
.col-xs-push-11 {
  left: 91.66666667%;
}
.col-xs-push-10 {
  left: 83.33333333%;
}
.col-xs-push-9 {
  left: 75%;
}
.col-xs-push-8 {
  left: 66.66666667%;
}
.col-xs-push-7 {
  left: 58.33333333%;
}
.col-xs-push-6 {
  left: 50%;
}
.col-xs-push-5 {
  left: 41.66666667%;
}
.col-xs-push-4 {
  left: 33.33333333%;
}
.col-xs-push-3 {
  left: 25%;
}
.col-xs-push-2 {
  left: 16.66666667%;
}
.col-xs-push-1 {
  left: 8.33333333%;
}
.col-xs-push-0 {
  left: auto;
}
.col-xs-offset-12 {
  margin-left: 100%;
}
.col-xs-offset-11 {
  margin-left: 91.66666667%;
}
.col-xs-offset-10 {
  margin-left: 83.33333333%;
}
.col-xs-offset-9 {
  margin-left: 75%;
}
.col-xs-offset-8 {
  margin-left: 66.66666667%;
}
.col-xs-offset-7 {
  margin-left: 58.33333333%;
}
.col-xs-offset-6 {
  margin-left: 50%;
}
.col-xs-offset-5 {
  margin-left: 41.66666667%;
}
.col-xs-offset-4 {
  margin-left: 33.33333333%;
}
.col-xs-offset-3 {
  margin-left: 25%;
}
.col-xs-offset-2 {
  margin-left: 16.66666667%;
}
.col-xs-offset-1 {
  margin-left: 8.33333333%;
}
.col-xs-offset-0 {
  margin-left: 0%;
}
@media (min-width: 768px) {
  .col-sm-1, .col-sm-2, .col-sm-3, .col-sm-4, .col-sm-5, .col-sm-6, .col-sm-7, .col-sm-8, .col-sm-9, .col-sm-10, .col-sm-11, .col-sm-12 {
    float: left;
  }
  .col-sm-12 {
    width: 100%;
  }
  .col-sm-11 {
    width: 91.66666667%;
  }
  .col-sm-10 {
    width: 83.33333333%;
  }
  .col-sm-9 {
    width: 75%;
  }
  .col-sm-8 {
    width: 66.66666667%;
  }
  .col-sm-7 {
    width: 58.33333333%;
  }
  .col-sm-6 {
    width: 50%;
  }
  .col-sm-5 {
    width: 41.66666667%;
  }
  .col-sm-4 {
    width: 33.33333333%;
  }
  .col-sm-3 {
    width: 25%;
  }
  .col-sm-2 {
    width: 16.66666667%;
  }
  .col-sm-1 {
    width: 8.33333333%;
  }
  .col-sm-pull-12 {
    right: 100%;
  }
  .col-sm-pull-11 {
    right: 91.66666667%;
  }
  .col-sm-pull-10 {
    right: 83.33333333%;
  }
  .col-sm-pull-9 {
    right: 75%;
  }
  .col-sm-pull-8 {
    right: 66.66666667%;
  }
  .col-sm-pull-7 {
    right: 58.33333333%;
  }
  .col-sm-pull-6 {
    right: 50%;
  }
  .col-sm-pull-5 {
    right: 41.66666667%;
  }
  .col-sm-pull-4 {
    right: 33.33333333%;
  }
  .col-sm-pull-3 {
    right: 25%;
  }
  .col-sm-pull-2 {
    right: 16.66666667%;
  }
  .col-sm-pull-1 {
    right: 8.33333333%;
  }
  .col-sm-pull-0 {
    right: auto;
  }
  .col-sm-push-12 {
    left: 100%;
  }
  .col-sm-push-11 {
    left: 91.66666667%;
  }
  .col-sm-push-10 {
    left: 83.33333333%;
  }
  .col-sm-push-9 {
    left: 75%;
  }
  .col-sm-push-8 {
    left: 66.66666667%;
  }
  .col-sm-push-7 {
    left: 58.33333333%;
  }
  .col-sm-push-6 {
    left: 50%;
  }
  .col-sm-push-5 {
    left: 41.66666667%;
  }
  .col-sm-push-4 {
    left: 33.33333333%;
  }
  .col-sm-push-3 {
    left: 25%;
  }
  .col-sm-push-2 {
    left: 16.66666667%;
  }
  .col-sm-push-1 {
    left: 8.33333333%;
  }
  .col-sm-push-0 {
    left: auto;
  }
  .col-sm-offset-12 {
    margin-left: 100%;
  }
  .col-sm-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-sm-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-sm-offset-9 {
    margin-left: 75%;
  }
  .col-sm-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-sm-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-sm-offset-6 {
    margin-left: 50%;
  }
  .col-sm-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-sm-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-sm-offset-3 {
    margin-left: 25%;
  }
  .col-sm-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-sm-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-sm-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 992px) {
  .col-md-1, .col-md-2, .col-md-3, .col-md-4, .col-md-5, .col-md-6, .col-md-7, .col-md-8, .col-md-9, .col-md-10, .col-md-11, .col-md-12 {
    float: left;
  }
  .col-md-12 {
    width: 100%;
  }
  .col-md-11 {
    width: 91.66666667%;
  }
  .col-md-10 {
    width: 83.33333333%;
  }
  .col-md-9 {
    width: 75%;
  }
  .col-md-8 {
    width: 66.66666667%;
  }
  .col-md-7 {
    width: 58.33333333%;
  }
  .col-md-6 {
    width: 50%;
  }
  .col-md-5 {
    width: 41.66666667%;
  }
  .col-md-4 {
    width: 33.33333333%;
  }
  .col-md-3 {
    width: 25%;
  }
  .col-md-2 {
    width: 16.66666667%;
  }
  .col-md-1 {
    width: 8.33333333%;
  }
  .col-md-pull-12 {
    right: 100%;
  }
  .col-md-pull-11 {
    right: 91.66666667%;
  }
  .col-md-pull-10 {
    right: 83.33333333%;
  }
  .col-md-pull-9 {
    right: 75%;
  }
  .col-md-pull-8 {
    right: 66.66666667%;
  }
  .col-md-pull-7 {
    right: 58.33333333%;
  }
  .col-md-pull-6 {
    right: 50%;
  }
  .col-md-pull-5 {
    right: 41.66666667%;
  }
  .col-md-pull-4 {
    right: 33.33333333%;
  }
  .col-md-pull-3 {
    right: 25%;
  }
  .col-md-pull-2 {
    right: 16.66666667%;
  }
  .col-md-pull-1 {
    right: 8.33333333%;
  }
  .col-md-pull-0 {
    right: auto;
  }
  .col-md-push-12 {
    left: 100%;
  }
  .col-md-push-11 {
    left: 91.66666667%;
  }
  .col-md-push-10 {
    left: 83.33333333%;
  }
  .col-md-push-9 {
    left: 75%;
  }
  .col-md-push-8 {
    left: 66.66666667%;
  }
  .col-md-push-7 {
    left: 58.33333333%;
  }
  .col-md-push-6 {
    left: 50%;
  }
  .col-md-push-5 {
    left: 41.66666667%;
  }
  .col-md-push-4 {
    left: 33.33333333%;
  }
  .col-md-push-3 {
    left: 25%;
  }
  .col-md-push-2 {
    left: 16.66666667%;
  }
  .col-md-push-1 {
    left: 8.33333333%;
  }
  .col-md-push-0 {
    left: auto;
  }
  .col-md-offset-12 {
    margin-left: 100%;
  }
  .col-md-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-md-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-md-offset-9 {
    margin-left: 75%;
  }
  .col-md-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-md-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-md-offset-6 {
    margin-left: 50%;
  }
  .col-md-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-md-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-md-offset-3 {
    margin-left: 25%;
  }
  .col-md-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-md-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-md-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 1200px) {
  .col-lg-1, .col-lg-2, .col-lg-3, .col-lg-4, .col-lg-5, .col-lg-6, .col-lg-7, .col-lg-8, .col-lg-9, .col-lg-10, .col-lg-11, .col-lg-12 {
    float: left;
  }
  .col-lg-12 {
    width: 100%;
  }
  .col-lg-11 {
    width: 91.66666667%;
  }
  .col-lg-10 {
    width: 83.33333333%;
  }
  .col-lg-9 {
    width: 75%;
  }
  .col-lg-8 {
    width: 66.66666667%;
  }
  .col-lg-7 {
    width: 58.33333333%;
  }
  .col-lg-6 {
    width: 50%;
  }
  .col-lg-5 {
    width: 41.66666667%;
  }
  .col-lg-4 {
    width: 33.33333333%;
  }
  .col-lg-3 {
    width: 25%;
  }
  .col-lg-2 {
    width: 16.66666667%;
  }
  .col-lg-1 {
    width: 8.33333333%;
  }
  .col-lg-pull-12 {
    right: 100%;
  }
  .col-lg-pull-11 {
    right: 91.66666667%;
  }
  .col-lg-pull-10 {
    right: 83.33333333%;
  }
  .col-lg-pull-9 {
    right: 75%;
  }
  .col-lg-pull-8 {
    right: 66.66666667%;
  }
  .col-lg-pull-7 {
    right: 58.33333333%;
  }
  .col-lg-pull-6 {
    right: 50%;
  }
  .col-lg-pull-5 {
    right: 41.66666667%;
  }
  .col-lg-pull-4 {
    right: 33.33333333%;
  }
  .col-lg-pull-3 {
    right: 25%;
  }
  .col-lg-pull-2 {
    right: 16.66666667%;
  }
  .col-lg-pull-1 {
    right: 8.33333333%;
  }
  .col-lg-pull-0 {
    right: auto;
  }
  .col-lg-push-12 {
    left: 100%;
  }
  .col-lg-push-11 {
    left: 91.66666667%;
  }
  .col-lg-push-10 {
    left: 83.33333333%;
  }
  .col-lg-push-9 {
    left: 75%;
  }
  .col-lg-push-8 {
    left: 66.66666667%;
  }
  .col-lg-push-7 {
    left: 58.33333333%;
  }
  .col-lg-push-6 {
    left: 50%;
  }
  .col-lg-push-5 {
    left: 41.66666667%;
  }
  .col-lg-push-4 {
    left: 33.33333333%;
  }
  .col-lg-push-3 {
    left: 25%;
  }
  .col-lg-push-2 {
    left: 16.66666667%;
  }
  .col-lg-push-1 {
    left: 8.33333333%;
  }
  .col-lg-push-0 {
    left: auto;
  }
  .col-lg-offset-12 {
    margin-left: 100%;
  }
  .col-lg-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-lg-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-lg-offset-9 {
    margin-left: 75%;
  }
  .col-lg-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-lg-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-lg-offset-6 {
    margin-left: 50%;
  }
  .col-lg-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-lg-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-lg-offset-3 {
    margin-left: 25%;
  }
  .col-lg-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-lg-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-lg-offset-0 {
    margin-left: 0%;
  }
}
table {
  background-color: transparent;
}
caption {
  padding-top: 8px;
  padding-bottom: 8px;
  color: #777777;
  text-align: left;
}
th {
  text-align: left;
}
.table {
  width: 100%;
  max-width: 100%;
  margin-bottom: 18px;
}
.table > thead > tr > th,
.table > tbody > tr > th,
.table > tfoot > tr > th,
.table > thead > tr > td,
.table > tbody > tr > td,
.table > tfoot > tr > td {
  padding: 8px;
  line-height: 1.42857143;
  vertical-align: top;
  border-top: 1px solid #ddd;
}
.table > thead > tr > th {
  vertical-align: bottom;
  border-bottom: 2px solid #ddd;
}
.table > caption + thead > tr:first-child > th,
.table > colgroup + thead > tr:first-child > th,
.table > thead:first-child > tr:first-child > th,
.table > caption + thead > tr:first-child > td,
.table > colgroup + thead > tr:first-child > td,
.table > thead:first-child > tr:first-child > td {
  border-top: 0;
}
.table > tbody + tbody {
  border-top: 2px solid #ddd;
}
.table .table {
  background-color: #fff;
}
.table-condensed > thead > tr > th,
.table-condensed > tbody > tr > th,
.table-condensed > tfoot > tr > th,
.table-condensed > thead > tr > td,
.table-condensed > tbody > tr > td,
.table-condensed > tfoot > tr > td {
  padding: 5px;
}
.table-bordered {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > tbody > tr > th,
.table-bordered > tfoot > tr > th,
.table-bordered > thead > tr > td,
.table-bordered > tbody > tr > td,
.table-bordered > tfoot > tr > td {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > thead > tr > td {
  border-bottom-width: 2px;
}
.table-striped > tbody > tr:nth-of-type(odd) {
  background-color: #f9f9f9;
}
.table-hover > tbody > tr:hover {
  background-color: #f5f5f5;
}
table col[class*="col-"] {
  position: static;
  float: none;
  display: table-column;
}
table td[class*="col-"],
table th[class*="col-"] {
  position: static;
  float: none;
  display: table-cell;
}
.table > thead > tr > td.active,
.table > tbody > tr > td.active,
.table > tfoot > tr > td.active,
.table > thead > tr > th.active,
.table > tbody > tr > th.active,
.table > tfoot > tr > th.active,
.table > thead > tr.active > td,
.table > tbody > tr.active > td,
.table > tfoot > tr.active > td,
.table > thead > tr.active > th,
.table > tbody > tr.active > th,
.table > tfoot > tr.active > th {
  background-color: #f5f5f5;
}
.table-hover > tbody > tr > td.active:hover,
.table-hover > tbody > tr > th.active:hover,
.table-hover > tbody > tr.active:hover > td,
.table-hover > tbody > tr:hover > .active,
.table-hover > tbody > tr.active:hover > th {
  background-color: #e8e8e8;
}
.table > thead > tr > td.success,
.table > tbody > tr > td.success,
.table > tfoot > tr > td.success,
.table > thead > tr > th.success,
.table > tbody > tr > th.success,
.table > tfoot > tr > th.success,
.table > thead > tr.success > td,
.table > tbody > tr.success > td,
.table > tfoot > tr.success > td,
.table > thead > tr.success > th,
.table > tbody > tr.success > th,
.table > tfoot > tr.success > th {
  background-color: #dff0d8;
}
.table-hover > tbody > tr > td.success:hover,
.table-hover > tbody > tr > th.success:hover,
.table-hover > tbody > tr.success:hover > td,
.table-hover > tbody > tr:hover > .success,
.table-hover > tbody > tr.success:hover > th {
  background-color: #d0e9c6;
}
.table > thead > tr > td.info,
.table > tbody > tr > td.info,
.table > tfoot > tr > td.info,
.table > thead > tr > th.info,
.table > tbody > tr > th.info,
.table > tfoot > tr > th.info,
.table > thead > tr.info > td,
.table > tbody > tr.info > td,
.table > tfoot > tr.info > td,
.table > thead > tr.info > th,
.table > tbody > tr.info > th,
.table > tfoot > tr.info > th {
  background-color: #d9edf7;
}
.table-hover > tbody > tr > td.info:hover,
.table-hover > tbody > tr > th.info:hover,
.table-hover > tbody > tr.info:hover > td,
.table-hover > tbody > tr:hover > .info,
.table-hover > tbody > tr.info:hover > th {
  background-color: #c4e3f3;
}
.table > thead > tr > td.warning,
.table > tbody > tr > td.warning,
.table > tfoot > tr > td.warning,
.table > thead > tr > th.warning,
.table > tbody > tr > th.warning,
.table > tfoot > tr > th.warning,
.table > thead > tr.warning > td,
.table > tbody > tr.warning > td,
.table > tfoot > tr.warning > td,
.table > thead > tr.warning > th,
.table > tbody > tr.warning > th,
.table > tfoot > tr.warning > th {
  background-color: #fcf8e3;
}
.table-hover > tbody > tr > td.warning:hover,
.table-hover > tbody > tr > th.warning:hover,
.table-hover > tbody > tr.warning:hover > td,
.table-hover > tbody > tr:hover > .warning,
.table-hover > tbody > tr.warning:hover > th {
  background-color: #faf2cc;
}
.table > thead > tr > td.danger,
.table > tbody > tr > td.danger,
.table > tfoot > tr > td.danger,
.table > thead > tr > th.danger,
.table > tbody > tr > th.danger,
.table > tfoot > tr > th.danger,
.table > thead > tr.danger > td,
.table > tbody > tr.danger > td,
.table > tfoot > tr.danger > td,
.table > thead > tr.danger > th,
.table > tbody > tr.danger > th,
.table > tfoot > tr.danger > th {
  background-color: #f2dede;
}
.table-hover > tbody > tr > td.danger:hover,
.table-hover > tbody > tr > th.danger:hover,
.table-hover > tbody > tr.danger:hover > td,
.table-hover > tbody > tr:hover > .danger,
.table-hover > tbody > tr.danger:hover > th {
  background-color: #ebcccc;
}
.table-responsive {
  overflow-x: auto;
  min-height: 0.01%;
}
@media screen and (max-width: 767px) {
  .table-responsive {
    width: 100%;
    margin-bottom: 13.5px;
    overflow-y: hidden;
    -ms-overflow-style: -ms-autohiding-scrollbar;
    border: 1px solid #ddd;
  }
  .table-responsive > .table {
    margin-bottom: 0;
  }
  .table-responsive > .table > thead > tr > th,
  .table-responsive > .table > tbody > tr > th,
  .table-responsive > .table > tfoot > tr > th,
  .table-responsive > .table > thead > tr > td,
  .table-responsive > .table > tbody > tr > td,
  .table-responsive > .table > tfoot > tr > td {
    white-space: nowrap;
  }
  .table-responsive > .table-bordered {
    border: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:first-child,
  .table-responsive > .table-bordered > tbody > tr > th:first-child,
  .table-responsive > .table-bordered > tfoot > tr > th:first-child,
  .table-responsive > .table-bordered > thead > tr > td:first-child,
  .table-responsive > .table-bordered > tbody > tr > td:first-child,
  .table-responsive > .table-bordered > tfoot > tr > td:first-child {
    border-left: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:last-child,
  .table-responsive > .table-bordered > tbody > tr > th:last-child,
  .table-responsive > .table-bordered > tfoot > tr > th:last-child,
  .table-responsive > .table-bordered > thead > tr > td:last-child,
  .table-responsive > .table-bordered > tbody > tr > td:last-child,
  .table-responsive > .table-bordered > tfoot > tr > td:last-child {
    border-right: 0;
  }
  .table-responsive > .table-bordered > tbody > tr:last-child > th,
  .table-responsive > .table-bordered > tfoot > tr:last-child > th,
  .table-responsive > .table-bordered > tbody > tr:last-child > td,
  .table-responsive > .table-bordered > tfoot > tr:last-child > td {
    border-bottom: 0;
  }
}
fieldset {
  padding: 0;
  margin: 0;
  border: 0;
  min-width: 0;
}
legend {
  display: block;
  width: 100%;
  padding: 0;
  margin-bottom: 18px;
  font-size: 19.5px;
  line-height: inherit;
  color: #333333;
  border: 0;
  border-bottom: 1px solid #e5e5e5;
}
label {
  display: inline-block;
  max-width: 100%;
  margin-bottom: 5px;
  font-weight: bold;
}
input[type="search"] {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
input[type="radio"],
input[type="checkbox"] {
  margin: 4px 0 0;
  margin-top: 1px \9;
  line-height: normal;
}
input[type="file"] {
  display: block;
}
input[type="range"] {
  display: block;
  width: 100%;
}
select[multiple],
select[size] {
  height: auto;
}
input[type="file"]:focus,
input[type="radio"]:focus,
input[type="checkbox"]:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
output {
  display: block;
  padding-top: 7px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
}
.form-control {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
}
.form-control:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.form-control::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.form-control:-ms-input-placeholder {
  color: #999;
}
.form-control::-webkit-input-placeholder {
  color: #999;
}
.form-control::-ms-expand {
  border: 0;
  background-color: transparent;
}
.form-control[disabled],
.form-control[readonly],
fieldset[disabled] .form-control {
  background-color: #eeeeee;
  opacity: 1;
}
.form-control[disabled],
fieldset[disabled] .form-control {
  cursor: not-allowed;
}
textarea.form-control {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: none;
}
@media screen and (-webkit-min-device-pixel-ratio: 0) {
  input[type="date"].form-control,
  input[type="time"].form-control,
  input[type="datetime-local"].form-control,
  input[type="month"].form-control {
    line-height: 32px;
  }
  input[type="date"].input-sm,
  input[type="time"].input-sm,
  input[type="datetime-local"].input-sm,
  input[type="month"].input-sm,
  .input-group-sm input[type="date"],
  .input-group-sm input[type="time"],
  .input-group-sm input[type="datetime-local"],
  .input-group-sm input[type="month"] {
    line-height: 30px;
  }
  input[type="date"].input-lg,
  input[type="time"].input-lg,
  input[type="datetime-local"].input-lg,
  input[type="month"].input-lg,
  .input-group-lg input[type="date"],
  .input-group-lg input[type="time"],
  .input-group-lg input[type="datetime-local"],
  .input-group-lg input[type="month"] {
    line-height: 45px;
  }
}
.form-group {
  margin-bottom: 15px;
}
.radio,
.checkbox {
  position: relative;
  display: block;
  margin-top: 10px;
  margin-bottom: 10px;
}
.radio label,
.checkbox label {
  min-height: 18px;
  padding-left: 20px;
  margin-bottom: 0;
  font-weight: normal;
  cursor: pointer;
}
.radio input[type="radio"],
.radio-inline input[type="radio"],
.checkbox input[type="checkbox"],
.checkbox-inline input[type="checkbox"] {
  position: absolute;
  margin-left: -20px;
  margin-top: 4px \9;
}
.radio + .radio,
.checkbox + .checkbox {
  margin-top: -5px;
}
.radio-inline,
.checkbox-inline {
  position: relative;
  display: inline-block;
  padding-left: 20px;
  margin-bottom: 0;
  vertical-align: middle;
  font-weight: normal;
  cursor: pointer;
}
.radio-inline + .radio-inline,
.checkbox-inline + .checkbox-inline {
  margin-top: 0;
  margin-left: 10px;
}
input[type="radio"][disabled],
input[type="checkbox"][disabled],
input[type="radio"].disabled,
input[type="checkbox"].disabled,
fieldset[disabled] input[type="radio"],
fieldset[disabled] input[type="checkbox"] {
  cursor: not-allowed;
}
.radio-inline.disabled,
.checkbox-inline.disabled,
fieldset[disabled] .radio-inline,
fieldset[disabled] .checkbox-inline {
  cursor: not-allowed;
}
.radio.disabled label,
.checkbox.disabled label,
fieldset[disabled] .radio label,
fieldset[disabled] .checkbox label {
  cursor: not-allowed;
}
.form-control-static {
  padding-top: 7px;
  padding-bottom: 7px;
  margin-bottom: 0;
  min-height: 31px;
}
.form-control-static.input-lg,
.form-control-static.input-sm {
  padding-left: 0;
  padding-right: 0;
}
.input-sm {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-sm {
  height: 30px;
  line-height: 30px;
}
textarea.input-sm,
select[multiple].input-sm {
  height: auto;
}
.form-group-sm .form-control {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.form-group-sm select.form-control {
  height: 30px;
  line-height: 30px;
}
.form-group-sm textarea.form-control,
.form-group-sm select[multiple].form-control {
  height: auto;
}
.form-group-sm .form-control-static {
  height: 30px;
  min-height: 30px;
  padding: 6px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.input-lg {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-lg {
  height: 45px;
  line-height: 45px;
}
textarea.input-lg,
select[multiple].input-lg {
  height: auto;
}
.form-group-lg .form-control {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.form-group-lg select.form-control {
  height: 45px;
  line-height: 45px;
}
.form-group-lg textarea.form-control,
.form-group-lg select[multiple].form-control {
  height: auto;
}
.form-group-lg .form-control-static {
  height: 45px;
  min-height: 35px;
  padding: 11px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.has-feedback {
  position: relative;
}
.has-feedback .form-control {
  padding-right: 40px;
}
.form-control-feedback {
  position: absolute;
  top: 0;
  right: 0;
  z-index: 2;
  display: block;
  width: 32px;
  height: 32px;
  line-height: 32px;
  text-align: center;
  pointer-events: none;
}
.input-lg + .form-control-feedback,
.input-group-lg + .form-control-feedback,
.form-group-lg .form-control + .form-control-feedback {
  width: 45px;
  height: 45px;
  line-height: 45px;
}
.input-sm + .form-control-feedback,
.input-group-sm + .form-control-feedback,
.form-group-sm .form-control + .form-control-feedback {
  width: 30px;
  height: 30px;
  line-height: 30px;
}
.has-success .help-block,
.has-success .control-label,
.has-success .radio,
.has-success .checkbox,
.has-success .radio-inline,
.has-success .checkbox-inline,
.has-success.radio label,
.has-success.checkbox label,
.has-success.radio-inline label,
.has-success.checkbox-inline label {
  color: #3c763d;
}
.has-success .form-control {
  border-color: #3c763d;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-success .form-control:focus {
  border-color: #2b542c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
}
.has-success .input-group-addon {
  color: #3c763d;
  border-color: #3c763d;
  background-color: #dff0d8;
}
.has-success .form-control-feedback {
  color: #3c763d;
}
.has-warning .help-block,
.has-warning .control-label,
.has-warning .radio,
.has-warning .checkbox,
.has-warning .radio-inline,
.has-warning .checkbox-inline,
.has-warning.radio label,
.has-warning.checkbox label,
.has-warning.radio-inline label,
.has-warning.checkbox-inline label {
  color: #8a6d3b;
}
.has-warning .form-control {
  border-color: #8a6d3b;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-warning .form-control:focus {
  border-color: #66512c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
}
.has-warning .input-group-addon {
  color: #8a6d3b;
  border-color: #8a6d3b;
  background-color: #fcf8e3;
}
.has-warning .form-control-feedback {
  color: #8a6d3b;
}
.has-error .help-block,
.has-error .control-label,
.has-error .radio,
.has-error .checkbox,
.has-error .radio-inline,
.has-error .checkbox-inline,
.has-error.radio label,
.has-error.checkbox label,
.has-error.radio-inline label,
.has-error.checkbox-inline label {
  color: #a94442;
}
.has-error .form-control {
  border-color: #a94442;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-error .form-control:focus {
  border-color: #843534;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
}
.has-error .input-group-addon {
  color: #a94442;
  border-color: #a94442;
  background-color: #f2dede;
}
.has-error .form-control-feedback {
  color: #a94442;
}
.has-feedback label ~ .form-control-feedback {
  top: 23px;
}
.has-feedback label.sr-only ~ .form-control-feedback {
  top: 0;
}
.help-block {
  display: block;
  margin-top: 5px;
  margin-bottom: 10px;
  color: #404040;
}
@media (min-width: 768px) {
  .form-inline .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .form-inline .form-control-static {
    display: inline-block;
  }
  .form-inline .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .form-inline .input-group .input-group-addon,
  .form-inline .input-group .input-group-btn,
  .form-inline .input-group .form-control {
    width: auto;
  }
  .form-inline .input-group > .form-control {
    width: 100%;
  }
  .form-inline .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio,
  .form-inline .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio label,
  .form-inline .checkbox label {
    padding-left: 0;
  }
  .form-inline .radio input[type="radio"],
  .form-inline .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .form-inline .has-feedback .form-control-feedback {
    top: 0;
  }
}
.form-horizontal .radio,
.form-horizontal .checkbox,
.form-horizontal .radio-inline,
.form-horizontal .checkbox-inline {
  margin-top: 0;
  margin-bottom: 0;
  padding-top: 7px;
}
.form-horizontal .radio,
.form-horizontal .checkbox {
  min-height: 25px;
}
.form-horizontal .form-group {
  margin-left: 0px;
  margin-right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .control-label {
    text-align: right;
    margin-bottom: 0;
    padding-top: 7px;
  }
}
.form-horizontal .has-feedback .form-control-feedback {
  right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .form-group-lg .control-label {
    padding-top: 11px;
    font-size: 17px;
  }
}
@media (min-width: 768px) {
  .form-horizontal .form-group-sm .control-label {
    padding-top: 6px;
    font-size: 12px;
  }
}
.btn {
  display: inline-block;
  margin-bottom: 0;
  font-weight: normal;
  text-align: center;
  vertical-align: middle;
  touch-action: manipulation;
  cursor: pointer;
  background-image: none;
  border: 1px solid transparent;
  white-space: nowrap;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  border-radius: 2px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}
.btn:focus,
.btn:active:focus,
.btn.active:focus,
.btn.focus,
.btn:active.focus,
.btn.active.focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
.btn:hover,
.btn:focus,
.btn.focus {
  color: #333;
  text-decoration: none;
}
.btn:active,
.btn.active {
  outline: 0;
  background-image: none;
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn.disabled,
.btn[disabled],
fieldset[disabled] .btn {
  cursor: not-allowed;
  opacity: 0.65;
  filter: alpha(opacity=65);
  -webkit-box-shadow: none;
  box-shadow: none;
}
a.btn.disabled,
fieldset[disabled] a.btn {
  pointer-events: none;
}
.btn-default {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.btn-default:focus,
.btn-default.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.btn-default:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active:hover,
.btn-default.active:hover,
.open > .dropdown-toggle.btn-default:hover,
.btn-default:active:focus,
.btn-default.active:focus,
.open > .dropdown-toggle.btn-default:focus,
.btn-default:active.focus,
.btn-default.active.focus,
.open > .dropdown-toggle.btn-default.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  background-image: none;
}
.btn-default.disabled:hover,
.btn-default[disabled]:hover,
fieldset[disabled] .btn-default:hover,
.btn-default.disabled:focus,
.btn-default[disabled]:focus,
fieldset[disabled] .btn-default:focus,
.btn-default.disabled.focus,
.btn-default[disabled].focus,
fieldset[disabled] .btn-default.focus {
  background-color: #fff;
  border-color: #ccc;
}
.btn-default .badge {
  color: #fff;
  background-color: #333;
}
.btn-primary {
  color: #fff;
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary:focus,
.btn-primary.focus {
  color: #fff;
  background-color: #286090;
  border-color: #122b40;
}
.btn-primary:hover {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active:hover,
.btn-primary.active:hover,
.open > .dropdown-toggle.btn-primary:hover,
.btn-primary:active:focus,
.btn-primary.active:focus,
.open > .dropdown-toggle.btn-primary:focus,
.btn-primary:active.focus,
.btn-primary.active.focus,
.open > .dropdown-toggle.btn-primary.focus {
  color: #fff;
  background-color: #204d74;
  border-color: #122b40;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  background-image: none;
}
.btn-primary.disabled:hover,
.btn-primary[disabled]:hover,
fieldset[disabled] .btn-primary:hover,
.btn-primary.disabled:focus,
.btn-primary[disabled]:focus,
fieldset[disabled] .btn-primary:focus,
.btn-primary.disabled.focus,
.btn-primary[disabled].focus,
fieldset[disabled] .btn-primary.focus {
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary .badge {
  color: #337ab7;
  background-color: #fff;
}
.btn-success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success:focus,
.btn-success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.btn-success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active:hover,
.btn-success.active:hover,
.open > .dropdown-toggle.btn-success:hover,
.btn-success:active:focus,
.btn-success.active:focus,
.open > .dropdown-toggle.btn-success:focus,
.btn-success:active.focus,
.btn-success.active.focus,
.open > .dropdown-toggle.btn-success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  background-image: none;
}
.btn-success.disabled:hover,
.btn-success[disabled]:hover,
fieldset[disabled] .btn-success:hover,
.btn-success.disabled:focus,
.btn-success[disabled]:focus,
fieldset[disabled] .btn-success:focus,
.btn-success.disabled.focus,
.btn-success[disabled].focus,
fieldset[disabled] .btn-success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.btn-info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info:focus,
.btn-info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.btn-info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active:hover,
.btn-info.active:hover,
.open > .dropdown-toggle.btn-info:hover,
.btn-info:active:focus,
.btn-info.active:focus,
.open > .dropdown-toggle.btn-info:focus,
.btn-info:active.focus,
.btn-info.active.focus,
.open > .dropdown-toggle.btn-info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  background-image: none;
}
.btn-info.disabled:hover,
.btn-info[disabled]:hover,
fieldset[disabled] .btn-info:hover,
.btn-info.disabled:focus,
.btn-info[disabled]:focus,
fieldset[disabled] .btn-info:focus,
.btn-info.disabled.focus,
.btn-info[disabled].focus,
fieldset[disabled] .btn-info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.btn-warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning:focus,
.btn-warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.btn-warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active:hover,
.btn-warning.active:hover,
.open > .dropdown-toggle.btn-warning:hover,
.btn-warning:active:focus,
.btn-warning.active:focus,
.open > .dropdown-toggle.btn-warning:focus,
.btn-warning:active.focus,
.btn-warning.active.focus,
.open > .dropdown-toggle.btn-warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  background-image: none;
}
.btn-warning.disabled:hover,
.btn-warning[disabled]:hover,
fieldset[disabled] .btn-warning:hover,
.btn-warning.disabled:focus,
.btn-warning[disabled]:focus,
fieldset[disabled] .btn-warning:focus,
.btn-warning.disabled.focus,
.btn-warning[disabled].focus,
fieldset[disabled] .btn-warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.btn-danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger:focus,
.btn-danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.btn-danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active:hover,
.btn-danger.active:hover,
.open > .dropdown-toggle.btn-danger:hover,
.btn-danger:active:focus,
.btn-danger.active:focus,
.open > .dropdown-toggle.btn-danger:focus,
.btn-danger:active.focus,
.btn-danger.active.focus,
.open > .dropdown-toggle.btn-danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  background-image: none;
}
.btn-danger.disabled:hover,
.btn-danger[disabled]:hover,
fieldset[disabled] .btn-danger:hover,
.btn-danger.disabled:focus,
.btn-danger[disabled]:focus,
fieldset[disabled] .btn-danger:focus,
.btn-danger.disabled.focus,
.btn-danger[disabled].focus,
fieldset[disabled] .btn-danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger .badge {
  color: #d9534f;
  background-color: #fff;
}
.btn-link {
  color: #337ab7;
  font-weight: normal;
  border-radius: 0;
}
.btn-link,
.btn-link:active,
.btn-link.active,
.btn-link[disabled],
fieldset[disabled] .btn-link {
  background-color: transparent;
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn-link,
.btn-link:hover,
.btn-link:focus,
.btn-link:active {
  border-color: transparent;
}
.btn-link:hover,
.btn-link:focus {
  color: #23527c;
  text-decoration: underline;
  background-color: transparent;
}
.btn-link[disabled]:hover,
fieldset[disabled] .btn-link:hover,
.btn-link[disabled]:focus,
fieldset[disabled] .btn-link:focus {
  color: #777777;
  text-decoration: none;
}
.btn-lg,
.btn-group-lg > .btn {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.btn-sm,
.btn-group-sm > .btn {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-xs,
.btn-group-xs > .btn {
  padding: 1px 5px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-block {
  display: block;
  width: 100%;
}
.btn-block + .btn-block {
  margin-top: 5px;
}
input[type="submit"].btn-block,
input[type="reset"].btn-block,
input[type="button"].btn-block {
  width: 100%;
}
.fade {
  opacity: 0;
  -webkit-transition: opacity 0.15s linear;
  -o-transition: opacity 0.15s linear;
  transition: opacity 0.15s linear;
}
.fade.in {
  opacity: 1;
}
.collapse {
  display: none;
}
.collapse.in {
  display: block;
}
tr.collapse.in {
  display: table-row;
}
tbody.collapse.in {
  display: table-row-group;
}
.collapsing {
  position: relative;
  height: 0;
  overflow: hidden;
  -webkit-transition-property: height, visibility;
  transition-property: height, visibility;
  -webkit-transition-duration: 0.35s;
  transition-duration: 0.35s;
  -webkit-transition-timing-function: ease;
  transition-timing-function: ease;
}
.caret {
  display: inline-block;
  width: 0;
  height: 0;
  margin-left: 2px;
  vertical-align: middle;
  border-top: 4px dashed;
  border-top: 4px solid \9;
  border-right: 4px solid transparent;
  border-left: 4px solid transparent;
}
.dropup,
.dropdown {
  position: relative;
}
.dropdown-toggle:focus {
  outline: 0;
}
.dropdown-menu {
  position: absolute;
  top: 100%;
  left: 0;
  z-index: 1000;
  display: none;
  float: left;
  min-width: 160px;
  padding: 5px 0;
  margin: 2px 0 0;
  list-style: none;
  font-size: 13px;
  text-align: left;
  background-color: #fff;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.15);
  border-radius: 2px;
  -webkit-box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  background-clip: padding-box;
}
.dropdown-menu.pull-right {
  right: 0;
  left: auto;
}
.dropdown-menu .divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.dropdown-menu > li > a {
  display: block;
  padding: 3px 20px;
  clear: both;
  font-weight: normal;
  line-height: 1.42857143;
  color: #333333;
  white-space: nowrap;
}
.dropdown-menu > li > a:hover,
.dropdown-menu > li > a:focus {
  text-decoration: none;
  color: #262626;
  background-color: #f5f5f5;
}
.dropdown-menu > .active > a,
.dropdown-menu > .active > a:hover,
.dropdown-menu > .active > a:focus {
  color: #fff;
  text-decoration: none;
  outline: 0;
  background-color: #337ab7;
}
.dropdown-menu > .disabled > a,
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  color: #777777;
}
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  text-decoration: none;
  background-color: transparent;
  background-image: none;
  filter: progid:DXImageTransform.Microsoft.gradient(enabled = false);
  cursor: not-allowed;
}
.open > .dropdown-menu {
  display: block;
}
.open > a {
  outline: 0;
}
.dropdown-menu-right {
  left: auto;
  right: 0;
}
.dropdown-menu-left {
  left: 0;
  right: auto;
}
.dropdown-header {
  display: block;
  padding: 3px 20px;
  font-size: 12px;
  line-height: 1.42857143;
  color: #777777;
  white-space: nowrap;
}
.dropdown-backdrop {
  position: fixed;
  left: 0;
  right: 0;
  bottom: 0;
  top: 0;
  z-index: 990;
}
.pull-right > .dropdown-menu {
  right: 0;
  left: auto;
}
.dropup .caret,
.navbar-fixed-bottom .dropdown .caret {
  border-top: 0;
  border-bottom: 4px dashed;
  border-bottom: 4px solid \9;
  content: "";
}
.dropup .dropdown-menu,
.navbar-fixed-bottom .dropdown .dropdown-menu {
  top: auto;
  bottom: 100%;
  margin-bottom: 2px;
}
@media (min-width: 541px) {
  .navbar-right .dropdown-menu {
    left: auto;
    right: 0;
  }
  .navbar-right .dropdown-menu-left {
    left: 0;
    right: auto;
  }
}
.btn-group,
.btn-group-vertical {
  position: relative;
  display: inline-block;
  vertical-align: middle;
}
.btn-group > .btn,
.btn-group-vertical > .btn {
  position: relative;
  float: left;
}
.btn-group > .btn:hover,
.btn-group-vertical > .btn:hover,
.btn-group > .btn:focus,
.btn-group-vertical > .btn:focus,
.btn-group > .btn:active,
.btn-group-vertical > .btn:active,
.btn-group > .btn.active,
.btn-group-vertical > .btn.active {
  z-index: 2;
}
.btn-group .btn + .btn,
.btn-group .btn + .btn-group,
.btn-group .btn-group + .btn,
.btn-group .btn-group + .btn-group {
  margin-left: -1px;
}
.btn-toolbar {
  margin-left: -5px;
}
.btn-toolbar .btn,
.btn-toolbar .btn-group,
.btn-toolbar .input-group {
  float: left;
}
.btn-toolbar > .btn,
.btn-toolbar > .btn-group,
.btn-toolbar > .input-group {
  margin-left: 5px;
}
.btn-group > .btn:not(:first-child):not(:last-child):not(.dropdown-toggle) {
  border-radius: 0;
}
.btn-group > .btn:first-child {
  margin-left: 0;
}
.btn-group > .btn:first-child:not(:last-child):not(.dropdown-toggle) {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn:last-child:not(:first-child),
.btn-group > .dropdown-toggle:not(:first-child) {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group > .btn-group {
  float: left;
}
.btn-group > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group .dropdown-toggle:active,
.btn-group.open .dropdown-toggle {
  outline: 0;
}
.btn-group > .btn + .dropdown-toggle {
  padding-left: 8px;
  padding-right: 8px;
}
.btn-group > .btn-lg + .dropdown-toggle {
  padding-left: 12px;
  padding-right: 12px;
}
.btn-group.open .dropdown-toggle {
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn-group.open .dropdown-toggle.btn-link {
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn .caret {
  margin-left: 0;
}
.btn-lg .caret {
  border-width: 5px 5px 0;
  border-bottom-width: 0;
}
.dropup .btn-lg .caret {
  border-width: 0 5px 5px;
}
.btn-group-vertical > .btn,
.btn-group-vertical > .btn-group,
.btn-group-vertical > .btn-group > .btn {
  display: block;
  float: none;
  width: 100%;
  max-width: 100%;
}
.btn-group-vertical > .btn-group > .btn {
  float: none;
}
.btn-group-vertical > .btn + .btn,
.btn-group-vertical > .btn + .btn-group,
.btn-group-vertical > .btn-group + .btn,
.btn-group-vertical > .btn-group + .btn-group {
  margin-top: -1px;
  margin-left: 0;
}
.btn-group-vertical > .btn:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.btn-group-vertical > .btn:first-child:not(:last-child) {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn:last-child:not(:first-child) {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
.btn-group-vertical > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.btn-group-justified {
  display: table;
  width: 100%;
  table-layout: fixed;
  border-collapse: separate;
}
.btn-group-justified > .btn,
.btn-group-justified > .btn-group {
  float: none;
  display: table-cell;
  width: 1%;
}
.btn-group-justified > .btn-group .btn {
  width: 100%;
}
.btn-group-justified > .btn-group .dropdown-menu {
  left: auto;
}
[data-toggle="buttons"] > .btn input[type="radio"],
[data-toggle="buttons"] > .btn-group > .btn input[type="radio"],
[data-toggle="buttons"] > .btn input[type="checkbox"],
[data-toggle="buttons"] > .btn-group > .btn input[type="checkbox"] {
  position: absolute;
  clip: rect(0, 0, 0, 0);
  pointer-events: none;
}
.input-group {
  position: relative;
  display: table;
  border-collapse: separate;
}
.input-group[class*="col-"] {
  float: none;
  padding-left: 0;
  padding-right: 0;
}
.input-group .form-control {
  position: relative;
  z-index: 2;
  float: left;
  width: 100%;
  margin-bottom: 0;
}
.input-group .form-control:focus {
  z-index: 3;
}
.input-group-lg > .form-control,
.input-group-lg > .input-group-addon,
.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-group-lg > .form-control,
select.input-group-lg > .input-group-addon,
select.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  line-height: 45px;
}
textarea.input-group-lg > .form-control,
textarea.input-group-lg > .input-group-addon,
textarea.input-group-lg > .input-group-btn > .btn,
select[multiple].input-group-lg > .form-control,
select[multiple].input-group-lg > .input-group-addon,
select[multiple].input-group-lg > .input-group-btn > .btn {
  height: auto;
}
.input-group-sm > .form-control,
.input-group-sm > .input-group-addon,
.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-group-sm > .form-control,
select.input-group-sm > .input-group-addon,
select.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  line-height: 30px;
}
textarea.input-group-sm > .form-control,
textarea.input-group-sm > .input-group-addon,
textarea.input-group-sm > .input-group-btn > .btn,
select[multiple].input-group-sm > .form-control,
select[multiple].input-group-sm > .input-group-addon,
select[multiple].input-group-sm > .input-group-btn > .btn {
  height: auto;
}
.input-group-addon,
.input-group-btn,
.input-group .form-control {
  display: table-cell;
}
.input-group-addon:not(:first-child):not(:last-child),
.input-group-btn:not(:first-child):not(:last-child),
.input-group .form-control:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.input-group-addon,
.input-group-btn {
  width: 1%;
  white-space: nowrap;
  vertical-align: middle;
}
.input-group-addon {
  padding: 6px 12px;
  font-size: 13px;
  font-weight: normal;
  line-height: 1;
  color: #555555;
  text-align: center;
  background-color: #eeeeee;
  border: 1px solid #ccc;
  border-radius: 2px;
}
.input-group-addon.input-sm {
  padding: 5px 10px;
  font-size: 12px;
  border-radius: 1px;
}
.input-group-addon.input-lg {
  padding: 10px 16px;
  font-size: 17px;
  border-radius: 3px;
}
.input-group-addon input[type="radio"],
.input-group-addon input[type="checkbox"] {
  margin-top: 0;
}
.input-group .form-control:first-child,
.input-group-addon:first-child,
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group > .btn,
.input-group-btn:first-child > .dropdown-toggle,
.input-group-btn:last-child > .btn:not(:last-child):not(.dropdown-toggle),
.input-group-btn:last-child > .btn-group:not(:last-child) > .btn {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.input-group-addon:first-child {
  border-right: 0;
}
.input-group .form-control:last-child,
.input-group-addon:last-child,
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group > .btn,
.input-group-btn:last-child > .dropdown-toggle,
.input-group-btn:first-child > .btn:not(:first-child),
.input-group-btn:first-child > .btn-group:not(:first-child) > .btn {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.input-group-addon:last-child {
  border-left: 0;
}
.input-group-btn {
  position: relative;
  font-size: 0;
  white-space: nowrap;
}
.input-group-btn > .btn {
  position: relative;
}
.input-group-btn > .btn + .btn {
  margin-left: -1px;
}
.input-group-btn > .btn:hover,
.input-group-btn > .btn:focus,
.input-group-btn > .btn:active {
  z-index: 2;
}
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group {
  margin-right: -1px;
}
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group {
  z-index: 2;
  margin-left: -1px;
}
.nav {
  margin-bottom: 0;
  padding-left: 0;
  list-style: none;
}
.nav > li {
  position: relative;
  display: block;
}
.nav > li > a {
  position: relative;
  display: block;
  padding: 10px 15px;
}
.nav > li > a:hover,
.nav > li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.nav > li.disabled > a {
  color: #777777;
}
.nav > li.disabled > a:hover,
.nav > li.disabled > a:focus {
  color: #777777;
  text-decoration: none;
  background-color: transparent;
  cursor: not-allowed;
}
.nav .open > a,
.nav .open > a:hover,
.nav .open > a:focus {
  background-color: #eeeeee;
  border-color: #337ab7;
}
.nav .nav-divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.nav > li > a > img {
  max-width: none;
}
.nav-tabs {
  border-bottom: 1px solid #ddd;
}
.nav-tabs > li {
  float: left;
  margin-bottom: -1px;
}
.nav-tabs > li > a {
  margin-right: 2px;
  line-height: 1.42857143;
  border: 1px solid transparent;
  border-radius: 2px 2px 0 0;
}
.nav-tabs > li > a:hover {
  border-color: #eeeeee #eeeeee #ddd;
}
.nav-tabs > li.active > a,
.nav-tabs > li.active > a:hover,
.nav-tabs > li.active > a:focus {
  color: #555555;
  background-color: #fff;
  border: 1px solid #ddd;
  border-bottom-color: transparent;
  cursor: default;
}
.nav-tabs.nav-justified {
  width: 100%;
  border-bottom: 0;
}
.nav-tabs.nav-justified > li {
  float: none;
}
.nav-tabs.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-tabs.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-tabs.nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs.nav-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs.nav-justified > .active > a,
.nav-tabs.nav-justified > .active > a:hover,
.nav-tabs.nav-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs.nav-justified > .active > a,
  .nav-tabs.nav-justified > .active > a:hover,
  .nav-tabs.nav-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.nav-pills > li {
  float: left;
}
.nav-pills > li > a {
  border-radius: 2px;
}
.nav-pills > li + li {
  margin-left: 2px;
}
.nav-pills > li.active > a,
.nav-pills > li.active > a:hover,
.nav-pills > li.active > a:focus {
  color: #fff;
  background-color: #337ab7;
}
.nav-stacked > li {
  float: none;
}
.nav-stacked > li + li {
  margin-top: 2px;
  margin-left: 0;
}
.nav-justified {
  width: 100%;
}
.nav-justified > li {
  float: none;
}
.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs-justified {
  border-bottom: 0;
}
.nav-tabs-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs-justified > .active > a,
.nav-tabs-justified > .active > a:hover,
.nav-tabs-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs-justified > .active > a,
  .nav-tabs-justified > .active > a:hover,
  .nav-tabs-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.tab-content > .tab-pane {
  display: none;
}
.tab-content > .active {
  display: block;
}
.nav-tabs .dropdown-menu {
  margin-top: -1px;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar {
  position: relative;
  min-height: 30px;
  margin-bottom: 18px;
  border: 1px solid transparent;
}
@media (min-width: 541px) {
  .navbar {
    border-radius: 2px;
  }
}
@media (min-width: 541px) {
  .navbar-header {
    float: left;
  }
}
.navbar-collapse {
  overflow-x: visible;
  padding-right: 0px;
  padding-left: 0px;
  border-top: 1px solid transparent;
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1);
  -webkit-overflow-scrolling: touch;
}
.navbar-collapse.in {
  overflow-y: auto;
}
@media (min-width: 541px) {
  .navbar-collapse {
    width: auto;
    border-top: 0;
    box-shadow: none;
  }
  .navbar-collapse.collapse {
    display: block !important;
    height: auto !important;
    padding-bottom: 0;
    overflow: visible !important;
  }
  .navbar-collapse.in {
    overflow-y: visible;
  }
  .navbar-fixed-top .navbar-collapse,
  .navbar-static-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    padding-left: 0;
    padding-right: 0;
  }
}
.navbar-fixed-top .navbar-collapse,
.navbar-fixed-bottom .navbar-collapse {
  max-height: 340px;
}
@media (max-device-width: 540px) and (orientation: landscape) {
  .navbar-fixed-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    max-height: 200px;
  }
}
.container > .navbar-header,
.container-fluid > .navbar-header,
.container > .navbar-collapse,
.container-fluid > .navbar-collapse {
  margin-right: 0px;
  margin-left: 0px;
}
@media (min-width: 541px) {
  .container > .navbar-header,
  .container-fluid > .navbar-header,
  .container > .navbar-collapse,
  .container-fluid > .navbar-collapse {
    margin-right: 0;
    margin-left: 0;
  }
}
.navbar-static-top {
  z-index: 1000;
  border-width: 0 0 1px;
}
@media (min-width: 541px) {
  .navbar-static-top {
    border-radius: 0;
  }
}
.navbar-fixed-top,
.navbar-fixed-bottom {
  position: fixed;
  right: 0;
  left: 0;
  z-index: 1030;
}
@media (min-width: 541px) {
  .navbar-fixed-top,
  .navbar-fixed-bottom {
    border-radius: 0;
  }
}
.navbar-fixed-top {
  top: 0;
  border-width: 0 0 1px;
}
.navbar-fixed-bottom {
  bottom: 0;
  margin-bottom: 0;
  border-width: 1px 0 0;
}
.navbar-brand {
  float: left;
  padding: 6px 0px;
  font-size: 17px;
  line-height: 18px;
  height: 30px;
}
.navbar-brand:hover,
.navbar-brand:focus {
  text-decoration: none;
}
.navbar-brand > img {
  display: block;
}
@media (min-width: 541px) {
  .navbar > .container .navbar-brand,
  .navbar > .container-fluid .navbar-brand {
    margin-left: 0px;
  }
}
.navbar-toggle {
  position: relative;
  float: right;
  margin-right: 0px;
  padding: 9px 10px;
  margin-top: -2px;
  margin-bottom: -2px;
  background-color: transparent;
  background-image: none;
  border: 1px solid transparent;
  border-radius: 2px;
}
.navbar-toggle:focus {
  outline: 0;
}
.navbar-toggle .icon-bar {
  display: block;
  width: 22px;
  height: 2px;
  border-radius: 1px;
}
.navbar-toggle .icon-bar + .icon-bar {
  margin-top: 4px;
}
@media (min-width: 541px) {
  .navbar-toggle {
    display: none;
  }
}
.navbar-nav {
  margin: 3px 0px;
}
.navbar-nav > li > a {
  padding-top: 10px;
  padding-bottom: 10px;
  line-height: 18px;
}
@media (max-width: 540px) {
  .navbar-nav .open .dropdown-menu {
    position: static;
    float: none;
    width: auto;
    margin-top: 0;
    background-color: transparent;
    border: 0;
    box-shadow: none;
  }
  .navbar-nav .open .dropdown-menu > li > a,
  .navbar-nav .open .dropdown-menu .dropdown-header {
    padding: 5px 15px 5px 25px;
  }
  .navbar-nav .open .dropdown-menu > li > a {
    line-height: 18px;
  }
  .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-nav .open .dropdown-menu > li > a:focus {
    background-image: none;
  }
}
@media (min-width: 541px) {
  .navbar-nav {
    float: left;
    margin: 0;
  }
  .navbar-nav > li {
    float: left;
  }
  .navbar-nav > li > a {
    padding-top: 6px;
    padding-bottom: 6px;
  }
}
.navbar-form {
  margin-left: 0px;
  margin-right: 0px;
  padding: 10px 0px;
  border-top: 1px solid transparent;
  border-bottom: 1px solid transparent;
  -webkit-box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  margin-top: -1px;
  margin-bottom: -1px;
}
@media (min-width: 768px) {
  .navbar-form .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .navbar-form .form-control-static {
    display: inline-block;
  }
  .navbar-form .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .navbar-form .input-group .input-group-addon,
  .navbar-form .input-group .input-group-btn,
  .navbar-form .input-group .form-control {
    width: auto;
  }
  .navbar-form .input-group > .form-control {
    width: 100%;
  }
  .navbar-form .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio,
  .navbar-form .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio label,
  .navbar-form .checkbox label {
    padding-left: 0;
  }
  .navbar-form .radio input[type="radio"],
  .navbar-form .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .navbar-form .has-feedback .form-control-feedback {
    top: 0;
  }
}
@media (max-width: 540px) {
  .navbar-form .form-group {
    margin-bottom: 5px;
  }
  .navbar-form .form-group:last-child {
    margin-bottom: 0;
  }
}
@media (min-width: 541px) {
  .navbar-form {
    width: auto;
    border: 0;
    margin-left: 0;
    margin-right: 0;
    padding-top: 0;
    padding-bottom: 0;
    -webkit-box-shadow: none;
    box-shadow: none;
  }
}
.navbar-nav > li > .dropdown-menu {
  margin-top: 0;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar-fixed-bottom .navbar-nav > li > .dropdown-menu {
  margin-bottom: 0;
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.navbar-btn {
  margin-top: -1px;
  margin-bottom: -1px;
}
.navbar-btn.btn-sm {
  margin-top: 0px;
  margin-bottom: 0px;
}
.navbar-btn.btn-xs {
  margin-top: 4px;
  margin-bottom: 4px;
}
.navbar-text {
  margin-top: 6px;
  margin-bottom: 6px;
}
@media (min-width: 541px) {
  .navbar-text {
    float: left;
    margin-left: 0px;
    margin-right: 0px;
  }
}
@media (min-width: 541px) {
  .navbar-left {
    float: left !important;
    float: left;
  }
  .navbar-right {
    float: right !important;
    float: right;
    margin-right: 0px;
  }
  .navbar-right ~ .navbar-right {
    margin-right: 0;
  }
}
.navbar-default {
  background-color: #f8f8f8;
  border-color: #e7e7e7;
}
.navbar-default .navbar-brand {
  color: #777;
}
.navbar-default .navbar-brand:hover,
.navbar-default .navbar-brand:focus {
  color: #5e5e5e;
  background-color: transparent;
}
.navbar-default .navbar-text {
  color: #777;
}
.navbar-default .navbar-nav > li > a {
  color: #777;
}
.navbar-default .navbar-nav > li > a:hover,
.navbar-default .navbar-nav > li > a:focus {
  color: #333;
  background-color: transparent;
}
.navbar-default .navbar-nav > .active > a,
.navbar-default .navbar-nav > .active > a:hover,
.navbar-default .navbar-nav > .active > a:focus {
  color: #555;
  background-color: #e7e7e7;
}
.navbar-default .navbar-nav > .disabled > a,
.navbar-default .navbar-nav > .disabled > a:hover,
.navbar-default .navbar-nav > .disabled > a:focus {
  color: #ccc;
  background-color: transparent;
}
.navbar-default .navbar-toggle {
  border-color: #ddd;
}
.navbar-default .navbar-toggle:hover,
.navbar-default .navbar-toggle:focus {
  background-color: #ddd;
}
.navbar-default .navbar-toggle .icon-bar {
  background-color: #888;
}
.navbar-default .navbar-collapse,
.navbar-default .navbar-form {
  border-color: #e7e7e7;
}
.navbar-default .navbar-nav > .open > a,
.navbar-default .navbar-nav > .open > a:hover,
.navbar-default .navbar-nav > .open > a:focus {
  background-color: #e7e7e7;
  color: #555;
}
@media (max-width: 540px) {
  .navbar-default .navbar-nav .open .dropdown-menu > li > a {
    color: #777;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #333;
    background-color: transparent;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #555;
    background-color: #e7e7e7;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #ccc;
    background-color: transparent;
  }
}
.navbar-default .navbar-link {
  color: #777;
}
.navbar-default .navbar-link:hover {
  color: #333;
}
.navbar-default .btn-link {
  color: #777;
}
.navbar-default .btn-link:hover,
.navbar-default .btn-link:focus {
  color: #333;
}
.navbar-default .btn-link[disabled]:hover,
fieldset[disabled] .navbar-default .btn-link:hover,
.navbar-default .btn-link[disabled]:focus,
fieldset[disabled] .navbar-default .btn-link:focus {
  color: #ccc;
}
.navbar-inverse {
  background-color: #222;
  border-color: #080808;
}
.navbar-inverse .navbar-brand {
  color: #9d9d9d;
}
.navbar-inverse .navbar-brand:hover,
.navbar-inverse .navbar-brand:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-text {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a:hover,
.navbar-inverse .navbar-nav > li > a:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-nav > .active > a,
.navbar-inverse .navbar-nav > .active > a:hover,
.navbar-inverse .navbar-nav > .active > a:focus {
  color: #fff;
  background-color: #080808;
}
.navbar-inverse .navbar-nav > .disabled > a,
.navbar-inverse .navbar-nav > .disabled > a:hover,
.navbar-inverse .navbar-nav > .disabled > a:focus {
  color: #444;
  background-color: transparent;
}
.navbar-inverse .navbar-toggle {
  border-color: #333;
}
.navbar-inverse .navbar-toggle:hover,
.navbar-inverse .navbar-toggle:focus {
  background-color: #333;
}
.navbar-inverse .navbar-toggle .icon-bar {
  background-color: #fff;
}
.navbar-inverse .navbar-collapse,
.navbar-inverse .navbar-form {
  border-color: #101010;
}
.navbar-inverse .navbar-nav > .open > a,
.navbar-inverse .navbar-nav > .open > a:hover,
.navbar-inverse .navbar-nav > .open > a:focus {
  background-color: #080808;
  color: #fff;
}
@media (max-width: 540px) {
  .navbar-inverse .navbar-nav .open .dropdown-menu > .dropdown-header {
    border-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu .divider {
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a {
    color: #9d9d9d;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #fff;
    background-color: transparent;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #fff;
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #444;
    background-color: transparent;
  }
}
.navbar-inverse .navbar-link {
  color: #9d9d9d;
}
.navbar-inverse .navbar-link:hover {
  color: #fff;
}
.navbar-inverse .btn-link {
  color: #9d9d9d;
}
.navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link:focus {
  color: #fff;
}
.navbar-inverse .btn-link[disabled]:hover,
fieldset[disabled] .navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link[disabled]:focus,
fieldset[disabled] .navbar-inverse .btn-link:focus {
  color: #444;
}
.breadcrumb {
  padding: 8px 15px;
  margin-bottom: 18px;
  list-style: none;
  background-color: #f5f5f5;
  border-radius: 2px;
}
.breadcrumb > li {
  display: inline-block;
}
.breadcrumb > li + li:before {
  content: "/\00a0";
  padding: 0 5px;
  color: #5e5e5e;
}
.breadcrumb > .active {
  color: #777777;
}
.pagination {
  display: inline-block;
  padding-left: 0;
  margin: 18px 0;
  border-radius: 2px;
}
.pagination > li {
  display: inline;
}
.pagination > li > a,
.pagination > li > span {
  position: relative;
  float: left;
  padding: 6px 12px;
  line-height: 1.42857143;
  text-decoration: none;
  color: #337ab7;
  background-color: #fff;
  border: 1px solid #ddd;
  margin-left: -1px;
}
.pagination > li:first-child > a,
.pagination > li:first-child > span {
  margin-left: 0;
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.pagination > li:last-child > a,
.pagination > li:last-child > span {
  border-bottom-right-radius: 2px;
  border-top-right-radius: 2px;
}
.pagination > li > a:hover,
.pagination > li > span:hover,
.pagination > li > a:focus,
.pagination > li > span:focus {
  z-index: 2;
  color: #23527c;
  background-color: #eeeeee;
  border-color: #ddd;
}
.pagination > .active > a,
.pagination > .active > span,
.pagination > .active > a:hover,
.pagination > .active > span:hover,
.pagination > .active > a:focus,
.pagination > .active > span:focus {
  z-index: 3;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
  cursor: default;
}
.pagination > .disabled > span,
.pagination > .disabled > span:hover,
.pagination > .disabled > span:focus,
.pagination > .disabled > a,
.pagination > .disabled > a:hover,
.pagination > .disabled > a:focus {
  color: #777777;
  background-color: #fff;
  border-color: #ddd;
  cursor: not-allowed;
}
.pagination-lg > li > a,
.pagination-lg > li > span {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.pagination-lg > li:first-child > a,
.pagination-lg > li:first-child > span {
  border-bottom-left-radius: 3px;
  border-top-left-radius: 3px;
}
.pagination-lg > li:last-child > a,
.pagination-lg > li:last-child > span {
  border-bottom-right-radius: 3px;
  border-top-right-radius: 3px;
}
.pagination-sm > li > a,
.pagination-sm > li > span {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.pagination-sm > li:first-child > a,
.pagination-sm > li:first-child > span {
  border-bottom-left-radius: 1px;
  border-top-left-radius: 1px;
}
.pagination-sm > li:last-child > a,
.pagination-sm > li:last-child > span {
  border-bottom-right-radius: 1px;
  border-top-right-radius: 1px;
}
.pager {
  padding-left: 0;
  margin: 18px 0;
  list-style: none;
  text-align: center;
}
.pager li {
  display: inline;
}
.pager li > a,
.pager li > span {
  display: inline-block;
  padding: 5px 14px;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 15px;
}
.pager li > a:hover,
.pager li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.pager .next > a,
.pager .next > span {
  float: right;
}
.pager .previous > a,
.pager .previous > span {
  float: left;
}
.pager .disabled > a,
.pager .disabled > a:hover,
.pager .disabled > a:focus,
.pager .disabled > span {
  color: #777777;
  background-color: #fff;
  cursor: not-allowed;
}
.label {
  display: inline;
  padding: .2em .6em .3em;
  font-size: 75%;
  font-weight: bold;
  line-height: 1;
  color: #fff;
  text-align: center;
  white-space: nowrap;
  vertical-align: baseline;
  border-radius: .25em;
}
a.label:hover,
a.label:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.label:empty {
  display: none;
}
.btn .label {
  position: relative;
  top: -1px;
}
.label-default {
  background-color: #777777;
}
.label-default[href]:hover,
.label-default[href]:focus {
  background-color: #5e5e5e;
}
.label-primary {
  background-color: #337ab7;
}
.label-primary[href]:hover,
.label-primary[href]:focus {
  background-color: #286090;
}
.label-success {
  background-color: #5cb85c;
}
.label-success[href]:hover,
.label-success[href]:focus {
  background-color: #449d44;
}
.label-info {
  background-color: #5bc0de;
}
.label-info[href]:hover,
.label-info[href]:focus {
  background-color: #31b0d5;
}
.label-warning {
  background-color: #f0ad4e;
}
.label-warning[href]:hover,
.label-warning[href]:focus {
  background-color: #ec971f;
}
.label-danger {
  background-color: #d9534f;
}
.label-danger[href]:hover,
.label-danger[href]:focus {
  background-color: #c9302c;
}
.badge {
  display: inline-block;
  min-width: 10px;
  padding: 3px 7px;
  font-size: 12px;
  font-weight: bold;
  color: #fff;
  line-height: 1;
  vertical-align: middle;
  white-space: nowrap;
  text-align: center;
  background-color: #777777;
  border-radius: 10px;
}
.badge:empty {
  display: none;
}
.btn .badge {
  position: relative;
  top: -1px;
}
.btn-xs .badge,
.btn-group-xs > .btn .badge {
  top: 0;
  padding: 1px 5px;
}
a.badge:hover,
a.badge:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.list-group-item.active > .badge,
.nav-pills > .active > a > .badge {
  color: #337ab7;
  background-color: #fff;
}
.list-group-item > .badge {
  float: right;
}
.list-group-item > .badge + .badge {
  margin-right: 5px;
}
.nav-pills > li > a > .badge {
  margin-left: 3px;
}
.jumbotron {
  padding-top: 30px;
  padding-bottom: 30px;
  margin-bottom: 30px;
  color: inherit;
  background-color: #eeeeee;
}
.jumbotron h1,
.jumbotron .h1 {
  color: inherit;
}
.jumbotron p {
  margin-bottom: 15px;
  font-size: 20px;
  font-weight: 200;
}
.jumbotron > hr {
  border-top-color: #d5d5d5;
}
.container .jumbotron,
.container-fluid .jumbotron {
  border-radius: 3px;
  padding-left: 0px;
  padding-right: 0px;
}
.jumbotron .container {
  max-width: 100%;
}
@media screen and (min-width: 768px) {
  .jumbotron {
    padding-top: 48px;
    padding-bottom: 48px;
  }
  .container .jumbotron,
  .container-fluid .jumbotron {
    padding-left: 60px;
    padding-right: 60px;
  }
  .jumbotron h1,
  .jumbotron .h1 {
    font-size: 59px;
  }
}
.thumbnail {
  display: block;
  padding: 4px;
  margin-bottom: 18px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: border 0.2s ease-in-out;
  -o-transition: border 0.2s ease-in-out;
  transition: border 0.2s ease-in-out;
}
.thumbnail > img,
.thumbnail a > img {
  margin-left: auto;
  margin-right: auto;
}
a.thumbnail:hover,
a.thumbnail:focus,
a.thumbnail.active {
  border-color: #337ab7;
}
.thumbnail .caption {
  padding: 9px;
  color: #000;
}
.alert {
  padding: 15px;
  margin-bottom: 18px;
  border: 1px solid transparent;
  border-radius: 2px;
}
.alert h4 {
  margin-top: 0;
  color: inherit;
}
.alert .alert-link {
  font-weight: bold;
}
.alert > p,
.alert > ul {
  margin-bottom: 0;
}
.alert > p + p {
  margin-top: 5px;
}
.alert-dismissable,
.alert-dismissible {
  padding-right: 35px;
}
.alert-dismissable .close,
.alert-dismissible .close {
  position: relative;
  top: -2px;
  right: -21px;
  color: inherit;
}
.alert-success {
  background-color: #dff0d8;
  border-color: #d6e9c6;
  color: #3c763d;
}
.alert-success hr {
  border-top-color: #c9e2b3;
}
.alert-success .alert-link {
  color: #2b542c;
}
.alert-info {
  background-color: #d9edf7;
  border-color: #bce8f1;
  color: #31708f;
}
.alert-info hr {
  border-top-color: #a6e1ec;
}
.alert-info .alert-link {
  color: #245269;
}
.alert-warning {
  background-color: #fcf8e3;
  border-color: #faebcc;
  color: #8a6d3b;
}
.alert-warning hr {
  border-top-color: #f7e1b5;
}
.alert-warning .alert-link {
  color: #66512c;
}
.alert-danger {
  background-color: #f2dede;
  border-color: #ebccd1;
  color: #a94442;
}
.alert-danger hr {
  border-top-color: #e4b9c0;
}
.alert-danger .alert-link {
  color: #843534;
}
@-webkit-keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
@keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
.progress {
  overflow: hidden;
  height: 18px;
  margin-bottom: 18px;
  background-color: #f5f5f5;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
  box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
}
.progress-bar {
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 18px;
  color: #fff;
  text-align: center;
  background-color: #337ab7;
  -webkit-box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  -webkit-transition: width 0.6s ease;
  -o-transition: width 0.6s ease;
  transition: width 0.6s ease;
}
.progress-striped .progress-bar,
.progress-bar-striped {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-size: 40px 40px;
}
.progress.active .progress-bar,
.progress-bar.active {
  -webkit-animation: progress-bar-stripes 2s linear infinite;
  -o-animation: progress-bar-stripes 2s linear infinite;
  animation: progress-bar-stripes 2s linear infinite;
}
.progress-bar-success {
  background-color: #5cb85c;
}
.progress-striped .progress-bar-success {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-info {
  background-color: #5bc0de;
}
.progress-striped .progress-bar-info {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-warning {
  background-color: #f0ad4e;
}
.progress-striped .progress-bar-warning {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-danger {
  background-color: #d9534f;
}
.progress-striped .progress-bar-danger {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.media {
  margin-top: 15px;
}
.media:first-child {
  margin-top: 0;
}
.media,
.media-body {
  zoom: 1;
  overflow: hidden;
}
.media-body {
  width: 10000px;
}
.media-object {
  display: block;
}
.media-object.img-thumbnail {
  max-width: none;
}
.media-right,
.media > .pull-right {
  padding-left: 10px;
}
.media-left,
.media > .pull-left {
  padding-right: 10px;
}
.media-left,
.media-right,
.media-body {
  display: table-cell;
  vertical-align: top;
}
.media-middle {
  vertical-align: middle;
}
.media-bottom {
  vertical-align: bottom;
}
.media-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.media-list {
  padding-left: 0;
  list-style: none;
}
.list-group {
  margin-bottom: 20px;
  padding-left: 0;
}
.list-group-item {
  position: relative;
  display: block;
  padding: 10px 15px;
  margin-bottom: -1px;
  background-color: #fff;
  border: 1px solid #ddd;
}
.list-group-item:first-child {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
}
.list-group-item:last-child {
  margin-bottom: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
a.list-group-item,
button.list-group-item {
  color: #555;
}
a.list-group-item .list-group-item-heading,
button.list-group-item .list-group-item-heading {
  color: #333;
}
a.list-group-item:hover,
button.list-group-item:hover,
a.list-group-item:focus,
button.list-group-item:focus {
  text-decoration: none;
  color: #555;
  background-color: #f5f5f5;
}
button.list-group-item {
  width: 100%;
  text-align: left;
}
.list-group-item.disabled,
.list-group-item.disabled:hover,
.list-group-item.disabled:focus {
  background-color: #eeeeee;
  color: #777777;
  cursor: not-allowed;
}
.list-group-item.disabled .list-group-item-heading,
.list-group-item.disabled:hover .list-group-item-heading,
.list-group-item.disabled:focus .list-group-item-heading {
  color: inherit;
}
.list-group-item.disabled .list-group-item-text,
.list-group-item.disabled:hover .list-group-item-text,
.list-group-item.disabled:focus .list-group-item-text {
  color: #777777;
}
.list-group-item.active,
.list-group-item.active:hover,
.list-group-item.active:focus {
  z-index: 2;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.list-group-item.active .list-group-item-heading,
.list-group-item.active:hover .list-group-item-heading,
.list-group-item.active:focus .list-group-item-heading,
.list-group-item.active .list-group-item-heading > small,
.list-group-item.active:hover .list-group-item-heading > small,
.list-group-item.active:focus .list-group-item-heading > small,
.list-group-item.active .list-group-item-heading > .small,
.list-group-item.active:hover .list-group-item-heading > .small,
.list-group-item.active:focus .list-group-item-heading > .small {
  color: inherit;
}
.list-group-item.active .list-group-item-text,
.list-group-item.active:hover .list-group-item-text,
.list-group-item.active:focus .list-group-item-text {
  color: #c7ddef;
}
.list-group-item-success {
  color: #3c763d;
  background-color: #dff0d8;
}
a.list-group-item-success,
button.list-group-item-success {
  color: #3c763d;
}
a.list-group-item-success .list-group-item-heading,
button.list-group-item-success .list-group-item-heading {
  color: inherit;
}
a.list-group-item-success:hover,
button.list-group-item-success:hover,
a.list-group-item-success:focus,
button.list-group-item-success:focus {
  color: #3c763d;
  background-color: #d0e9c6;
}
a.list-group-item-success.active,
button.list-group-item-success.active,
a.list-group-item-success.active:hover,
button.list-group-item-success.active:hover,
a.list-group-item-success.active:focus,
button.list-group-item-success.active:focus {
  color: #fff;
  background-color: #3c763d;
  border-color: #3c763d;
}
.list-group-item-info {
  color: #31708f;
  background-color: #d9edf7;
}
a.list-group-item-info,
button.list-group-item-info {
  color: #31708f;
}
a.list-group-item-info .list-group-item-heading,
button.list-group-item-info .list-group-item-heading {
  color: inherit;
}
a.list-group-item-info:hover,
button.list-group-item-info:hover,
a.list-group-item-info:focus,
button.list-group-item-info:focus {
  color: #31708f;
  background-color: #c4e3f3;
}
a.list-group-item-info.active,
button.list-group-item-info.active,
a.list-group-item-info.active:hover,
button.list-group-item-info.active:hover,
a.list-group-item-info.active:focus,
button.list-group-item-info.active:focus {
  color: #fff;
  background-color: #31708f;
  border-color: #31708f;
}
.list-group-item-warning {
  color: #8a6d3b;
  background-color: #fcf8e3;
}
a.list-group-item-warning,
button.list-group-item-warning {
  color: #8a6d3b;
}
a.list-group-item-warning .list-group-item-heading,
button.list-group-item-warning .list-group-item-heading {
  color: inherit;
}
a.list-group-item-warning:hover,
button.list-group-item-warning:hover,
a.list-group-item-warning:focus,
button.list-group-item-warning:focus {
  color: #8a6d3b;
  background-color: #faf2cc;
}
a.list-group-item-warning.active,
button.list-group-item-warning.active,
a.list-group-item-warning.active:hover,
button.list-group-item-warning.active:hover,
a.list-group-item-warning.active:focus,
button.list-group-item-warning.active:focus {
  color: #fff;
  background-color: #8a6d3b;
  border-color: #8a6d3b;
}
.list-group-item-danger {
  color: #a94442;
  background-color: #f2dede;
}
a.list-group-item-danger,
button.list-group-item-danger {
  color: #a94442;
}
a.list-group-item-danger .list-group-item-heading,
button.list-group-item-danger .list-group-item-heading {
  color: inherit;
}
a.list-group-item-danger:hover,
button.list-group-item-danger:hover,
a.list-group-item-danger:focus,
button.list-group-item-danger:focus {
  color: #a94442;
  background-color: #ebcccc;
}
a.list-group-item-danger.active,
button.list-group-item-danger.active,
a.list-group-item-danger.active:hover,
button.list-group-item-danger.active:hover,
a.list-group-item-danger.active:focus,
button.list-group-item-danger.active:focus {
  color: #fff;
  background-color: #a94442;
  border-color: #a94442;
}
.list-group-item-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.list-group-item-text {
  margin-bottom: 0;
  line-height: 1.3;
}
.panel {
  margin-bottom: 18px;
  background-color: #fff;
  border: 1px solid transparent;
  border-radius: 2px;
  -webkit-box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
}
.panel-body {
  padding: 15px;
}
.panel-heading {
  padding: 10px 15px;
  border-bottom: 1px solid transparent;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel-heading > .dropdown .dropdown-toggle {
  color: inherit;
}
.panel-title {
  margin-top: 0;
  margin-bottom: 0;
  font-size: 15px;
  color: inherit;
}
.panel-title > a,
.panel-title > small,
.panel-title > .small,
.panel-title > small > a,
.panel-title > .small > a {
  color: inherit;
}
.panel-footer {
  padding: 10px 15px;
  background-color: #f5f5f5;
  border-top: 1px solid #ddd;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .list-group,
.panel > .panel-collapse > .list-group {
  margin-bottom: 0;
}
.panel > .list-group .list-group-item,
.panel > .panel-collapse > .list-group .list-group-item {
  border-width: 1px 0;
  border-radius: 0;
}
.panel > .list-group:first-child .list-group-item:first-child,
.panel > .panel-collapse > .list-group:first-child .list-group-item:first-child {
  border-top: 0;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .list-group:last-child .list-group-item:last-child,
.panel > .panel-collapse > .list-group:last-child .list-group-item:last-child {
  border-bottom: 0;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .panel-heading + .panel-collapse > .list-group .list-group-item:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.panel-heading + .list-group .list-group-item:first-child {
  border-top-width: 0;
}
.list-group + .panel-footer {
  border-top-width: 0;
}
.panel > .table,
.panel > .table-responsive > .table,
.panel > .panel-collapse > .table {
  margin-bottom: 0;
}
.panel > .table caption,
.panel > .table-responsive > .table caption,
.panel > .panel-collapse > .table caption {
  padding-left: 15px;
  padding-right: 15px;
}
.panel > .table:first-child,
.panel > .table-responsive:first-child > .table:first-child {
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child {
  border-top-left-radius: 1px;
  border-top-right-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:first-child {
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:last-child {
  border-top-right-radius: 1px;
}
.panel > .table:last-child,
.panel > .table-responsive:last-child > .table:last-child {
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child {
  border-bottom-left-radius: 1px;
  border-bottom-right-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:first-child {
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:last-child {
  border-bottom-right-radius: 1px;
}
.panel > .panel-body + .table,
.panel > .panel-body + .table-responsive,
.panel > .table + .panel-body,
.panel > .table-responsive + .panel-body {
  border-top: 1px solid #ddd;
}
.panel > .table > tbody:first-child > tr:first-child th,
.panel > .table > tbody:first-child > tr:first-child td {
  border-top: 0;
}
.panel > .table-bordered,
.panel > .table-responsive > .table-bordered {
  border: 0;
}
.panel > .table-bordered > thead > tr > th:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:first-child,
.panel > .table-bordered > tbody > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:first-child,
.panel > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-bordered > thead > tr > td:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:first-child,
.panel > .table-bordered > tbody > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:first-child,
.panel > .table-bordered > tfoot > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:first-child {
  border-left: 0;
}
.panel > .table-bordered > thead > tr > th:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:last-child,
.panel > .table-bordered > tbody > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:last-child,
.panel > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-bordered > thead > tr > td:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:last-child,
.panel > .table-bordered > tbody > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:last-child,
.panel > .table-bordered > tfoot > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:last-child {
  border-right: 0;
}
.panel > .table-bordered > thead > tr:first-child > td,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > td,
.panel > .table-bordered > tbody > tr:first-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > td,
.panel > .table-bordered > thead > tr:first-child > th,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > th,
.panel > .table-bordered > tbody > tr:first-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > th {
  border-bottom: 0;
}
.panel > .table-bordered > tbody > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > td,
.panel > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-bordered > tbody > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > th,
.panel > .table-bordered > tfoot > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > th {
  border-bottom: 0;
}
.panel > .table-responsive {
  border: 0;
  margin-bottom: 0;
}
.panel-group {
  margin-bottom: 18px;
}
.panel-group .panel {
  margin-bottom: 0;
  border-radius: 2px;
}
.panel-group .panel + .panel {
  margin-top: 5px;
}
.panel-group .panel-heading {
  border-bottom: 0;
}
.panel-group .panel-heading + .panel-collapse > .panel-body,
.panel-group .panel-heading + .panel-collapse > .list-group {
  border-top: 1px solid #ddd;
}
.panel-group .panel-footer {
  border-top: 0;
}
.panel-group .panel-footer + .panel-collapse .panel-body {
  border-bottom: 1px solid #ddd;
}
.panel-default {
  border-color: #ddd;
}
.panel-default > .panel-heading {
  color: #333333;
  background-color: #f5f5f5;
  border-color: #ddd;
}
.panel-default > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ddd;
}
.panel-default > .panel-heading .badge {
  color: #f5f5f5;
  background-color: #333333;
}
.panel-default > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ddd;
}
.panel-primary {
  border-color: #337ab7;
}
.panel-primary > .panel-heading {
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.panel-primary > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #337ab7;
}
.panel-primary > .panel-heading .badge {
  color: #337ab7;
  background-color: #fff;
}
.panel-primary > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #337ab7;
}
.panel-success {
  border-color: #d6e9c6;
}
.panel-success > .panel-heading {
  color: #3c763d;
  background-color: #dff0d8;
  border-color: #d6e9c6;
}
.panel-success > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #d6e9c6;
}
.panel-success > .panel-heading .badge {
  color: #dff0d8;
  background-color: #3c763d;
}
.panel-success > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #d6e9c6;
}
.panel-info {
  border-color: #bce8f1;
}
.panel-info > .panel-heading {
  color: #31708f;
  background-color: #d9edf7;
  border-color: #bce8f1;
}
.panel-info > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #bce8f1;
}
.panel-info > .panel-heading .badge {
  color: #d9edf7;
  background-color: #31708f;
}
.panel-info > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #bce8f1;
}
.panel-warning {
  border-color: #faebcc;
}
.panel-warning > .panel-heading {
  color: #8a6d3b;
  background-color: #fcf8e3;
  border-color: #faebcc;
}
.panel-warning > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #faebcc;
}
.panel-warning > .panel-heading .badge {
  color: #fcf8e3;
  background-color: #8a6d3b;
}
.panel-warning > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #faebcc;
}
.panel-danger {
  border-color: #ebccd1;
}
.panel-danger > .panel-heading {
  color: #a94442;
  background-color: #f2dede;
  border-color: #ebccd1;
}
.panel-danger > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ebccd1;
}
.panel-danger > .panel-heading .badge {
  color: #f2dede;
  background-color: #a94442;
}
.panel-danger > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ebccd1;
}
.embed-responsive {
  position: relative;
  display: block;
  height: 0;
  padding: 0;
  overflow: hidden;
}
.embed-responsive .embed-responsive-item,
.embed-responsive iframe,
.embed-responsive embed,
.embed-responsive object,
.embed-responsive video {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  height: 100%;
  width: 100%;
  border: 0;
}
.embed-responsive-16by9 {
  padding-bottom: 56.25%;
}
.embed-responsive-4by3 {
  padding-bottom: 75%;
}
.well {
  min-height: 20px;
  padding: 19px;
  margin-bottom: 20px;
  background-color: #f5f5f5;
  border: 1px solid #e3e3e3;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
}
.well blockquote {
  border-color: #ddd;
  border-color: rgba(0, 0, 0, 0.15);
}
.well-lg {
  padding: 24px;
  border-radius: 3px;
}
.well-sm {
  padding: 9px;
  border-radius: 1px;
}
.close {
  float: right;
  font-size: 19.5px;
  font-weight: bold;
  line-height: 1;
  color: #000;
  text-shadow: 0 1px 0 #fff;
  opacity: 0.2;
  filter: alpha(opacity=20);
}
.close:hover,
.close:focus {
  color: #000;
  text-decoration: none;
  cursor: pointer;
  opacity: 0.5;
  filter: alpha(opacity=50);
}
button.close {
  padding: 0;
  cursor: pointer;
  background: transparent;
  border: 0;
  -webkit-appearance: none;
}
.modal-open {
  overflow: hidden;
}
.modal {
  display: none;
  overflow: hidden;
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1050;
  -webkit-overflow-scrolling: touch;
  outline: 0;
}
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, -25%);
  -ms-transform: translate(0, -25%);
  -o-transform: translate(0, -25%);
  transform: translate(0, -25%);
  -webkit-transition: -webkit-transform 0.3s ease-out;
  -moz-transition: -moz-transform 0.3s ease-out;
  -o-transition: -o-transform 0.3s ease-out;
  transition: transform 0.3s ease-out;
}
.modal.in .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
.modal-open .modal {
  overflow-x: hidden;
  overflow-y: auto;
}
.modal-dialog {
  position: relative;
  width: auto;
  margin: 10px;
}
.modal-content {
  position: relative;
  background-color: #fff;
  border: 1px solid #999;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  background-clip: padding-box;
  outline: 0;
}
.modal-backdrop {
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1040;
  background-color: #000;
}
.modal-backdrop.fade {
  opacity: 0;
  filter: alpha(opacity=0);
}
.modal-backdrop.in {
  opacity: 0.5;
  filter: alpha(opacity=50);
}
.modal-header {
  padding: 15px;
  border-bottom: 1px solid #e5e5e5;
}
.modal-header .close {
  margin-top: -2px;
}
.modal-title {
  margin: 0;
  line-height: 1.42857143;
}
.modal-body {
  position: relative;
  padding: 15px;
}
.modal-footer {
  padding: 15px;
  text-align: right;
  border-top: 1px solid #e5e5e5;
}
.modal-footer .btn + .btn {
  margin-left: 5px;
  margin-bottom: 0;
}
.modal-footer .btn-group .btn + .btn {
  margin-left: -1px;
}
.modal-footer .btn-block + .btn-block {
  margin-left: 0;
}
.modal-scrollbar-measure {
  position: absolute;
  top: -9999px;
  width: 50px;
  height: 50px;
  overflow: scroll;
}
@media (min-width: 768px) {
  .modal-dialog {
    width: 600px;
    margin: 30px auto;
  }
  .modal-content {
    -webkit-box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
    box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
  }
  .modal-sm {
    width: 300px;
  }
}
@media (min-width: 992px) {
  .modal-lg {
    width: 900px;
  }
}
.tooltip {
  position: absolute;
  z-index: 1070;
  display: block;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 12px;
  opacity: 0;
  filter: alpha(opacity=0);
}
.tooltip.in {
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.tooltip.top {
  margin-top: -3px;
  padding: 5px 0;
}
.tooltip.right {
  margin-left: 3px;
  padding: 0 5px;
}
.tooltip.bottom {
  margin-top: 3px;
  padding: 5px 0;
}
.tooltip.left {
  margin-left: -3px;
  padding: 0 5px;
}
.tooltip-inner {
  max-width: 200px;
  padding: 3px 8px;
  color: #fff;
  text-align: center;
  background-color: #000;
  border-radius: 2px;
}
.tooltip-arrow {
  position: absolute;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.tooltip.top .tooltip-arrow {
  bottom: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-left .tooltip-arrow {
  bottom: 0;
  right: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-right .tooltip-arrow {
  bottom: 0;
  left: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.right .tooltip-arrow {
  top: 50%;
  left: 0;
  margin-top: -5px;
  border-width: 5px 5px 5px 0;
  border-right-color: #000;
}
.tooltip.left .tooltip-arrow {
  top: 50%;
  right: 0;
  margin-top: -5px;
  border-width: 5px 0 5px 5px;
  border-left-color: #000;
}
.tooltip.bottom .tooltip-arrow {
  top: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-left .tooltip-arrow {
  top: 0;
  right: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-right .tooltip-arrow {
  top: 0;
  left: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.popover {
  position: absolute;
  top: 0;
  left: 0;
  z-index: 1060;
  display: none;
  max-width: 276px;
  padding: 1px;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 13px;
  background-color: #fff;
  background-clip: padding-box;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
  box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
}
.popover.top {
  margin-top: -10px;
}
.popover.right {
  margin-left: 10px;
}
.popover.bottom {
  margin-top: 10px;
}
.popover.left {
  margin-left: -10px;
}
.popover-title {
  margin: 0;
  padding: 8px 14px;
  font-size: 13px;
  background-color: #f7f7f7;
  border-bottom: 1px solid #ebebeb;
  border-radius: 2px 2px 0 0;
}
.popover-content {
  padding: 9px 14px;
}
.popover > .arrow,
.popover > .arrow:after {
  position: absolute;
  display: block;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.popover > .arrow {
  border-width: 11px;
}
.popover > .arrow:after {
  border-width: 10px;
  content: "";
}
.popover.top > .arrow {
  left: 50%;
  margin-left: -11px;
  border-bottom-width: 0;
  border-top-color: #999999;
  border-top-color: rgba(0, 0, 0, 0.25);
  bottom: -11px;
}
.popover.top > .arrow:after {
  content: " ";
  bottom: 1px;
  margin-left: -10px;
  border-bottom-width: 0;
  border-top-color: #fff;
}
.popover.right > .arrow {
  top: 50%;
  left: -11px;
  margin-top: -11px;
  border-left-width: 0;
  border-right-color: #999999;
  border-right-color: rgba(0, 0, 0, 0.25);
}
.popover.right > .arrow:after {
  content: " ";
  left: 1px;
  bottom: -10px;
  border-left-width: 0;
  border-right-color: #fff;
}
.popover.bottom > .arrow {
  left: 50%;
  margin-left: -11px;
  border-top-width: 0;
  border-bottom-color: #999999;
  border-bottom-color: rgba(0, 0, 0, 0.25);
  top: -11px;
}
.popover.bottom > .arrow:after {
  content: " ";
  top: 1px;
  margin-left: -10px;
  border-top-width: 0;
  border-bottom-color: #fff;
}
.popover.left > .arrow {
  top: 50%;
  right: -11px;
  margin-top: -11px;
  border-right-width: 0;
  border-left-color: #999999;
  border-left-color: rgba(0, 0, 0, 0.25);
}
.popover.left > .arrow:after {
  content: " ";
  right: 1px;
  border-right-width: 0;
  border-left-color: #fff;
  bottom: -10px;
}
.carousel {
  position: relative;
}
.carousel-inner {
  position: relative;
  overflow: hidden;
  width: 100%;
}
.carousel-inner > .item {
  display: none;
  position: relative;
  -webkit-transition: 0.6s ease-in-out left;
  -o-transition: 0.6s ease-in-out left;
  transition: 0.6s ease-in-out left;
}
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  line-height: 1;
}
@media all and (transform-3d), (-webkit-transform-3d) {
  .carousel-inner > .item {
    -webkit-transition: -webkit-transform 0.6s ease-in-out;
    -moz-transition: -moz-transform 0.6s ease-in-out;
    -o-transition: -o-transform 0.6s ease-in-out;
    transition: transform 0.6s ease-in-out;
    -webkit-backface-visibility: hidden;
    -moz-backface-visibility: hidden;
    backface-visibility: hidden;
    -webkit-perspective: 1000px;
    -moz-perspective: 1000px;
    perspective: 1000px;
  }
  .carousel-inner > .item.next,
  .carousel-inner > .item.active.right {
    -webkit-transform: translate3d(100%, 0, 0);
    transform: translate3d(100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.prev,
  .carousel-inner > .item.active.left {
    -webkit-transform: translate3d(-100%, 0, 0);
    transform: translate3d(-100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.next.left,
  .carousel-inner > .item.prev.right,
  .carousel-inner > .item.active {
    -webkit-transform: translate3d(0, 0, 0);
    transform: translate3d(0, 0, 0);
    left: 0;
  }
}
.carousel-inner > .active,
.carousel-inner > .next,
.carousel-inner > .prev {
  display: block;
}
.carousel-inner > .active {
  left: 0;
}
.carousel-inner > .next,
.carousel-inner > .prev {
  position: absolute;
  top: 0;
  width: 100%;
}
.carousel-inner > .next {
  left: 100%;
}
.carousel-inner > .prev {
  left: -100%;
}
.carousel-inner > .next.left,
.carousel-inner > .prev.right {
  left: 0;
}
.carousel-inner > .active.left {
  left: -100%;
}
.carousel-inner > .active.right {
  left: 100%;
}
.carousel-control {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  width: 15%;
  opacity: 0.5;
  filter: alpha(opacity=50);
  font-size: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
  background-color: rgba(0, 0, 0, 0);
}
.carousel-control.left {
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1);
}
.carousel-control.right {
  left: auto;
  right: 0;
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1);
}
.carousel-control:hover,
.carousel-control:focus {
  outline: 0;
  color: #fff;
  text-decoration: none;
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.carousel-control .icon-prev,
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-left,
.carousel-control .glyphicon-chevron-right {
  position: absolute;
  top: 50%;
  margin-top: -10px;
  z-index: 5;
  display: inline-block;
}
.carousel-control .icon-prev,
.carousel-control .glyphicon-chevron-left {
  left: 50%;
  margin-left: -10px;
}
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-right {
  right: 50%;
  margin-right: -10px;
}
.carousel-control .icon-prev,
.carousel-control .icon-next {
  width: 20px;
  height: 20px;
  line-height: 1;
  font-family: serif;
}
.carousel-control .icon-prev:before {
  content: '\2039';
}
.carousel-control .icon-next:before {
  content: '\203a';
}
.carousel-indicators {
  position: absolute;
  bottom: 10px;
  left: 50%;
  z-index: 15;
  width: 60%;
  margin-left: -30%;
  padding-left: 0;
  list-style: none;
  text-align: center;
}
.carousel-indicators li {
  display: inline-block;
  width: 10px;
  height: 10px;
  margin: 1px;
  text-indent: -999px;
  border: 1px solid #fff;
  border-radius: 10px;
  cursor: pointer;
  background-color: #000 \9;
  background-color: rgba(0, 0, 0, 0);
}
.carousel-indicators .active {
  margin: 0;
  width: 12px;
  height: 12px;
  background-color: #fff;
}
.carousel-caption {
  position: absolute;
  left: 15%;
  right: 15%;
  bottom: 20px;
  z-index: 10;
  padding-top: 20px;
  padding-bottom: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
}
.carousel-caption .btn {
  text-shadow: none;
}
@media screen and (min-width: 768px) {
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-prev,
  .carousel-control .icon-next {
    width: 30px;
    height: 30px;
    margin-top: -10px;
    font-size: 30px;
  }
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .icon-prev {
    margin-left: -10px;
  }
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-next {
    margin-right: -10px;
  }
  .carousel-caption {
    left: 20%;
    right: 20%;
    padding-bottom: 30px;
  }
  .carousel-indicators {
    bottom: 20px;
  }
}
.clearfix:before,
.clearfix:after,
.dl-horizontal dd:before,
.dl-horizontal dd:after,
.container:before,
.container:after,
.container-fluid:before,
.container-fluid:after,
.row:before,
.row:after,
.form-horizontal .form-group:before,
.form-horizontal .form-group:after,
.btn-toolbar:before,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:before,
.btn-group-vertical > .btn-group:after,
.nav:before,
.nav:after,
.navbar:before,
.navbar:after,
.navbar-header:before,
.navbar-header:after,
.navbar-collapse:before,
.navbar-collapse:after,
.pager:before,
.pager:after,
.panel-body:before,
.panel-body:after,
.modal-header:before,
.modal-header:after,
.modal-footer:before,
.modal-footer:after,
.item_buttons:before,
.item_buttons:after {
  content: " ";
  display: table;
}
.clearfix:after,
.dl-horizontal dd:after,
.container:after,
.container-fluid:after,
.row:after,
.form-horizontal .form-group:after,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:after,
.nav:after,
.navbar:after,
.navbar-header:after,
.navbar-collapse:after,
.pager:after,
.panel-body:after,
.modal-header:after,
.modal-footer:after,
.item_buttons:after {
  clear: both;
}
.center-block {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.pull-right {
  float: right !important;
}
.pull-left {
  float: left !important;
}
.hide {
  display: none !important;
}
.show {
  display: block !important;
}
.invisible {
  visibility: hidden;
}
.text-hide {
  font: 0/0 a;
  color: transparent;
  text-shadow: none;
  background-color: transparent;
  border: 0;
}
.hidden {
  display: none !important;
}
.affix {
  position: fixed;
}
@-ms-viewport {
  width: device-width;
}
.visible-xs,
.visible-sm,
.visible-md,
.visible-lg {
  display: none !important;
}
.visible-xs-block,
.visible-xs-inline,
.visible-xs-inline-block,
.visible-sm-block,
.visible-sm-inline,
.visible-sm-inline-block,
.visible-md-block,
.visible-md-inline,
.visible-md-inline-block,
.visible-lg-block,
.visible-lg-inline,
.visible-lg-inline-block {
  display: none !important;
}
@media (max-width: 767px) {
  .visible-xs {
    display: block !important;
  }
  table.visible-xs {
    display: table !important;
  }
  tr.visible-xs {
    display: table-row !important;
  }
  th.visible-xs,
  td.visible-xs {
    display: table-cell !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-block {
    display: block !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline {
    display: inline !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm {
    display: block !important;
  }
  table.visible-sm {
    display: table !important;
  }
  tr.visible-sm {
    display: table-row !important;
  }
  th.visible-sm,
  td.visible-sm {
    display: table-cell !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-block {
    display: block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline {
    display: inline !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md {
    display: block !important;
  }
  table.visible-md {
    display: table !important;
  }
  tr.visible-md {
    display: table-row !important;
  }
  th.visible-md,
  td.visible-md {
    display: table-cell !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-block {
    display: block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline {
    display: inline !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg {
    display: block !important;
  }
  table.visible-lg {
    display: table !important;
  }
  tr.visible-lg {
    display: table-row !important;
  }
  th.visible-lg,
  td.visible-lg {
    display: table-cell !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-block {
    display: block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline {
    display: inline !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline-block {
    display: inline-block !important;
  }
}
@media (max-width: 767px) {
  .hidden-xs {
    display: none !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .hidden-sm {
    display: none !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .hidden-md {
    display: none !important;
  }
}
@media (min-width: 1200px) {
  .hidden-lg {
    display: none !important;
  }
}
.visible-print {
  display: none !important;
}
@media print {
  .visible-print {
    display: block !important;
  }
  table.visible-print {
    display: table !important;
  }
  tr.visible-print {
    display: table-row !important;
  }
  th.visible-print,
  td.visible-print {
    display: table-cell !important;
  }
}
.visible-print-block {
  display: none !important;
}
@media print {
  .visible-print-block {
    display: block !important;
  }
}
.visible-print-inline {
  display: none !important;
}
@media print {
  .visible-print-inline {
    display: inline !important;
  }
}
.visible-print-inline-block {
  display: none !important;
}
@media print {
  .visible-print-inline-block {
    display: inline-block !important;
  }
}
@media print {
  .hidden-print {
    display: none !important;
  }
}
/*!
*
* Font Awesome
*
*/
/*!
 *  Font Awesome 4.7.0 by @davegandy - http://fontawesome.io - @fontawesome
 *  License - http://fontawesome.io/license (Font: SIL OFL 1.1, CSS: MIT License)
 */
/* FONT PATH
 * -------------------------- */
@font-face {
  font-family: 'FontAwesome';
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?v=4.7.0');
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?#iefix&v=4.7.0') format('embedded-opentype'), url('../components/font-awesome/fonts/fontawesome-webfont.woff2?v=4.7.0') format('woff2'), url('../components/font-awesome/fonts/fontawesome-webfont.woff?v=4.7.0') format('woff'), url('../components/font-awesome/fonts/fontawesome-webfont.ttf?v=4.7.0') format('truetype'), url('../components/font-awesome/fonts/fontawesome-webfont.svg?v=4.7.0#fontawesomeregular') format('svg');
  font-weight: normal;
  font-style: normal;
}
.fa {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
/* makes the font 33% larger relative to the icon container */
.fa-lg {
  font-size: 1.33333333em;
  line-height: 0.75em;
  vertical-align: -15%;
}
.fa-2x {
  font-size: 2em;
}
.fa-3x {
  font-size: 3em;
}
.fa-4x {
  font-size: 4em;
}
.fa-5x {
  font-size: 5em;
}
.fa-fw {
  width: 1.28571429em;
  text-align: center;
}
.fa-ul {
  padding-left: 0;
  margin-left: 2.14285714em;
  list-style-type: none;
}
.fa-ul > li {
  position: relative;
}
.fa-li {
  position: absolute;
  left: -2.14285714em;
  width: 2.14285714em;
  top: 0.14285714em;
  text-align: center;
}
.fa-li.fa-lg {
  left: -1.85714286em;
}
.fa-border {
  padding: .2em .25em .15em;
  border: solid 0.08em #eee;
  border-radius: .1em;
}
.fa-pull-left {
  float: left;
}
.fa-pull-right {
  float: right;
}
.fa.fa-pull-left {
  margin-right: .3em;
}
.fa.fa-pull-right {
  margin-left: .3em;
}
/* Deprecated as of 4.4.0 */
.pull-right {
  float: right;
}
.pull-left {
  float: left;
}
.fa.pull-left {
  margin-right: .3em;
}
.fa.pull-right {
  margin-left: .3em;
}
.fa-spin {
  -webkit-animation: fa-spin 2s infinite linear;
  animation: fa-spin 2s infinite linear;
}
.fa-pulse {
  -webkit-animation: fa-spin 1s infinite steps(8);
  animation: fa-spin 1s infinite steps(8);
}
@-webkit-keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
@keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
.fa-rotate-90 {
  -ms-filter: "progid:DXImageTransform.Microsoft.BasicImage(rotation=1)";
  -webkit-transform: rotate(90deg);
  -ms-transform: rotate(90deg);
  transform: rotate(90deg);
}
.fa-rotate-180 {
  -ms-filter: "progid:DXImageTransform.Microsoft.BasicImage(rotation=2)";
  -webkit-transform: rotate(180deg);
  -ms-transform: rotate(180deg);
  transform: rotate(180deg);
}
.fa-rotate-270 {
  -ms-filter: "progid:DXImageTransform.Microsoft.BasicImage(rotation=3)";
  -webkit-transform: rotate(270deg);
  -ms-transform: rotate(270deg);
  transform: rotate(270deg);
}
.fa-flip-horizontal {
  -ms-filter: "progid:DXImageTransform.Microsoft.BasicImage(rotation=0, mirror=1)";
  -webkit-transform: scale(-1, 1);
  -ms-transform: scale(-1, 1);
  transform: scale(-1, 1);
}
.fa-flip-vertical {
  -ms-filter: "progid:DXImageTransform.Microsoft.BasicImage(rotation=2, mirror=1)";
  -webkit-transform: scale(1, -1);
  -ms-transform: scale(1, -1);
  transform: scale(1, -1);
}
:root .fa-rotate-90,
:root .fa-rotate-180,
:root .fa-rotate-270,
:root .fa-flip-horizontal,
:root .fa-flip-vertical {
  filter: none;
}
.fa-stack {
  position: relative;
  display: inline-block;
  width: 2em;
  height: 2em;
  line-height: 2em;
  vertical-align: middle;
}
.fa-stack-1x,
.fa-stack-2x {
  position: absolute;
  left: 0;
  width: 100%;
  text-align: center;
}
.fa-stack-1x {
  line-height: inherit;
}
.fa-stack-2x {
  font-size: 2em;
}
.fa-inverse {
  color: #fff;
}
/* Font Awesome uses the Unicode Private Use Area (PUA) to ensure screen
   readers do not read off random characters that represent icons */
.fa-glass:before {
  content: "\f000";
}
.fa-music:before {
  content: "\f001";
}
.fa-search:before {
  content: "\f002";
}
.fa-envelope-o:before {
  content: "\f003";
}
.fa-heart:before {
  content: "\f004";
}
.fa-star:before {
  content: "\f005";
}
.fa-star-o:before {
  content: "\f006";
}
.fa-user:before {
  content: "\f007";
}
.fa-film:before {
  content: "\f008";
}
.fa-th-large:before {
  content: "\f009";
}
.fa-th:before {
  content: "\f00a";
}
.fa-th-list:before {
  content: "\f00b";
}
.fa-check:before {
  content: "\f00c";
}
.fa-remove:before,
.fa-close:before,
.fa-times:before {
  content: "\f00d";
}
.fa-search-plus:before {
  content: "\f00e";
}
.fa-search-minus:before {
  content: "\f010";
}
.fa-power-off:before {
  content: "\f011";
}
.fa-signal:before {
  content: "\f012";
}
.fa-gear:before,
.fa-cog:before {
  content: "\f013";
}
.fa-trash-o:before {
  content: "\f014";
}
.fa-home:before {
  content: "\f015";
}
.fa-file-o:before {
  content: "\f016";
}
.fa-clock-o:before {
  content: "\f017";
}
.fa-road:before {
  content: "\f018";
}
.fa-download:before {
  content: "\f019";
}
.fa-arrow-circle-o-down:before {
  content: "\f01a";
}
.fa-arrow-circle-o-up:before {
  content: "\f01b";
}
.fa-inbox:before {
  content: "\f01c";
}
.fa-play-circle-o:before {
  content: "\f01d";
}
.fa-rotate-right:before,
.fa-repeat:before {
  content: "\f01e";
}
.fa-refresh:before {
  content: "\f021";
}
.fa-list-alt:before {
  content: "\f022";
}
.fa-lock:before {
  content: "\f023";
}
.fa-flag:before {
  content: "\f024";
}
.fa-headphones:before {
  content: "\f025";
}
.fa-volume-off:before {
  content: "\f026";
}
.fa-volume-down:before {
  content: "\f027";
}
.fa-volume-up:before {
  content: "\f028";
}
.fa-qrcode:before {
  content: "\f029";
}
.fa-barcode:before {
  content: "\f02a";
}
.fa-tag:before {
  content: "\f02b";
}
.fa-tags:before {
  content: "\f02c";
}
.fa-book:before {
  content: "\f02d";
}
.fa-bookmark:before {
  content: "\f02e";
}
.fa-print:before {
  content: "\f02f";
}
.fa-camera:before {
  content: "\f030";
}
.fa-font:before {
  content: "\f031";
}
.fa-bold:before {
  content: "\f032";
}
.fa-italic:before {
  content: "\f033";
}
.fa-text-height:before {
  content: "\f034";
}
.fa-text-width:before {
  content: "\f035";
}
.fa-align-left:before {
  content: "\f036";
}
.fa-align-center:before {
  content: "\f037";
}
.fa-align-right:before {
  content: "\f038";
}
.fa-align-justify:before {
  content: "\f039";
}
.fa-list:before {
  content: "\f03a";
}
.fa-dedent:before,
.fa-outdent:before {
  content: "\f03b";
}
.fa-indent:before {
  content: "\f03c";
}
.fa-video-camera:before {
  content: "\f03d";
}
.fa-photo:before,
.fa-image:before,
.fa-picture-o:before {
  content: "\f03e";
}
.fa-pencil:before {
  content: "\f040";
}
.fa-map-marker:before {
  content: "\f041";
}
.fa-adjust:before {
  content: "\f042";
}
.fa-tint:before {
  content: "\f043";
}
.fa-edit:before,
.fa-pencil-square-o:before {
  content: "\f044";
}
.fa-share-square-o:before {
  content: "\f045";
}
.fa-check-square-o:before {
  content: "\f046";
}
.fa-arrows:before {
  content: "\f047";
}
.fa-step-backward:before {
  content: "\f048";
}
.fa-fast-backward:before {
  content: "\f049";
}
.fa-backward:before {
  content: "\f04a";
}
.fa-play:before {
  content: "\f04b";
}
.fa-pause:before {
  content: "\f04c";
}
.fa-stop:before {
  content: "\f04d";
}
.fa-forward:before {
  content: "\f04e";
}
.fa-fast-forward:before {
  content: "\f050";
}
.fa-step-forward:before {
  content: "\f051";
}
.fa-eject:before {
  content: "\f052";
}
.fa-chevron-left:before {
  content: "\f053";
}
.fa-chevron-right:before {
  content: "\f054";
}
.fa-plus-circle:before {
  content: "\f055";
}
.fa-minus-circle:before {
  content: "\f056";
}
.fa-times-circle:before {
  content: "\f057";
}
.fa-check-circle:before {
  content: "\f058";
}
.fa-question-circle:before {
  content: "\f059";
}
.fa-info-circle:before {
  content: "\f05a";
}
.fa-crosshairs:before {
  content: "\f05b";
}
.fa-times-circle-o:before {
  content: "\f05c";
}
.fa-check-circle-o:before {
  content: "\f05d";
}
.fa-ban:before {
  content: "\f05e";
}
.fa-arrow-left:before {
  content: "\f060";
}
.fa-arrow-right:before {
  content: "\f061";
}
.fa-arrow-up:before {
  content: "\f062";
}
.fa-arrow-down:before {
  content: "\f063";
}
.fa-mail-forward:before,
.fa-share:before {
  content: "\f064";
}
.fa-expand:before {
  content: "\f065";
}
.fa-compress:before {
  content: "\f066";
}
.fa-plus:before {
  content: "\f067";
}
.fa-minus:before {
  content: "\f068";
}
.fa-asterisk:before {
  content: "\f069";
}
.fa-exclamation-circle:before {
  content: "\f06a";
}
.fa-gift:before {
  content: "\f06b";
}
.fa-leaf:before {
  content: "\f06c";
}
.fa-fire:before {
  content: "\f06d";
}
.fa-eye:before {
  content: "\f06e";
}
.fa-eye-slash:before {
  content: "\f070";
}
.fa-warning:before,
.fa-exclamation-triangle:before {
  content: "\f071";
}
.fa-plane:before {
  content: "\f072";
}
.fa-calendar:before {
  content: "\f073";
}
.fa-random:before {
  content: "\f074";
}
.fa-comment:before {
  content: "\f075";
}
.fa-magnet:before {
  content: "\f076";
}
.fa-chevron-up:before {
  content: "\f077";
}
.fa-chevron-down:before {
  content: "\f078";
}
.fa-retweet:before {
  content: "\f079";
}
.fa-shopping-cart:before {
  content: "\f07a";
}
.fa-folder:before {
  content: "\f07b";
}
.fa-folder-open:before {
  content: "\f07c";
}
.fa-arrows-v:before {
  content: "\f07d";
}
.fa-arrows-h:before {
  content: "\f07e";
}
.fa-bar-chart-o:before,
.fa-bar-chart:before {
  content: "\f080";
}
.fa-twitter-square:before {
  content: "\f081";
}
.fa-facebook-square:before {
  content: "\f082";
}
.fa-camera-retro:before {
  content: "\f083";
}
.fa-key:before {
  content: "\f084";
}
.fa-gears:before,
.fa-cogs:before {
  content: "\f085";
}
.fa-comments:before {
  content: "\f086";
}
.fa-thumbs-o-up:before {
  content: "\f087";
}
.fa-thumbs-o-down:before {
  content: "\f088";
}
.fa-star-half:before {
  content: "\f089";
}
.fa-heart-o:before {
  content: "\f08a";
}
.fa-sign-out:before {
  content: "\f08b";
}
.fa-linkedin-square:before {
  content: "\f08c";
}
.fa-thumb-tack:before {
  content: "\f08d";
}
.fa-external-link:before {
  content: "\f08e";
}
.fa-sign-in:before {
  content: "\f090";
}
.fa-trophy:before {
  content: "\f091";
}
.fa-github-square:before {
  content: "\f092";
}
.fa-upload:before {
  content: "\f093";
}
.fa-lemon-o:before {
  content: "\f094";
}
.fa-phone:before {
  content: "\f095";
}
.fa-square-o:before {
  content: "\f096";
}
.fa-bookmark-o:before {
  content: "\f097";
}
.fa-phone-square:before {
  content: "\f098";
}
.fa-twitter:before {
  content: "\f099";
}
.fa-facebook-f:before,
.fa-facebook:before {
  content: "\f09a";
}
.fa-github:before {
  content: "\f09b";
}
.fa-unlock:before {
  content: "\f09c";
}
.fa-credit-card:before {
  content: "\f09d";
}
.fa-feed:before,
.fa-rss:before {
  content: "\f09e";
}
.fa-hdd-o:before {
  content: "\f0a0";
}
.fa-bullhorn:before {
  content: "\f0a1";
}
.fa-bell:before {
  content: "\f0f3";
}
.fa-certificate:before {
  content: "\f0a3";
}
.fa-hand-o-right:before {
  content: "\f0a4";
}
.fa-hand-o-left:before {
  content: "\f0a5";
}
.fa-hand-o-up:before {
  content: "\f0a6";
}
.fa-hand-o-down:before {
  content: "\f0a7";
}
.fa-arrow-circle-left:before {
  content: "\f0a8";
}
.fa-arrow-circle-right:before {
  content: "\f0a9";
}
.fa-arrow-circle-up:before {
  content: "\f0aa";
}
.fa-arrow-circle-down:before {
  content: "\f0ab";
}
.fa-globe:before {
  content: "\f0ac";
}
.fa-wrench:before {
  content: "\f0ad";
}
.fa-tasks:before {
  content: "\f0ae";
}
.fa-filter:before {
  content: "\f0b0";
}
.fa-briefcase:before {
  content: "\f0b1";
}
.fa-arrows-alt:before {
  content: "\f0b2";
}
.fa-group:before,
.fa-users:before {
  content: "\f0c0";
}
.fa-chain:before,
.fa-link:before {
  content: "\f0c1";
}
.fa-cloud:before {
  content: "\f0c2";
}
.fa-flask:before {
  content: "\f0c3";
}
.fa-cut:before,
.fa-scissors:before {
  content: "\f0c4";
}
.fa-copy:before,
.fa-files-o:before {
  content: "\f0c5";
}
.fa-paperclip:before {
  content: "\f0c6";
}
.fa-save:before,
.fa-floppy-o:before {
  content: "\f0c7";
}
.fa-square:before {
  content: "\f0c8";
}
.fa-navicon:before,
.fa-reorder:before,
.fa-bars:before {
  content: "\f0c9";
}
.fa-list-ul:before {
  content: "\f0ca";
}
.fa-list-ol:before {
  content: "\f0cb";
}
.fa-strikethrough:before {
  content: "\f0cc";
}
.fa-underline:before {
  content: "\f0cd";
}
.fa-table:before {
  content: "\f0ce";
}
.fa-magic:before {
  content: "\f0d0";
}
.fa-truck:before {
  content: "\f0d1";
}
.fa-pinterest:before {
  content: "\f0d2";
}
.fa-pinterest-square:before {
  content: "\f0d3";
}
.fa-google-plus-square:before {
  content: "\f0d4";
}
.fa-google-plus:before {
  content: "\f0d5";
}
.fa-money:before {
  content: "\f0d6";
}
.fa-caret-down:before {
  content: "\f0d7";
}
.fa-caret-up:before {
  content: "\f0d8";
}
.fa-caret-left:before {
  content: "\f0d9";
}
.fa-caret-right:before {
  content: "\f0da";
}
.fa-columns:before {
  content: "\f0db";
}
.fa-unsorted:before,
.fa-sort:before {
  content: "\f0dc";
}
.fa-sort-down:before,
.fa-sort-desc:before {
  content: "\f0dd";
}
.fa-sort-up:before,
.fa-sort-asc:before {
  content: "\f0de";
}
.fa-envelope:before {
  content: "\f0e0";
}
.fa-linkedin:before {
  content: "\f0e1";
}
.fa-rotate-left:before,
.fa-undo:before {
  content: "\f0e2";
}
.fa-legal:before,
.fa-gavel:before {
  content: "\f0e3";
}
.fa-dashboard:before,
.fa-tachometer:before {
  content: "\f0e4";
}
.fa-comment-o:before {
  content: "\f0e5";
}
.fa-comments-o:before {
  content: "\f0e6";
}
.fa-flash:before,
.fa-bolt:before {
  content: "\f0e7";
}
.fa-sitemap:before {
  content: "\f0e8";
}
.fa-umbrella:before {
  content: "\f0e9";
}
.fa-paste:before,
.fa-clipboard:before {
  content: "\f0ea";
}
.fa-lightbulb-o:before {
  content: "\f0eb";
}
.fa-exchange:before {
  content: "\f0ec";
}
.fa-cloud-download:before {
  content: "\f0ed";
}
.fa-cloud-upload:before {
  content: "\f0ee";
}
.fa-user-md:before {
  content: "\f0f0";
}
.fa-stethoscope:before {
  content: "\f0f1";
}
.fa-suitcase:before {
  content: "\f0f2";
}
.fa-bell-o:before {
  content: "\f0a2";
}
.fa-coffee:before {
  content: "\f0f4";
}
.fa-cutlery:before {
  content: "\f0f5";
}
.fa-file-text-o:before {
  content: "\f0f6";
}
.fa-building-o:before {
  content: "\f0f7";
}
.fa-hospital-o:before {
  content: "\f0f8";
}
.fa-ambulance:before {
  content: "\f0f9";
}
.fa-medkit:before {
  content: "\f0fa";
}
.fa-fighter-jet:before {
  content: "\f0fb";
}
.fa-beer:before {
  content: "\f0fc";
}
.fa-h-square:before {
  content: "\f0fd";
}
.fa-plus-square:before {
  content: "\f0fe";
}
.fa-angle-double-left:before {
  content: "\f100";
}
.fa-angle-double-right:before {
  content: "\f101";
}
.fa-angle-double-up:before {
  content: "\f102";
}
.fa-angle-double-down:before {
  content: "\f103";
}
.fa-angle-left:before {
  content: "\f104";
}
.fa-angle-right:before {
  content: "\f105";
}
.fa-angle-up:before {
  content: "\f106";
}
.fa-angle-down:before {
  content: "\f107";
}
.fa-desktop:before {
  content: "\f108";
}
.fa-laptop:before {
  content: "\f109";
}
.fa-tablet:before {
  content: "\f10a";
}
.fa-mobile-phone:before,
.fa-mobile:before {
  content: "\f10b";
}
.fa-circle-o:before {
  content: "\f10c";
}
.fa-quote-left:before {
  content: "\f10d";
}
.fa-quote-right:before {
  content: "\f10e";
}
.fa-spinner:before {
  content: "\f110";
}
.fa-circle:before {
  content: "\f111";
}
.fa-mail-reply:before,
.fa-reply:before {
  content: "\f112";
}
.fa-github-alt:before {
  content: "\f113";
}
.fa-folder-o:before {
  content: "\f114";
}
.fa-folder-open-o:before {
  content: "\f115";
}
.fa-smile-o:before {
  content: "\f118";
}
.fa-frown-o:before {
  content: "\f119";
}
.fa-meh-o:before {
  content: "\f11a";
}
.fa-gamepad:before {
  content: "\f11b";
}
.fa-keyboard-o:before {
  content: "\f11c";
}
.fa-flag-o:before {
  content: "\f11d";
}
.fa-flag-checkered:before {
  content: "\f11e";
}
.fa-terminal:before {
  content: "\f120";
}
.fa-code:before {
  content: "\f121";
}
.fa-mail-reply-all:before,
.fa-reply-all:before {
  content: "\f122";
}
.fa-star-half-empty:before,
.fa-star-half-full:before,
.fa-star-half-o:before {
  content: "\f123";
}
.fa-location-arrow:before {
  content: "\f124";
}
.fa-crop:before {
  content: "\f125";
}
.fa-code-fork:before {
  content: "\f126";
}
.fa-unlink:before,
.fa-chain-broken:before {
  content: "\f127";
}
.fa-question:before {
  content: "\f128";
}
.fa-info:before {
  content: "\f129";
}
.fa-exclamation:before {
  content: "\f12a";
}
.fa-superscript:before {
  content: "\f12b";
}
.fa-subscript:before {
  content: "\f12c";
}
.fa-eraser:before {
  content: "\f12d";
}
.fa-puzzle-piece:before {
  content: "\f12e";
}
.fa-microphone:before {
  content: "\f130";
}
.fa-microphone-slash:before {
  content: "\f131";
}
.fa-shield:before {
  content: "\f132";
}
.fa-calendar-o:before {
  content: "\f133";
}
.fa-fire-extinguisher:before {
  content: "\f134";
}
.fa-rocket:before {
  content: "\f135";
}
.fa-maxcdn:before {
  content: "\f136";
}
.fa-chevron-circle-left:before {
  content: "\f137";
}
.fa-chevron-circle-right:before {
  content: "\f138";
}
.fa-chevron-circle-up:before {
  content: "\f139";
}
.fa-chevron-circle-down:before {
  content: "\f13a";
}
.fa-html5:before {
  content: "\f13b";
}
.fa-css3:before {
  content: "\f13c";
}
.fa-anchor:before {
  content: "\f13d";
}
.fa-unlock-alt:before {
  content: "\f13e";
}
.fa-bullseye:before {
  content: "\f140";
}
.fa-ellipsis-h:before {
  content: "\f141";
}
.fa-ellipsis-v:before {
  content: "\f142";
}
.fa-rss-square:before {
  content: "\f143";
}
.fa-play-circle:before {
  content: "\f144";
}
.fa-ticket:before {
  content: "\f145";
}
.fa-minus-square:before {
  content: "\f146";
}
.fa-minus-square-o:before {
  content: "\f147";
}
.fa-level-up:before {
  content: "\f148";
}
.fa-level-down:before {
  content: "\f149";
}
.fa-check-square:before {
  content: "\f14a";
}
.fa-pencil-square:before {
  content: "\f14b";
}
.fa-external-link-square:before {
  content: "\f14c";
}
.fa-share-square:before {
  content: "\f14d";
}
.fa-compass:before {
  content: "\f14e";
}
.fa-toggle-down:before,
.fa-caret-square-o-down:before {
  content: "\f150";
}
.fa-toggle-up:before,
.fa-caret-square-o-up:before {
  content: "\f151";
}
.fa-toggle-right:before,
.fa-caret-square-o-right:before {
  content: "\f152";
}
.fa-euro:before,
.fa-eur:before {
  content: "\f153";
}
.fa-gbp:before {
  content: "\f154";
}
.fa-dollar:before,
.fa-usd:before {
  content: "\f155";
}
.fa-rupee:before,
.fa-inr:before {
  content: "\f156";
}
.fa-cny:before,
.fa-rmb:before,
.fa-yen:before,
.fa-jpy:before {
  content: "\f157";
}
.fa-ruble:before,
.fa-rouble:before,
.fa-rub:before {
  content: "\f158";
}
.fa-won:before,
.fa-krw:before {
  content: "\f159";
}
.fa-bitcoin:before,
.fa-btc:before {
  content: "\f15a";
}
.fa-file:before {
  content: "\f15b";
}
.fa-file-text:before {
  content: "\f15c";
}
.fa-sort-alpha-asc:before {
  content: "\f15d";
}
.fa-sort-alpha-desc:before {
  content: "\f15e";
}
.fa-sort-amount-asc:before {
  content: "\f160";
}
.fa-sort-amount-desc:before {
  content: "\f161";
}
.fa-sort-numeric-asc:before {
  content: "\f162";
}
.fa-sort-numeric-desc:before {
  content: "\f163";
}
.fa-thumbs-up:before {
  content: "\f164";
}
.fa-thumbs-down:before {
  content: "\f165";
}
.fa-youtube-square:before {
  content: "\f166";
}
.fa-youtube:before {
  content: "\f167";
}
.fa-xing:before {
  content: "\f168";
}
.fa-xing-square:before {
  content: "\f169";
}
.fa-youtube-play:before {
  content: "\f16a";
}
.fa-dropbox:before {
  content: "\f16b";
}
.fa-stack-overflow:before {
  content: "\f16c";
}
.fa-instagram:before {
  content: "\f16d";
}
.fa-flickr:before {
  content: "\f16e";
}
.fa-adn:before {
  content: "\f170";
}
.fa-bitbucket:before {
  content: "\f171";
}
.fa-bitbucket-square:before {
  content: "\f172";
}
.fa-tumblr:before {
  content: "\f173";
}
.fa-tumblr-square:before {
  content: "\f174";
}
.fa-long-arrow-down:before {
  content: "\f175";
}
.fa-long-arrow-up:before {
  content: "\f176";
}
.fa-long-arrow-left:before {
  content: "\f177";
}
.fa-long-arrow-right:before {
  content: "\f178";
}
.fa-apple:before {
  content: "\f179";
}
.fa-windows:before {
  content: "\f17a";
}
.fa-android:before {
  content: "\f17b";
}
.fa-linux:before {
  content: "\f17c";
}
.fa-dribbble:before {
  content: "\f17d";
}
.fa-skype:before {
  content: "\f17e";
}
.fa-foursquare:before {
  content: "\f180";
}
.fa-trello:before {
  content: "\f181";
}
.fa-female:before {
  content: "\f182";
}
.fa-male:before {
  content: "\f183";
}
.fa-gittip:before,
.fa-gratipay:before {
  content: "\f184";
}
.fa-sun-o:before {
  content: "\f185";
}
.fa-moon-o:before {
  content: "\f186";
}
.fa-archive:before {
  content: "\f187";
}
.fa-bug:before {
  content: "\f188";
}
.fa-vk:before {
  content: "\f189";
}
.fa-weibo:before {
  content: "\f18a";
}
.fa-renren:before {
  content: "\f18b";
}
.fa-pagelines:before {
  content: "\f18c";
}
.fa-stack-exchange:before {
  content: "\f18d";
}
.fa-arrow-circle-o-right:before {
  content: "\f18e";
}
.fa-arrow-circle-o-left:before {
  content: "\f190";
}
.fa-toggle-left:before,
.fa-caret-square-o-left:before {
  content: "\f191";
}
.fa-dot-circle-o:before {
  content: "\f192";
}
.fa-wheelchair:before {
  content: "\f193";
}
.fa-vimeo-square:before {
  content: "\f194";
}
.fa-turkish-lira:before,
.fa-try:before {
  content: "\f195";
}
.fa-plus-square-o:before {
  content: "\f196";
}
.fa-space-shuttle:before {
  content: "\f197";
}
.fa-slack:before {
  content: "\f198";
}
.fa-envelope-square:before {
  content: "\f199";
}
.fa-wordpress:before {
  content: "\f19a";
}
.fa-openid:before {
  content: "\f19b";
}
.fa-institution:before,
.fa-bank:before,
.fa-university:before {
  content: "\f19c";
}
.fa-mortar-board:before,
.fa-graduation-cap:before {
  content: "\f19d";
}
.fa-yahoo:before {
  content: "\f19e";
}
.fa-google:before {
  content: "\f1a0";
}
.fa-reddit:before {
  content: "\f1a1";
}
.fa-reddit-square:before {
  content: "\f1a2";
}
.fa-stumbleupon-circle:before {
  content: "\f1a3";
}
.fa-stumbleupon:before {
  content: "\f1a4";
}
.fa-delicious:before {
  content: "\f1a5";
}
.fa-digg:before {
  content: "\f1a6";
}
.fa-pied-piper-pp:before {
  content: "\f1a7";
}
.fa-pied-piper-alt:before {
  content: "\f1a8";
}
.fa-drupal:before {
  content: "\f1a9";
}
.fa-joomla:before {
  content: "\f1aa";
}
.fa-language:before {
  content: "\f1ab";
}
.fa-fax:before {
  content: "\f1ac";
}
.fa-building:before {
  content: "\f1ad";
}
.fa-child:before {
  content: "\f1ae";
}
.fa-paw:before {
  content: "\f1b0";
}
.fa-spoon:before {
  content: "\f1b1";
}
.fa-cube:before {
  content: "\f1b2";
}
.fa-cubes:before {
  content: "\f1b3";
}
.fa-behance:before {
  content: "\f1b4";
}
.fa-behance-square:before {
  content: "\f1b5";
}
.fa-steam:before {
  content: "\f1b6";
}
.fa-steam-square:before {
  content: "\f1b7";
}
.fa-recycle:before {
  content: "\f1b8";
}
.fa-automobile:before,
.fa-car:before {
  content: "\f1b9";
}
.fa-cab:before,
.fa-taxi:before {
  content: "\f1ba";
}
.fa-tree:before {
  content: "\f1bb";
}
.fa-spotify:before {
  content: "\f1bc";
}
.fa-deviantart:before {
  content: "\f1bd";
}
.fa-soundcloud:before {
  content: "\f1be";
}
.fa-database:before {
  content: "\f1c0";
}
.fa-file-pdf-o:before {
  content: "\f1c1";
}
.fa-file-word-o:before {
  content: "\f1c2";
}
.fa-file-excel-o:before {
  content: "\f1c3";
}
.fa-file-powerpoint-o:before {
  content: "\f1c4";
}
.fa-file-photo-o:before,
.fa-file-picture-o:before,
.fa-file-image-o:before {
  content: "\f1c5";
}
.fa-file-zip-o:before,
.fa-file-archive-o:before {
  content: "\f1c6";
}
.fa-file-sound-o:before,
.fa-file-audio-o:before {
  content: "\f1c7";
}
.fa-file-movie-o:before,
.fa-file-video-o:before {
  content: "\f1c8";
}
.fa-file-code-o:before {
  content: "\f1c9";
}
.fa-vine:before {
  content: "\f1ca";
}
.fa-codepen:before {
  content: "\f1cb";
}
.fa-jsfiddle:before {
  content: "\f1cc";
}
.fa-life-bouy:before,
.fa-life-buoy:before,
.fa-life-saver:before,
.fa-support:before,
.fa-life-ring:before {
  content: "\f1cd";
}
.fa-circle-o-notch:before {
  content: "\f1ce";
}
.fa-ra:before,
.fa-resistance:before,
.fa-rebel:before {
  content: "\f1d0";
}
.fa-ge:before,
.fa-empire:before {
  content: "\f1d1";
}
.fa-git-square:before {
  content: "\f1d2";
}
.fa-git:before {
  content: "\f1d3";
}
.fa-y-combinator-square:before,
.fa-yc-square:before,
.fa-hacker-news:before {
  content: "\f1d4";
}
.fa-tencent-weibo:before {
  content: "\f1d5";
}
.fa-qq:before {
  content: "\f1d6";
}
.fa-wechat:before,
.fa-weixin:before {
  content: "\f1d7";
}
.fa-send:before,
.fa-paper-plane:before {
  content: "\f1d8";
}
.fa-send-o:before,
.fa-paper-plane-o:before {
  content: "\f1d9";
}
.fa-history:before {
  content: "\f1da";
}
.fa-circle-thin:before {
  content: "\f1db";
}
.fa-header:before {
  content: "\f1dc";
}
.fa-paragraph:before {
  content: "\f1dd";
}
.fa-sliders:before {
  content: "\f1de";
}
.fa-share-alt:before {
  content: "\f1e0";
}
.fa-share-alt-square:before {
  content: "\f1e1";
}
.fa-bomb:before {
  content: "\f1e2";
}
.fa-soccer-ball-o:before,
.fa-futbol-o:before {
  content: "\f1e3";
}
.fa-tty:before {
  content: "\f1e4";
}
.fa-binoculars:before {
  content: "\f1e5";
}
.fa-plug:before {
  content: "\f1e6";
}
.fa-slideshare:before {
  content: "\f1e7";
}
.fa-twitch:before {
  content: "\f1e8";
}
.fa-yelp:before {
  content: "\f1e9";
}
.fa-newspaper-o:before {
  content: "\f1ea";
}
.fa-wifi:before {
  content: "\f1eb";
}
.fa-calculator:before {
  content: "\f1ec";
}
.fa-paypal:before {
  content: "\f1ed";
}
.fa-google-wallet:before {
  content: "\f1ee";
}
.fa-cc-visa:before {
  content: "\f1f0";
}
.fa-cc-mastercard:before {
  content: "\f1f1";
}
.fa-cc-discover:before {
  content: "\f1f2";
}
.fa-cc-amex:before {
  content: "\f1f3";
}
.fa-cc-paypal:before {
  content: "\f1f4";
}
.fa-cc-stripe:before {
  content: "\f1f5";
}
.fa-bell-slash:before {
  content: "\f1f6";
}
.fa-bell-slash-o:before {
  content: "\f1f7";
}
.fa-trash:before {
  content: "\f1f8";
}
.fa-copyright:before {
  content: "\f1f9";
}
.fa-at:before {
  content: "\f1fa";
}
.fa-eyedropper:before {
  content: "\f1fb";
}
.fa-paint-brush:before {
  content: "\f1fc";
}
.fa-birthday-cake:before {
  content: "\f1fd";
}
.fa-area-chart:before {
  content: "\f1fe";
}
.fa-pie-chart:before {
  content: "\f200";
}
.fa-line-chart:before {
  content: "\f201";
}
.fa-lastfm:before {
  content: "\f202";
}
.fa-lastfm-square:before {
  content: "\f203";
}
.fa-toggle-off:before {
  content: "\f204";
}
.fa-toggle-on:before {
  content: "\f205";
}
.fa-bicycle:before {
  content: "\f206";
}
.fa-bus:before {
  content: "\f207";
}
.fa-ioxhost:before {
  content: "\f208";
}
.fa-angellist:before {
  content: "\f209";
}
.fa-cc:before {
  content: "\f20a";
}
.fa-shekel:before,
.fa-sheqel:before,
.fa-ils:before {
  content: "\f20b";
}
.fa-meanpath:before {
  content: "\f20c";
}
.fa-buysellads:before {
  content: "\f20d";
}
.fa-connectdevelop:before {
  content: "\f20e";
}
.fa-dashcube:before {
  content: "\f210";
}
.fa-forumbee:before {
  content: "\f211";
}
.fa-leanpub:before {
  content: "\f212";
}
.fa-sellsy:before {
  content: "\f213";
}
.fa-shirtsinbulk:before {
  content: "\f214";
}
.fa-simplybuilt:before {
  content: "\f215";
}
.fa-skyatlas:before {
  content: "\f216";
}
.fa-cart-plus:before {
  content: "\f217";
}
.fa-cart-arrow-down:before {
  content: "\f218";
}
.fa-diamond:before {
  content: "\f219";
}
.fa-ship:before {
  content: "\f21a";
}
.fa-user-secret:before {
  content: "\f21b";
}
.fa-motorcycle:before {
  content: "\f21c";
}
.fa-street-view:before {
  content: "\f21d";
}
.fa-heartbeat:before {
  content: "\f21e";
}
.fa-venus:before {
  content: "\f221";
}
.fa-mars:before {
  content: "\f222";
}
.fa-mercury:before {
  content: "\f223";
}
.fa-intersex:before,
.fa-transgender:before {
  content: "\f224";
}
.fa-transgender-alt:before {
  content: "\f225";
}
.fa-venus-double:before {
  content: "\f226";
}
.fa-mars-double:before {
  content: "\f227";
}
.fa-venus-mars:before {
  content: "\f228";
}
.fa-mars-stroke:before {
  content: "\f229";
}
.fa-mars-stroke-v:before {
  content: "\f22a";
}
.fa-mars-stroke-h:before {
  content: "\f22b";
}
.fa-neuter:before {
  content: "\f22c";
}
.fa-genderless:before {
  content: "\f22d";
}
.fa-facebook-official:before {
  content: "\f230";
}
.fa-pinterest-p:before {
  content: "\f231";
}
.fa-whatsapp:before {
  content: "\f232";
}
.fa-server:before {
  content: "\f233";
}
.fa-user-plus:before {
  content: "\f234";
}
.fa-user-times:before {
  content: "\f235";
}
.fa-hotel:before,
.fa-bed:before {
  content: "\f236";
}
.fa-viacoin:before {
  content: "\f237";
}
.fa-train:before {
  content: "\f238";
}
.fa-subway:before {
  content: "\f239";
}
.fa-medium:before {
  content: "\f23a";
}
.fa-yc:before,
.fa-y-combinator:before {
  content: "\f23b";
}
.fa-optin-monster:before {
  content: "\f23c";
}
.fa-opencart:before {
  content: "\f23d";
}
.fa-expeditedssl:before {
  content: "\f23e";
}
.fa-battery-4:before,
.fa-battery:before,
.fa-battery-full:before {
  content: "\f240";
}
.fa-battery-3:before,
.fa-battery-three-quarters:before {
  content: "\f241";
}
.fa-battery-2:before,
.fa-battery-half:before {
  content: "\f242";
}
.fa-battery-1:before,
.fa-battery-quarter:before {
  content: "\f243";
}
.fa-battery-0:before,
.fa-battery-empty:before {
  content: "\f244";
}
.fa-mouse-pointer:before {
  content: "\f245";
}
.fa-i-cursor:before {
  content: "\f246";
}
.fa-object-group:before {
  content: "\f247";
}
.fa-object-ungroup:before {
  content: "\f248";
}
.fa-sticky-note:before {
  content: "\f249";
}
.fa-sticky-note-o:before {
  content: "\f24a";
}
.fa-cc-jcb:before {
  content: "\f24b";
}
.fa-cc-diners-club:before {
  content: "\f24c";
}
.fa-clone:before {
  content: "\f24d";
}
.fa-balance-scale:before {
  content: "\f24e";
}
.fa-hourglass-o:before {
  content: "\f250";
}
.fa-hourglass-1:before,
.fa-hourglass-start:before {
  content: "\f251";
}
.fa-hourglass-2:before,
.fa-hourglass-half:before {
  content: "\f252";
}
.fa-hourglass-3:before,
.fa-hourglass-end:before {
  content: "\f253";
}
.fa-hourglass:before {
  content: "\f254";
}
.fa-hand-grab-o:before,
.fa-hand-rock-o:before {
  content: "\f255";
}
.fa-hand-stop-o:before,
.fa-hand-paper-o:before {
  content: "\f256";
}
.fa-hand-scissors-o:before {
  content: "\f257";
}
.fa-hand-lizard-o:before {
  content: "\f258";
}
.fa-hand-spock-o:before {
  content: "\f259";
}
.fa-hand-pointer-o:before {
  content: "\f25a";
}
.fa-hand-peace-o:before {
  content: "\f25b";
}
.fa-trademark:before {
  content: "\f25c";
}
.fa-registered:before {
  content: "\f25d";
}
.fa-creative-commons:before {
  content: "\f25e";
}
.fa-gg:before {
  content: "\f260";
}
.fa-gg-circle:before {
  content: "\f261";
}
.fa-tripadvisor:before {
  content: "\f262";
}
.fa-odnoklassniki:before {
  content: "\f263";
}
.fa-odnoklassniki-square:before {
  content: "\f264";
}
.fa-get-pocket:before {
  content: "\f265";
}
.fa-wikipedia-w:before {
  content: "\f266";
}
.fa-safari:before {
  content: "\f267";
}
.fa-chrome:before {
  content: "\f268";
}
.fa-firefox:before {
  content: "\f269";
}
.fa-opera:before {
  content: "\f26a";
}
.fa-internet-explorer:before {
  content: "\f26b";
}
.fa-tv:before,
.fa-television:before {
  content: "\f26c";
}
.fa-contao:before {
  content: "\f26d";
}
.fa-500px:before {
  content: "\f26e";
}
.fa-amazon:before {
  content: "\f270";
}
.fa-calendar-plus-o:before {
  content: "\f271";
}
.fa-calendar-minus-o:before {
  content: "\f272";
}
.fa-calendar-times-o:before {
  content: "\f273";
}
.fa-calendar-check-o:before {
  content: "\f274";
}
.fa-industry:before {
  content: "\f275";
}
.fa-map-pin:before {
  content: "\f276";
}
.fa-map-signs:before {
  content: "\f277";
}
.fa-map-o:before {
  content: "\f278";
}
.fa-map:before {
  content: "\f279";
}
.fa-commenting:before {
  content: "\f27a";
}
.fa-commenting-o:before {
  content: "\f27b";
}
.fa-houzz:before {
  content: "\f27c";
}
.fa-vimeo:before {
  content: "\f27d";
}
.fa-black-tie:before {
  content: "\f27e";
}
.fa-fonticons:before {
  content: "\f280";
}
.fa-reddit-alien:before {
  content: "\f281";
}
.fa-edge:before {
  content: "\f282";
}
.fa-credit-card-alt:before {
  content: "\f283";
}
.fa-codiepie:before {
  content: "\f284";
}
.fa-modx:before {
  content: "\f285";
}
.fa-fort-awesome:before {
  content: "\f286";
}
.fa-usb:before {
  content: "\f287";
}
.fa-product-hunt:before {
  content: "\f288";
}
.fa-mixcloud:before {
  content: "\f289";
}
.fa-scribd:before {
  content: "\f28a";
}
.fa-pause-circle:before {
  content: "\f28b";
}
.fa-pause-circle-o:before {
  content: "\f28c";
}
.fa-stop-circle:before {
  content: "\f28d";
}
.fa-stop-circle-o:before {
  content: "\f28e";
}
.fa-shopping-bag:before {
  content: "\f290";
}
.fa-shopping-basket:before {
  content: "\f291";
}
.fa-hashtag:before {
  content: "\f292";
}
.fa-bluetooth:before {
  content: "\f293";
}
.fa-bluetooth-b:before {
  content: "\f294";
}
.fa-percent:before {
  content: "\f295";
}
.fa-gitlab:before {
  content: "\f296";
}
.fa-wpbeginner:before {
  content: "\f297";
}
.fa-wpforms:before {
  content: "\f298";
}
.fa-envira:before {
  content: "\f299";
}
.fa-universal-access:before {
  content: "\f29a";
}
.fa-wheelchair-alt:before {
  content: "\f29b";
}
.fa-question-circle-o:before {
  content: "\f29c";
}
.fa-blind:before {
  content: "\f29d";
}
.fa-audio-description:before {
  content: "\f29e";
}
.fa-volume-control-phone:before {
  content: "\f2a0";
}
.fa-braille:before {
  content: "\f2a1";
}
.fa-assistive-listening-systems:before {
  content: "\f2a2";
}
.fa-asl-interpreting:before,
.fa-american-sign-language-interpreting:before {
  content: "\f2a3";
}
.fa-deafness:before,
.fa-hard-of-hearing:before,
.fa-deaf:before {
  content: "\f2a4";
}
.fa-glide:before {
  content: "\f2a5";
}
.fa-glide-g:before {
  content: "\f2a6";
}
.fa-signing:before,
.fa-sign-language:before {
  content: "\f2a7";
}
.fa-low-vision:before {
  content: "\f2a8";
}
.fa-viadeo:before {
  content: "\f2a9";
}
.fa-viadeo-square:before {
  content: "\f2aa";
}
.fa-snapchat:before {
  content: "\f2ab";
}
.fa-snapchat-ghost:before {
  content: "\f2ac";
}
.fa-snapchat-square:before {
  content: "\f2ad";
}
.fa-pied-piper:before {
  content: "\f2ae";
}
.fa-first-order:before {
  content: "\f2b0";
}
.fa-yoast:before {
  content: "\f2b1";
}
.fa-themeisle:before {
  content: "\f2b2";
}
.fa-google-plus-circle:before,
.fa-google-plus-official:before {
  content: "\f2b3";
}
.fa-fa:before,
.fa-font-awesome:before {
  content: "\f2b4";
}
.fa-handshake-o:before {
  content: "\f2b5";
}
.fa-envelope-open:before {
  content: "\f2b6";
}
.fa-envelope-open-o:before {
  content: "\f2b7";
}
.fa-linode:before {
  content: "\f2b8";
}
.fa-address-book:before {
  content: "\f2b9";
}
.fa-address-book-o:before {
  content: "\f2ba";
}
.fa-vcard:before,
.fa-address-card:before {
  content: "\f2bb";
}
.fa-vcard-o:before,
.fa-address-card-o:before {
  content: "\f2bc";
}
.fa-user-circle:before {
  content: "\f2bd";
}
.fa-user-circle-o:before {
  content: "\f2be";
}
.fa-user-o:before {
  content: "\f2c0";
}
.fa-id-badge:before {
  content: "\f2c1";
}
.fa-drivers-license:before,
.fa-id-card:before {
  content: "\f2c2";
}
.fa-drivers-license-o:before,
.fa-id-card-o:before {
  content: "\f2c3";
}
.fa-quora:before {
  content: "\f2c4";
}
.fa-free-code-camp:before {
  content: "\f2c5";
}
.fa-telegram:before {
  content: "\f2c6";
}
.fa-thermometer-4:before,
.fa-thermometer:before,
.fa-thermometer-full:before {
  content: "\f2c7";
}
.fa-thermometer-3:before,
.fa-thermometer-three-quarters:before {
  content: "\f2c8";
}
.fa-thermometer-2:before,
.fa-thermometer-half:before {
  content: "\f2c9";
}
.fa-thermometer-1:before,
.fa-thermometer-quarter:before {
  content: "\f2ca";
}
.fa-thermometer-0:before,
.fa-thermometer-empty:before {
  content: "\f2cb";
}
.fa-shower:before {
  content: "\f2cc";
}
.fa-bathtub:before,
.fa-s15:before,
.fa-bath:before {
  content: "\f2cd";
}
.fa-podcast:before {
  content: "\f2ce";
}
.fa-window-maximize:before {
  content: "\f2d0";
}
.fa-window-minimize:before {
  content: "\f2d1";
}
.fa-window-restore:before {
  content: "\f2d2";
}
.fa-times-rectangle:before,
.fa-window-close:before {
  content: "\f2d3";
}
.fa-times-rectangle-o:before,
.fa-window-close-o:before {
  content: "\f2d4";
}
.fa-bandcamp:before {
  content: "\f2d5";
}
.fa-grav:before {
  content: "\f2d6";
}
.fa-etsy:before {
  content: "\f2d7";
}
.fa-imdb:before {
  content: "\f2d8";
}
.fa-ravelry:before {
  content: "\f2d9";
}
.fa-eercast:before {
  content: "\f2da";
}
.fa-microchip:before {
  content: "\f2db";
}
.fa-snowflake-o:before {
  content: "\f2dc";
}
.fa-superpowers:before {
  content: "\f2dd";
}
.fa-wpexplorer:before {
  content: "\f2de";
}
.fa-meetup:before {
  content: "\f2e0";
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  padding: 0;
  margin: -1px;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
/*!
*
* IPython base
*
*/
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
code {
  color: #000;
}
pre {
  font-size: inherit;
  line-height: inherit;
}
label {
  font-weight: normal;
}
/* Make the page background atleast 100% the height of the view port */
/* Make the page itself atleast 70% the height of the view port */
.border-box-sizing {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.corner-all {
  border-radius: 2px;
}
.no-padding {
  padding: 0px;
}
/* Flexible box model classes */
/* Taken from Alex Russell http://infrequently.org/2009/08/css-3-progress/ */
/* This file is a compatability layer.  It allows the usage of flexible box 
model layouts accross multiple browsers, including older browsers.  The newest,
universal implementation of the flexible box model is used when available (see
`Modern browsers` comments below).  Browsers that are known to implement this 
new spec completely include:

    Firefox 28.0+
    Chrome 29.0+
    Internet Explorer 11+ 
    Opera 17.0+

Browsers not listed, including Safari, are supported via the styling under the
`Old browsers` comments below.
*/
.hbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
.hbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.vbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
.vbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.hbox.reverse,
.vbox.reverse,
.reverse {
  /* Old browsers */
  -webkit-box-direction: reverse;
  -moz-box-direction: reverse;
  box-direction: reverse;
  /* Modern browsers */
  flex-direction: row-reverse;
}
.hbox.box-flex0,
.vbox.box-flex0,
.box-flex0 {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
  width: auto;
}
.hbox.box-flex1,
.vbox.box-flex1,
.box-flex1 {
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex,
.vbox.box-flex,
.box-flex {
  /* Old browsers */
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex2,
.vbox.box-flex2,
.box-flex2 {
  /* Old browsers */
  -webkit-box-flex: 2;
  -moz-box-flex: 2;
  box-flex: 2;
  /* Modern browsers */
  flex: 2;
}
.box-group1 {
  /*  Deprecated */
  -webkit-box-flex-group: 1;
  -moz-box-flex-group: 1;
  box-flex-group: 1;
}
.box-group2 {
  /* Deprecated */
  -webkit-box-flex-group: 2;
  -moz-box-flex-group: 2;
  box-flex-group: 2;
}
.hbox.start,
.vbox.start,
.start {
  /* Old browsers */
  -webkit-box-pack: start;
  -moz-box-pack: start;
  box-pack: start;
  /* Modern browsers */
  justify-content: flex-start;
}
.hbox.end,
.vbox.end,
.end {
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
}
.hbox.center,
.vbox.center,
.center {
  /* Old browsers */
  -webkit-box-pack: center;
  -moz-box-pack: center;
  box-pack: center;
  /* Modern browsers */
  justify-content: center;
}
.hbox.baseline,
.vbox.baseline,
.baseline {
  /* Old browsers */
  -webkit-box-pack: baseline;
  -moz-box-pack: baseline;
  box-pack: baseline;
  /* Modern browsers */
  justify-content: baseline;
}
.hbox.stretch,
.vbox.stretch,
.stretch {
  /* Old browsers */
  -webkit-box-pack: stretch;
  -moz-box-pack: stretch;
  box-pack: stretch;
  /* Modern browsers */
  justify-content: stretch;
}
.hbox.align-start,
.vbox.align-start,
.align-start {
  /* Old browsers */
  -webkit-box-align: start;
  -moz-box-align: start;
  box-align: start;
  /* Modern browsers */
  align-items: flex-start;
}
.hbox.align-end,
.vbox.align-end,
.align-end {
  /* Old browsers */
  -webkit-box-align: end;
  -moz-box-align: end;
  box-align: end;
  /* Modern browsers */
  align-items: flex-end;
}
.hbox.align-center,
.vbox.align-center,
.align-center {
  /* Old browsers */
  -webkit-box-align: center;
  -moz-box-align: center;
  box-align: center;
  /* Modern browsers */
  align-items: center;
}
.hbox.align-baseline,
.vbox.align-baseline,
.align-baseline {
  /* Old browsers */
  -webkit-box-align: baseline;
  -moz-box-align: baseline;
  box-align: baseline;
  /* Modern browsers */
  align-items: baseline;
}
.hbox.align-stretch,
.vbox.align-stretch,
.align-stretch {
  /* Old browsers */
  -webkit-box-align: stretch;
  -moz-box-align: stretch;
  box-align: stretch;
  /* Modern browsers */
  align-items: stretch;
}
div.error {
  margin: 2em;
  text-align: center;
}
div.error > h1 {
  font-size: 500%;
  line-height: normal;
}
div.error > p {
  font-size: 200%;
  line-height: normal;
}
div.traceback-wrapper {
  text-align: left;
  max-width: 800px;
  margin: auto;
}
div.traceback-wrapper pre.traceback {
  max-height: 600px;
  overflow: auto;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
body {
  background-color: #fff;
  /* This makes sure that the body covers the entire window and needs to
       be in a different element than the display: box in wrapper below */
  position: absolute;
  left: 0px;
  right: 0px;
  top: 0px;
  bottom: 0px;
  overflow: visible;
}
body > #header {
  /* Initially hidden to prevent FLOUC */
  display: none;
  background-color: #fff;
  /* Display over codemirror */
  position: relative;
  z-index: 100;
}
body > #header #header-container {
  display: flex;
  flex-direction: row;
  justify-content: space-between;
  padding: 5px;
  padding-bottom: 5px;
  padding-top: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
body > #header .header-bar {
  width: 100%;
  height: 1px;
  background: #e7e7e7;
  margin-bottom: -1px;
}
@media print {
  body > #header {
    display: none !important;
  }
}
#header-spacer {
  width: 100%;
  visibility: hidden;
}
@media print {
  #header-spacer {
    display: none;
  }
}
#ipython_notebook {
  padding-left: 0px;
  padding-top: 1px;
  padding-bottom: 1px;
}
[dir="rtl"] #ipython_notebook {
  margin-right: 10px;
  margin-left: 0;
}
[dir="rtl"] #ipython_notebook.pull-left {
  float: right !important;
  float: right;
}
.flex-spacer {
  flex: 1;
}
#noscript {
  width: auto;
  padding-top: 16px;
  padding-bottom: 16px;
  text-align: center;
  font-size: 22px;
  color: red;
  font-weight: bold;
}
#ipython_notebook img {
  height: 28px;
}
#site {
  width: 100%;
  display: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  overflow: auto;
}
@media print {
  #site {
    height: auto !important;
  }
}
/* Smaller buttons */
.ui-button .ui-button-text {
  padding: 0.2em 0.8em;
  font-size: 77%;
}
input.ui-button {
  padding: 0.3em 0.9em;
}
span#kernel_logo_widget {
  margin: 0 10px;
}
span#login_widget {
  float: right;
}
[dir="rtl"] span#login_widget {
  float: left;
}
span#login_widget > .button,
#logout {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button:focus,
#logout:focus,
span#login_widget > .button.focus,
#logout.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
span#login_widget > .button:hover,
#logout:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active:hover,
#logout:active:hover,
span#login_widget > .button.active:hover,
#logout.active:hover,
.open > .dropdown-togglespan#login_widget > .button:hover,
.open > .dropdown-toggle#logout:hover,
span#login_widget > .button:active:focus,
#logout:active:focus,
span#login_widget > .button.active:focus,
#logout.active:focus,
.open > .dropdown-togglespan#login_widget > .button:focus,
.open > .dropdown-toggle#logout:focus,
span#login_widget > .button:active.focus,
#logout:active.focus,
span#login_widget > .button.active.focus,
#logout.active.focus,
.open > .dropdown-togglespan#login_widget > .button.focus,
.open > .dropdown-toggle#logout.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  background-image: none;
}
span#login_widget > .button.disabled:hover,
#logout.disabled:hover,
span#login_widget > .button[disabled]:hover,
#logout[disabled]:hover,
fieldset[disabled] span#login_widget > .button:hover,
fieldset[disabled] #logout:hover,
span#login_widget > .button.disabled:focus,
#logout.disabled:focus,
span#login_widget > .button[disabled]:focus,
#logout[disabled]:focus,
fieldset[disabled] span#login_widget > .button:focus,
fieldset[disabled] #logout:focus,
span#login_widget > .button.disabled.focus,
#logout.disabled.focus,
span#login_widget > .button[disabled].focus,
#logout[disabled].focus,
fieldset[disabled] span#login_widget > .button.focus,
fieldset[disabled] #logout.focus {
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button .badge,
#logout .badge {
  color: #fff;
  background-color: #333;
}
.nav-header {
  text-transform: none;
}
#header > span {
  margin-top: 10px;
}
.modal_stretch .modal-dialog {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  min-height: 80vh;
}
.modal_stretch .modal-dialog .modal-body {
  max-height: calc(100vh - 200px);
  overflow: auto;
  flex: 1;
}
.modal-header {
  cursor: move;
}
@media (min-width: 768px) {
  .modal .modal-dialog {
    width: 700px;
  }
}
@media (min-width: 768px) {
  select.form-control {
    margin-left: 12px;
    margin-right: 12px;
  }
}
/*!
*
* IPython auth
*
*/
.center-nav {
  display: inline-block;
  margin-bottom: -4px;
}
[dir="rtl"] .center-nav form.pull-left {
  float: right !important;
  float: right;
}
[dir="rtl"] .center-nav .navbar-text {
  float: right;
}
[dir="rtl"] .navbar-inner {
  text-align: right;
}
[dir="rtl"] div.text-left {
  text-align: right;
}
/*!
*
* IPython tree view
*
*/
/* We need an invisible input field on top of the sentense*/
/* "Drag file onto the list ..." */
.alternate_upload {
  background-color: none;
  display: inline;
}
.alternate_upload.form {
  padding: 0;
  margin: 0;
}
.alternate_upload input.fileinput {
  position: absolute;
  display: block;
  width: 100%;
  height: 100%;
  overflow: hidden;
  cursor: pointer;
  opacity: 0;
  z-index: 2;
}
.alternate_upload .btn-xs > input.fileinput {
  margin: -1px -5px;
}
.alternate_upload .btn-upload {
  position: relative;
  height: 22px;
}
::-webkit-file-upload-button {
  cursor: pointer;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
ul#tabs {
  margin-bottom: 4px;
}
ul#tabs a {
  padding-top: 6px;
  padding-bottom: 4px;
}
[dir="rtl"] ul#tabs.nav-tabs > li {
  float: right;
}
[dir="rtl"] ul#tabs.nav.nav-tabs {
  padding-right: 0;
}
ul.breadcrumb a:focus,
ul.breadcrumb a:hover {
  text-decoration: none;
}
ul.breadcrumb i.icon-home {
  font-size: 16px;
  margin-right: 4px;
}
ul.breadcrumb span {
  color: #5e5e5e;
}
.list_toolbar {
  padding: 4px 0 4px 0;
  vertical-align: middle;
}
.list_toolbar .tree-buttons {
  padding-top: 1px;
}
[dir="rtl"] .list_toolbar .tree-buttons .pull-right {
  float: left !important;
  float: left;
}
[dir="rtl"] .list_toolbar .col-sm-4,
[dir="rtl"] .list_toolbar .col-sm-8 {
  float: right;
}
.dynamic-buttons {
  padding-top: 3px;
  display: inline-block;
}
.list_toolbar [class*="span"] {
  min-height: 24px;
}
.list_header {
  font-weight: bold;
  background-color: #EEE;
}
.list_placeholder {
  font-weight: bold;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
}
.list_container {
  margin-top: 4px;
  margin-bottom: 20px;
  border: 1px solid #ddd;
  border-radius: 2px;
}
.list_container > div {
  border-bottom: 1px solid #ddd;
}
.list_container > div:hover .list-item {
  background-color: red;
}
.list_container > div:last-child {
  border: none;
}
.list_item:hover .list_item {
  background-color: #ddd;
}
.list_item a {
  text-decoration: none;
}
.list_item:hover {
  background-color: #fafafa;
}
.list_header > div,
.list_item > div {
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
.list_header > div input,
.list_item > div input {
  margin-right: 7px;
  margin-left: 14px;
  vertical-align: text-bottom;
  line-height: 22px;
  position: relative;
  top: -1px;
}
.list_header > div .item_link,
.list_item > div .item_link {
  margin-left: -1px;
  vertical-align: baseline;
  line-height: 22px;
}
[dir="rtl"] .list_item > div input {
  margin-right: 0;
}
.new-file input[type=checkbox] {
  visibility: hidden;
}
.item_name {
  line-height: 22px;
  height: 24px;
}
.item_icon {
  font-size: 14px;
  color: #5e5e5e;
  margin-right: 7px;
  margin-left: 7px;
  line-height: 22px;
  vertical-align: baseline;
}
.item_modified {
  margin-right: 7px;
  margin-left: 7px;
}
[dir="rtl"] .item_modified.pull-right {
  float: left !important;
  float: left;
}
.item_buttons {
  line-height: 1em;
  margin-left: -5px;
}
.item_buttons .btn,
.item_buttons .btn-group,
.item_buttons .input-group {
  float: left;
}
.item_buttons > .btn,
.item_buttons > .btn-group,
.item_buttons > .input-group {
  margin-left: 5px;
}
.item_buttons .btn {
  min-width: 13ex;
}
.item_buttons .running-indicator {
  padding-top: 4px;
  color: #5cb85c;
}
.item_buttons .kernel-name {
  padding-top: 4px;
  color: #5bc0de;
  margin-right: 7px;
  float: left;
}
[dir="rtl"] .item_buttons.pull-right {
  float: left !important;
  float: left;
}
[dir="rtl"] .item_buttons .kernel-name {
  margin-left: 7px;
  float: right;
}
.toolbar_info {
  height: 24px;
  line-height: 24px;
}
.list_item input:not([type=checkbox]) {
  padding-top: 3px;
  padding-bottom: 3px;
  height: 22px;
  line-height: 14px;
  margin: 0px;
}
.highlight_text {
  color: blue;
}
#project_name {
  display: inline-block;
  padding-left: 7px;
  margin-left: -2px;
}
#project_name > .breadcrumb {
  padding: 0px;
  margin-bottom: 0px;
  background-color: transparent;
  font-weight: bold;
}
.sort_button {
  display: inline-block;
  padding-left: 7px;
}
[dir="rtl"] .sort_button.pull-right {
  float: left !important;
  float: left;
}
#tree-selector {
  padding-right: 0px;
}
#button-select-all {
  min-width: 50px;
}
[dir="rtl"] #button-select-all.btn {
  float: right ;
}
#select-all {
  margin-left: 7px;
  margin-right: 2px;
  margin-top: 2px;
  height: 16px;
}
[dir="rtl"] #select-all.pull-left {
  float: right !important;
  float: right;
}
.menu_icon {
  margin-right: 2px;
}
.tab-content .row {
  margin-left: 0px;
  margin-right: 0px;
}
.folder_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f114";
}
.folder_icon:before.fa-pull-left {
  margin-right: .3em;
}
.folder_icon:before.fa-pull-right {
  margin-left: .3em;
}
.folder_icon:before.pull-left {
  margin-right: .3em;
}
.folder_icon:before.pull-right {
  margin-left: .3em;
}
.notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
}
.notebook_icon:before.fa-pull-left {
  margin-right: .3em;
}
.notebook_icon:before.fa-pull-right {
  margin-left: .3em;
}
.notebook_icon:before.pull-left {
  margin-right: .3em;
}
.notebook_icon:before.pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
  color: #5cb85c;
}
.running_notebook_icon:before.fa-pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.fa-pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before.pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.pull-right {
  margin-left: .3em;
}
.file_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f016";
  position: relative;
  top: -2px;
}
.file_icon:before.fa-pull-left {
  margin-right: .3em;
}
.file_icon:before.fa-pull-right {
  margin-left: .3em;
}
.file_icon:before.pull-left {
  margin-right: .3em;
}
.file_icon:before.pull-right {
  margin-left: .3em;
}
#notebook_toolbar .pull-right {
  padding-top: 0px;
  margin-right: -1px;
}
ul#new-menu {
  left: auto;
  right: 0;
}
#new-menu .dropdown-header {
  font-size: 10px;
  border-bottom: 1px solid #e5e5e5;
  padding: 0 0 3px;
  margin: -3px 20px 0;
}
.kernel-menu-icon {
  padding-right: 12px;
  width: 24px;
  content: "\f096";
}
.kernel-menu-icon:before {
  content: "\f096";
}
.kernel-menu-icon-current:before {
  content: "\f00c";
}
#tab_content {
  padding-top: 20px;
}
#running .panel-group .panel {
  margin-top: 3px;
  margin-bottom: 1em;
}
#running .panel-group .panel .panel-heading {
  background-color: #EEE;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
#running .panel-group .panel .panel-heading a:focus,
#running .panel-group .panel .panel-heading a:hover {
  text-decoration: none;
}
#running .panel-group .panel .panel-body {
  padding: 0px;
}
#running .panel-group .panel .panel-body .list_container {
  margin-top: 0px;
  margin-bottom: 0px;
  border: 0px;
  border-radius: 0px;
}
#running .panel-group .panel .panel-body .list_container .list_item {
  border-bottom: 1px solid #ddd;
}
#running .panel-group .panel .panel-body .list_container .list_item:last-child {
  border-bottom: 0px;
}
.delete-button {
  display: none;
}
.duplicate-button {
  display: none;
}
.rename-button {
  display: none;
}
.move-button {
  display: none;
}
.download-button {
  display: none;
}
.shutdown-button {
  display: none;
}
.dynamic-instructions {
  display: inline-block;
  padding-top: 4px;
}
/*!
*
* IPython text editor webapp
*
*/
.selected-keymap i.fa {
  padding: 0px 5px;
}
.selected-keymap i.fa:before {
  content: "\f00c";
}
#mode-menu {
  overflow: auto;
  max-height: 20em;
}
.edit_app #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.edit_app #menubar .navbar {
  /* Use a negative 1 bottom margin, so the border overlaps the border of the
    header */
  margin-bottom: -1px;
}
.dirty-indicator {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator.fa-pull-left {
  margin-right: .3em;
}
.dirty-indicator.fa-pull-right {
  margin-left: .3em;
}
.dirty-indicator.pull-left {
  margin-right: .3em;
}
.dirty-indicator.pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-dirty.fa-pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.fa-pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty.pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-clean.fa-pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.fa-pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f00c";
}
.dirty-indicator-clean:before.fa-pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.fa-pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.pull-right {
  margin-left: .3em;
}
#filename {
  font-size: 16pt;
  display: table;
  padding: 0px 5px;
}
#current-mode {
  padding-left: 5px;
  padding-right: 5px;
}
#texteditor-backdrop {
  padding-top: 20px;
  padding-bottom: 20px;
}
@media not print {
  #texteditor-backdrop {
    background-color: #EEE;
  }
}
@media print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container {
    padding: 0px;
    background-color: #fff;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
.CodeMirror-dialog {
  background-color: #fff;
}
/*!
*
* IPython notebook
*
*/
/* CSS font colors for translated ANSI escape sequences */
/* The color values are a mix of
   http://www.xcolors.net/dl/baskerville-ivorylight and
   http://www.xcolors.net/dl/euphrasia */
.ansi-black-fg {
  color: #3E424D;
}
.ansi-black-bg {
  background-color: #3E424D;
}
.ansi-black-intense-fg {
  color: #282C36;
}
.ansi-black-intense-bg {
  background-color: #282C36;
}
.ansi-red-fg {
  color: #E75C58;
}
.ansi-red-bg {
  background-color: #E75C58;
}
.ansi-red-intense-fg {
  color: #B22B31;
}
.ansi-red-intense-bg {
  background-color: #B22B31;
}
.ansi-green-fg {
  color: #00A250;
}
.ansi-green-bg {
  background-color: #00A250;
}
.ansi-green-intense-fg {
  color: #007427;
}
.ansi-green-intense-bg {
  background-color: #007427;
}
.ansi-yellow-fg {
  color: #DDB62B;
}
.ansi-yellow-bg {
  background-color: #DDB62B;
}
.ansi-yellow-intense-fg {
  color: #B27D12;
}
.ansi-yellow-intense-bg {
  background-color: #B27D12;
}
.ansi-blue-fg {
  color: #208FFB;
}
.ansi-blue-bg {
  background-color: #208FFB;
}
.ansi-blue-intense-fg {
  color: #0065CA;
}
.ansi-blue-intense-bg {
  background-color: #0065CA;
}
.ansi-magenta-fg {
  color: #D160C4;
}
.ansi-magenta-bg {
  background-color: #D160C4;
}
.ansi-magenta-intense-fg {
  color: #A03196;
}
.ansi-magenta-intense-bg {
  background-color: #A03196;
}
.ansi-cyan-fg {
  color: #60C6C8;
}
.ansi-cyan-bg {
  background-color: #60C6C8;
}
.ansi-cyan-intense-fg {
  color: #258F8F;
}
.ansi-cyan-intense-bg {
  background-color: #258F8F;
}
.ansi-white-fg {
  color: #C5C1B4;
}
.ansi-white-bg {
  background-color: #C5C1B4;
}
.ansi-white-intense-fg {
  color: #A1A6B2;
}
.ansi-white-intense-bg {
  background-color: #A1A6B2;
}
.ansi-default-inverse-fg {
  color: #FFFFFF;
}
.ansi-default-inverse-bg {
  background-color: #000000;
}
.ansi-bold {
  font-weight: bold;
}
.ansi-underline {
  text-decoration: underline;
}
/* The following styles are deprecated an will be removed in a future version */
.ansibold {
  font-weight: bold;
}
.ansi-inverse {
  outline: 0.5px dotted;
}
/* use dark versions for foreground, to improve visibility */
.ansiblack {
  color: black;
}
.ansired {
  color: darkred;
}
.ansigreen {
  color: darkgreen;
}
.ansiyellow {
  color: #c4a000;
}
.ansiblue {
  color: darkblue;
}
.ansipurple {
  color: darkviolet;
}
.ansicyan {
  color: steelblue;
}
.ansigray {
  color: gray;
}
/* and light for background, for the same reason */
.ansibgblack {
  background-color: black;
}
.ansibgred {
  background-color: red;
}
.ansibggreen {
  background-color: green;
}
.ansibgyellow {
  background-color: yellow;
}
.ansibgblue {
  background-color: blue;
}
.ansibgpurple {
  background-color: magenta;
}
.ansibgcyan {
  background-color: cyan;
}
.ansibggray {
  background-color: gray;
}
div.cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-radius: 2px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  border-width: 1px;
  border-style: solid;
  border-color: transparent;
  width: 100%;
  padding: 5px;
  /* This acts as a spacer between cells, that is outside the border */
  margin: 0px;
  outline: none;
  position: relative;
  overflow: visible;
}
div.cell:before {
  position: absolute;
  display: block;
  top: -1px;
  left: -1px;
  width: 5px;
  height: calc(100% +  2px);
  content: '';
  background: transparent;
}
div.cell.jupyter-soft-selected {
  border-left-color: #E3F2FD;
  border-left-width: 1px;
  padding-left: 5px;
  border-right-color: #E3F2FD;
  border-right-width: 1px;
  background: #E3F2FD;
}
@media print {
  div.cell.jupyter-soft-selected {
    border-color: transparent;
  }
}
div.cell.selected,
div.cell.selected.jupyter-soft-selected {
  border-color: #ababab;
}
div.cell.selected:before,
div.cell.selected.jupyter-soft-selected:before {
  position: absolute;
  display: block;
  top: -1px;
  left: -1px;
  width: 5px;
  height: calc(100% +  2px);
  content: '';
  background: #42A5F5;
}
@media print {
  div.cell.selected,
  div.cell.selected.jupyter-soft-selected {
    border-color: transparent;
  }
}
.edit_mode div.cell.selected {
  border-color: #66BB6A;
}
.edit_mode div.cell.selected:before {
  position: absolute;
  display: block;
  top: -1px;
  left: -1px;
  width: 5px;
  height: calc(100% +  2px);
  content: '';
  background: #66BB6A;
}
@media print {
  .edit_mode div.cell.selected {
    border-color: transparent;
  }
}
.prompt {
  /* This needs to be wide enough for 3 digit prompt numbers: In[100]: */
  min-width: 14ex;
  /* This padding is tuned to match the padding on the CodeMirror editor. */
  padding: 0.4em;
  margin: 0px;
  font-family: monospace;
  text-align: right;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
  /* Don't highlight prompt number selection */
  -webkit-touch-callout: none;
  -webkit-user-select: none;
  -khtml-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
  /* Use default cursor */
  cursor: default;
}
@media (max-width: 540px) {
  .prompt {
    text-align: left;
  }
}
div.inner_cell {
  min-width: 0;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_area {
  border: 1px solid #cfcfcf;
  border-radius: 2px;
  background: #f7f7f7;
  line-height: 1.21429em;
}
/* This is needed so that empty prompt areas can collapse to zero height when there
   is no content in the output_subarea and the prompt. The main purpose of this is
   to make sure that empty JavaScript output_subareas have no height. */
div.prompt:empty {
  padding-top: 0;
  padding-bottom: 0;
}
div.unrecognized_cell {
  padding: 5px 5px 5px 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.unrecognized_cell .inner_cell {
  border-radius: 2px;
  padding: 5px;
  font-weight: bold;
  color: red;
  border: 1px solid #cfcfcf;
  background: #eaeaea;
}
div.unrecognized_cell .inner_cell a {
  color: inherit;
  text-decoration: none;
}
div.unrecognized_cell .inner_cell a:hover {
  color: inherit;
  text-decoration: none;
}
@media (max-width: 540px) {
  div.unrecognized_cell > div.prompt {
    display: none;
  }
}
div.code_cell {
  /* avoid page breaking on code cells when printing */
}
@media print {
  div.code_cell {
    page-break-inside: avoid;
  }
}
/* any special styling for code cells that are currently running goes here */
div.input {
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.input {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_prompt {
  color: #303F9F;
  border-top: 1px solid transparent;
}
div.input_area > div.highlight {
  margin: 0.4em;
  border: none;
  padding: 0px;
  background-color: transparent;
}
div.input_area > div.highlight > pre {
  margin: 0px;
  border: none;
  padding: 0px;
  background-color: transparent;
}
/* The following gets added to the <head> if it is detected that the user has a
 * monospace font with inconsistent normal/bold/italic height.  See
 * notebookmain.js.  Such fonts will have keywords vertically offset with
 * respect to the rest of the text.  The user should select a better font.
 * See: https://github.com/ipython/ipython/issues/1503
 *
 * .CodeMirror span {
 *      vertical-align: bottom;
 * }
 */
.CodeMirror {
  line-height: 1.21429em;
  /* Changed from 1em to our global default */
  font-size: 14px;
  height: auto;
  /* Changed to auto to autogrow */
  background: none;
  /* Changed from white to allow our bg to show through */
}
.CodeMirror-scroll {
  /*  The CodeMirror docs are a bit fuzzy on if overflow-y should be hidden or visible.*/
  /*  We have found that if it is visible, vertical scrollbars appear with font size changes.*/
  overflow-y: hidden;
  overflow-x: auto;
}
.CodeMirror-lines {
  /* In CM2, this used to be 0.4em, but in CM3 it went to 4px. We need the em value because */
  /* we have set a different line-height and want this to scale with that. */
  /* Note that this should set vertical padding only, since CodeMirror assumes
       that horizontal padding will be set on CodeMirror pre */
  padding: 0.4em 0;
}
.CodeMirror-linenumber {
  padding: 0 8px 0 4px;
}
.CodeMirror-gutters {
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.CodeMirror pre {
  /* In CM3 this went to 4px from 0 in CM2. This sets horizontal padding only,
    use .CodeMirror-lines for vertical */
  padding: 0 0.4em;
  border: 0;
  border-radius: 0;
}
.CodeMirror-cursor {
  border-left: 1.4px solid black;
}
@media screen and (min-width: 2138px) and (max-width: 4319px) {
  .CodeMirror-cursor {
    border-left: 2px solid black;
  }
}
@media screen and (min-width: 4320px) {
  .CodeMirror-cursor {
    border-left: 4px solid black;
  }
}
/*

Original style from softwaremaniacs.org (c) Ivan Sagalaev <Maniac@SoftwareManiacs.Org>
Adapted from GitHub theme

*/
.highlight-base {
  color: #000;
}
.highlight-variable {
  color: #000;
}
.highlight-variable-2 {
  color: #1a1a1a;
}
.highlight-variable-3 {
  color: #333333;
}
.highlight-string {
  color: #BA2121;
}
.highlight-comment {
  color: #408080;
  font-style: italic;
}
.highlight-number {
  color: #080;
}
.highlight-atom {
  color: #88F;
}
.highlight-keyword {
  color: #008000;
  font-weight: bold;
}
.highlight-builtin {
  color: #008000;
}
.highlight-error {
  color: #f00;
}
.highlight-operator {
  color: #AA22FF;
  font-weight: bold;
}
.highlight-meta {
  color: #AA22FF;
}
/* previously not defined, copying from default codemirror */
.highlight-def {
  color: #00f;
}
.highlight-string-2 {
  color: #f50;
}
.highlight-qualifier {
  color: #555;
}
.highlight-bracket {
  color: #997;
}
.highlight-tag {
  color: #170;
}
.highlight-attribute {
  color: #00c;
}
.highlight-header {
  color: blue;
}
.highlight-quote {
  color: #090;
}
.highlight-link {
  color: #00c;
}
/* apply the same style to codemirror */
.cm-s-ipython span.cm-keyword {
  color: #008000;
  font-weight: bold;
}
.cm-s-ipython span.cm-atom {
  color: #88F;
}
.cm-s-ipython span.cm-number {
  color: #080;
}
.cm-s-ipython span.cm-def {
  color: #00f;
}
.cm-s-ipython span.cm-variable {
  color: #000;
}
.cm-s-ipython span.cm-operator {
  color: #AA22FF;
  font-weight: bold;
}
.cm-s-ipython span.cm-variable-2 {
  color: #1a1a1a;
}
.cm-s-ipython span.cm-variable-3 {
  color: #333333;
}
.cm-s-ipython span.cm-comment {
  color: #408080;
  font-style: italic;
}
.cm-s-ipython span.cm-string {
  color: #BA2121;
}
.cm-s-ipython span.cm-string-2 {
  color: #f50;
}
.cm-s-ipython span.cm-meta {
  color: #AA22FF;
}
.cm-s-ipython span.cm-qualifier {
  color: #555;
}
.cm-s-ipython span.cm-builtin {
  color: #008000;
}
.cm-s-ipython span.cm-bracket {
  color: #997;
}
.cm-s-ipython span.cm-tag {
  color: #170;
}
.cm-s-ipython span.cm-attribute {
  color: #00c;
}
.cm-s-ipython span.cm-header {
  color: blue;
}
.cm-s-ipython span.cm-quote {
  color: #090;
}
.cm-s-ipython span.cm-link {
  color: #00c;
}
.cm-s-ipython span.cm-error {
  color: #f00;
}
.cm-s-ipython span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}
div.output_wrapper {
  /* this position must be relative to enable descendents to be absolute within it */
  position: relative;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  z-index: 1;
}
/* class for the output area when it should be height-limited */
div.output_scroll {
  /* ideally, this would be max-height, but FF barfs all over that */
  height: 24em;
  /* FF needs this *and the wrapper* to specify full width, or it will shrinkwrap */
  width: 100%;
  overflow: auto;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  display: block;
}
/* output div while it is collapsed */
div.output_collapsed {
  margin: 0px;
  padding: 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
div.out_prompt_overlay {
  height: 100%;
  padding: 0px 0.4em;
  position: absolute;
  border-radius: 2px;
}
div.out_prompt_overlay:hover {
  /* use inner shadow to get border that is computed the same on WebKit/FF */
  -webkit-box-shadow: inset 0 0 1px #000;
  box-shadow: inset 0 0 1px #000;
  background: rgba(240, 240, 240, 0.5);
}
div.output_prompt {
  color: #D84315;
}
/* This class is the outer container of all output sections. */
div.output_area {
  padding: 0px;
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.output_area .MathJax_Display {
  text-align: left !important;
}
div.output_area .rendered_html table {
  margin-left: 0;
  margin-right: 0;
}
div.output_area .rendered_html img {
  margin-left: 0;
  margin-right: 0;
}
div.output_area img,
div.output_area svg {
  max-width: 100%;
  height: auto;
}
div.output_area img.unconfined,
div.output_area svg.unconfined {
  max-width: none;
}
div.output_area .mglyph > img {
  max-width: none;
}
/* This is needed to protect the pre formating from global settings such
   as that of bootstrap */
.output {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.output_area {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
div.output_area pre {
  margin: 0;
  padding: 1px 0 1px 0;
  border: 0;
  vertical-align: baseline;
  color: black;
  background-color: transparent;
  border-radius: 0;
}
/* This class is for the output subarea inside the output_area and after
   the prompt div. */
div.output_subarea {
  overflow-x: auto;
  padding: 0.4em;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
  max-width: calc(100% - 14ex);
}
div.output_scroll div.output_subarea {
  overflow-x: visible;
}
/* The rest of the output_* classes are for special styling of the different
   output types */
/* all text output has this class: */
div.output_text {
  text-align: left;
  color: #000;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
}
/* stdout/stderr are 'text' as well as 'stream', but execute_result/error are *not* streams */
div.output_stderr {
  background: #fdd;
  /* very light red background for stderr */
}
div.output_latex {
  text-align: left;
}
/* Empty output_javascript divs should have no height */
div.output_javascript:empty {
  padding: 0;
}
.js-error {
  color: darkred;
}
/* raw_input styles */
div.raw_input_container {
  line-height: 1.21429em;
  padding-top: 5px;
}
pre.raw_input_prompt {
  /* nothing needed here. */
}
input.raw_input {
  font-family: monospace;
  font-size: inherit;
  color: inherit;
  width: auto;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
}
input.raw_input:focus {
  box-shadow: none;
}
p.p-space {
  margin-bottom: 10px;
}
div.output_unrecognized {
  padding: 5px;
  font-weight: bold;
  color: red;
}
div.output_unrecognized a {
  color: inherit;
  text-decoration: none;
}
div.output_unrecognized a:hover {
  color: inherit;
  text-decoration: none;
}
.rendered_html {
  color: #000;
  /* any extras will just be numbers: */
}
.rendered_html em {
  font-style: italic;
}
.rendered_html strong {
  font-weight: bold;
}
.rendered_html u {
  text-decoration: underline;
}
.rendered_html :link {
  text-decoration: underline;
}
.rendered_html :visited {
  text-decoration: underline;
}
.rendered_html h1 {
  font-size: 185.7%;
  margin: 1.08em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h2 {
  font-size: 157.1%;
  margin: 1.27em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h3 {
  font-size: 128.6%;
  margin: 1.55em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h4 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h5 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h6 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h1:first-child {
  margin-top: 0.538em;
}
.rendered_html h2:first-child {
  margin-top: 0.636em;
}
.rendered_html h3:first-child {
  margin-top: 0.777em;
}
.rendered_html h4:first-child {
  margin-top: 1em;
}
.rendered_html h5:first-child {
  margin-top: 1em;
}
.rendered_html h6:first-child {
  margin-top: 1em;
}
.rendered_html ul:not(.list-inline),
.rendered_html ol:not(.list-inline) {
  padding-left: 2em;
}
.rendered_html ul {
  list-style: disc;
}
.rendered_html ul ul {
  list-style: square;
  margin-top: 0;
}
.rendered_html ul ul ul {
  list-style: circle;
}
.rendered_html ol {
  list-style: decimal;
}
.rendered_html ol ol {
  list-style: upper-alpha;
  margin-top: 0;
}
.rendered_html ol ol ol {
  list-style: lower-alpha;
}
.rendered_html ol ol ol ol {
  list-style: lower-roman;
}
.rendered_html ol ol ol ol ol {
  list-style: decimal;
}
.rendered_html * + ul {
  margin-top: 1em;
}
.rendered_html * + ol {
  margin-top: 1em;
}
.rendered_html hr {
  color: black;
  background-color: black;
}
.rendered_html pre {
  margin: 1em 2em;
  padding: 0px;
  background-color: #fff;
}
.rendered_html code {
  background-color: #eff0f1;
}
.rendered_html p code {
  padding: 1px 5px;
}
.rendered_html pre code {
  background-color: #fff;
}
.rendered_html pre,
.rendered_html code {
  border: 0;
  color: #000;
  font-size: 100%;
}
.rendered_html blockquote {
  margin: 1em 2em;
}
.rendered_html table {
  margin-left: auto;
  margin-right: auto;
  border: none;
  border-collapse: collapse;
  border-spacing: 0;
  color: black;
  font-size: 12px;
  table-layout: fixed;
}
.rendered_html thead {
  border-bottom: 1px solid black;
  vertical-align: bottom;
}
.rendered_html tr,
.rendered_html th,
.rendered_html td {
  text-align: right;
  vertical-align: middle;
  padding: 0.5em 0.5em;
  line-height: normal;
  white-space: normal;
  max-width: none;
  border: none;
}
.rendered_html th {
  font-weight: bold;
}
.rendered_html tbody tr:nth-child(odd) {
  background: #f5f5f5;
}
.rendered_html tbody tr:hover {
  background: rgba(66, 165, 245, 0.2);
}
.rendered_html * + table {
  margin-top: 1em;
}
.rendered_html p {
  text-align: left;
}
.rendered_html * + p {
  margin-top: 1em;
}
.rendered_html img {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.rendered_html * + img {
  margin-top: 1em;
}
.rendered_html img,
.rendered_html svg {
  max-width: 100%;
  height: auto;
}
.rendered_html img.unconfined,
.rendered_html svg.unconfined {
  max-width: none;
}
.rendered_html .alert {
  margin-bottom: initial;
}
.rendered_html * + .alert {
  margin-top: 1em;
}
[dir="rtl"] .rendered_html p {
  text-align: right;
}
div.text_cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.text_cell > div.prompt {
    display: none;
  }
}
div.text_cell_render {
  /*font-family: "Helvetica Neue", Arial, Helvetica, Geneva, sans-serif;*/
  outline: none;
  resize: none;
  width: inherit;
  border-style: none;
  padding: 0.5em 0.5em 0.5em 0.4em;
  color: #000;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
a.anchor-link:link {
  text-decoration: none;
  padding: 0px 20px;
  visibility: hidden;
}
h1:hover .anchor-link,
h2:hover .anchor-link,
h3:hover .anchor-link,
h4:hover .anchor-link,
h5:hover .anchor-link,
h6:hover .anchor-link {
  visibility: visible;
}
.text_cell.rendered .input_area {
  display: none;
}
.text_cell.rendered .rendered_html {
  overflow-x: auto;
  overflow-y: hidden;
}
.text_cell.rendered .rendered_html tr,
.text_cell.rendered .rendered_html th,
.text_cell.rendered .rendered_html td {
  max-width: none;
}
.text_cell.unrendered .text_cell_render {
  display: none;
}
.text_cell .dropzone .input_area {
  border: 2px dashed #bababa;
  margin: -1px;
}
.cm-header-1,
.cm-header-2,
.cm-header-3,
.cm-header-4,
.cm-header-5,
.cm-header-6 {
  font-weight: bold;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
}
.cm-header-1 {
  font-size: 185.7%;
}
.cm-header-2 {
  font-size: 157.1%;
}
.cm-header-3 {
  font-size: 128.6%;
}
.cm-header-4 {
  font-size: 110%;
}
.cm-header-5 {
  font-size: 100%;
  font-style: italic;
}
.cm-header-6 {
  font-size: 100%;
  font-style: italic;
}
/*!
*
* IPython notebook webapp
*
*/
@media (max-width: 767px) {
  .notebook_app {
    padding-left: 0px;
    padding-right: 0px;
  }
}
#ipython-main-app {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook_panel {
  margin: 0px;
  padding: 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook {
  font-size: 14px;
  line-height: 20px;
  overflow-y: hidden;
  overflow-x: auto;
  width: 100%;
  /* This spaces the page away from the edge of the notebook area */
  padding-top: 20px;
  margin: 0px;
  outline: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  min-height: 100%;
}
@media not print {
  #notebook-container {
    padding: 15px;
    background-color: #fff;
    min-height: 0;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
@media print {
  #notebook-container {
    width: 100%;
  }
}
div.ui-widget-content {
  border: 1px solid #ababab;
  outline: none;
}
pre.dialog {
  background-color: #f7f7f7;
  border: 1px solid #ddd;
  border-radius: 2px;
  padding: 0.4em;
  padding-left: 2em;
}
p.dialog {
  padding: 0.2em;
}
/* Word-wrap output correctly.  This is the CSS3 spelling, though Firefox seems
   to not honor it correctly.  Webkit browsers (Chrome, rekonq, Safari) do.
 */
pre,
code,
kbd,
samp {
  white-space: pre-wrap;
}
#fonttest {
  font-family: monospace;
}
p {
  margin-bottom: 0;
}
.end_space {
  min-height: 100px;
  transition: height .2s ease;
}
.notebook_app > #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
@media not print {
  .notebook_app {
    background-color: #EEE;
  }
}
kbd {
  border-style: solid;
  border-width: 1px;
  box-shadow: none;
  margin: 2px;
  padding-left: 2px;
  padding-right: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
.jupyter-keybindings {
  padding: 1px;
  line-height: 24px;
  border-bottom: 1px solid gray;
}
.jupyter-keybindings input {
  margin: 0;
  padding: 0;
  border: none;
}
.jupyter-keybindings i {
  padding: 6px;
}
.well code {
  background-color: #ffffff;
  border-color: #ababab;
  border-width: 1px;
  border-style: solid;
  padding: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
/* CSS for the cell toolbar */
.celltoolbar {
  border: thin solid #CFCFCF;
  border-bottom: none;
  background: #EEE;
  border-radius: 2px 2px 0px 0px;
  width: 100%;
  height: 29px;
  padding-right: 4px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
  display: -webkit-flex;
}
@media print {
  .celltoolbar {
    display: none;
  }
}
.ctb_hideshow {
  display: none;
  vertical-align: bottom;
}
/* ctb_show is added to the ctb_hideshow div to show the cell toolbar.
   Cell toolbars are only shown when the ctb_global_show class is also set.
*/
.ctb_global_show .ctb_show.ctb_hideshow {
  display: block;
}
.ctb_global_show .ctb_show + .input_area,
.ctb_global_show .ctb_show + div.text_cell_input,
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border-top-right-radius: 0px;
  border-top-left-radius: 0px;
}
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border: 1px solid #cfcfcf;
}
.celltoolbar {
  font-size: 87%;
  padding-top: 3px;
}
.celltoolbar select {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  width: inherit;
  font-size: inherit;
  height: 22px;
  padding: 0px;
  display: inline-block;
}
.celltoolbar select:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.celltoolbar select::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.celltoolbar select:-ms-input-placeholder {
  color: #999;
}
.celltoolbar select::-webkit-input-placeholder {
  color: #999;
}
.celltoolbar select::-ms-expand {
  border: 0;
  background-color: transparent;
}
.celltoolbar select[disabled],
.celltoolbar select[readonly],
fieldset[disabled] .celltoolbar select {
  background-color: #eeeeee;
  opacity: 1;
}
.celltoolbar select[disabled],
fieldset[disabled] .celltoolbar select {
  cursor: not-allowed;
}
textarea.celltoolbar select {
  height: auto;
}
select.celltoolbar select {
  height: 30px;
  line-height: 30px;
}
textarea.celltoolbar select,
select[multiple].celltoolbar select {
  height: auto;
}
.celltoolbar label {
  margin-left: 5px;
  margin-right: 5px;
}
.tags_button_container {
  width: 100%;
  display: flex;
}
.tag-container {
  display: flex;
  flex-direction: row;
  flex-grow: 1;
  overflow: hidden;
  position: relative;
}
.tag-container > * {
  margin: 0 4px;
}
.remove-tag-btn {
  margin-left: 4px;
}
.tags-input {
  display: flex;
}
.cell-tag:last-child:after {
  content: "";
  position: absolute;
  right: 0;
  width: 40px;
  height: 100%;
  /* Fade to background color of cell toolbar */
  background: linear-gradient(to right, rgba(0, 0, 0, 0), #EEE);
}
.tags-input > * {
  margin-left: 4px;
}
.cell-tag,
.tags-input input,
.tags-input button {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  box-shadow: none;
  width: inherit;
  font-size: inherit;
  height: 22px;
  line-height: 22px;
  padding: 0px 4px;
  display: inline-block;
}
.cell-tag:focus,
.tags-input input:focus,
.tags-input button:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.cell-tag::-moz-placeholder,
.tags-input input::-moz-placeholder,
.tags-input button::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.cell-tag:-ms-input-placeholder,
.tags-input input:-ms-input-placeholder,
.tags-input button:-ms-input-placeholder {
  color: #999;
}
.cell-tag::-webkit-input-placeholder,
.tags-input input::-webkit-input-placeholder,
.tags-input button::-webkit-input-placeholder {
  color: #999;
}
.cell-tag::-ms-expand,
.tags-input input::-ms-expand,
.tags-input button::-ms-expand {
  border: 0;
  background-color: transparent;
}
.cell-tag[disabled],
.tags-input input[disabled],
.tags-input button[disabled],
.cell-tag[readonly],
.tags-input input[readonly],
.tags-input button[readonly],
fieldset[disabled] .cell-tag,
fieldset[disabled] .tags-input input,
fieldset[disabled] .tags-input button {
  background-color: #eeeeee;
  opacity: 1;
}
.cell-tag[disabled],
.tags-input input[disabled],
.tags-input button[disabled],
fieldset[disabled] .cell-tag,
fieldset[disabled] .tags-input input,
fieldset[disabled] .tags-input button {
  cursor: not-allowed;
}
textarea.cell-tag,
textarea.tags-input input,
textarea.tags-input button {
  height: auto;
}
select.cell-tag,
select.tags-input input,
select.tags-input button {
  height: 30px;
  line-height: 30px;
}
textarea.cell-tag,
textarea.tags-input input,
textarea.tags-input button,
select[multiple].cell-tag,
select[multiple].tags-input input,
select[multiple].tags-input button {
  height: auto;
}
.cell-tag,
.tags-input button {
  padding: 0px 4px;
}
.cell-tag {
  background-color: #fff;
  white-space: nowrap;
}
.tags-input input[type=text]:focus {
  outline: none;
  box-shadow: none;
  border-color: #ccc;
}
.completions {
  position: absolute;
  z-index: 110;
  overflow: hidden;
  border: 1px solid #ababab;
  border-radius: 2px;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  line-height: 1;
}
.completions select {
  background: white;
  outline: none;
  border: none;
  padding: 0px;
  margin: 0px;
  overflow: auto;
  font-family: monospace;
  font-size: 110%;
  color: #000;
  width: auto;
}
.completions select option.context {
  color: #286090;
}
#kernel_logo_widget .current_kernel_logo {
  display: none;
  margin-top: -1px;
  margin-bottom: -1px;
  width: 32px;
  height: 32px;
}
[dir="rtl"] #kernel_logo_widget {
  float: left !important;
  float: left;
}
.modal .modal-body .move-path {
  display: flex;
  flex-direction: row;
  justify-content: space;
  align-items: center;
}
.modal .modal-body .move-path .server-root {
  padding-right: 20px;
}
.modal .modal-body .move-path .path-input {
  flex: 1;
}
#menubar {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  margin-top: 1px;
}
#menubar .navbar {
  border-top: 1px;
  border-radius: 0px 0px 2px 2px;
  margin-bottom: 0px;
}
#menubar .navbar-toggle {
  float: left;
  padding-top: 7px;
  padding-bottom: 7px;
  border: none;
}
#menubar .navbar-collapse {
  clear: left;
}
[dir="rtl"] #menubar .navbar-toggle {
  float: right;
}
[dir="rtl"] #menubar .navbar-collapse {
  clear: right;
}
[dir="rtl"] #menubar .navbar-nav {
  float: right;
}
[dir="rtl"] #menubar .nav {
  padding-right: 0px;
}
[dir="rtl"] #menubar .navbar-nav > li {
  float: right;
}
[dir="rtl"] #menubar .navbar-right {
  float: left !important;
}
[dir="rtl"] ul.dropdown-menu {
  text-align: right;
  left: auto;
}
[dir="rtl"] ul#new-menu.dropdown-menu {
  right: auto;
  left: 0;
}
.nav-wrapper {
  border-bottom: 1px solid #e7e7e7;
}
i.menu-icon {
  padding-top: 4px;
}
[dir="rtl"] i.menu-icon.pull-right {
  float: left !important;
  float: left;
}
ul#help_menu li a {
  overflow: hidden;
  padding-right: 2.2em;
}
ul#help_menu li a i {
  margin-right: -1.2em;
}
[dir="rtl"] ul#help_menu li a {
  padding-left: 2.2em;
}
[dir="rtl"] ul#help_menu li a i {
  margin-right: 0;
  margin-left: -1.2em;
}
[dir="rtl"] ul#help_menu li a i.pull-right {
  float: left !important;
  float: left;
}
.dropdown-submenu {
  position: relative;
}
.dropdown-submenu > .dropdown-menu {
  top: 0;
  left: 100%;
  margin-top: -6px;
  margin-left: -1px;
}
[dir="rtl"] .dropdown-submenu > .dropdown-menu {
  right: 100%;
  margin-right: -1px;
}
.dropdown-submenu:hover > .dropdown-menu {
  display: block;
}
.dropdown-submenu > a:after {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  display: block;
  content: "\f0da";
  float: right;
  color: #333333;
  margin-top: 2px;
  margin-right: -10px;
}
.dropdown-submenu > a:after.fa-pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.fa-pull-right {
  margin-left: .3em;
}
.dropdown-submenu > a:after.pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.pull-right {
  margin-left: .3em;
}
[dir="rtl"] .dropdown-submenu > a:after {
  float: left;
  content: "\f0d9";
  margin-right: 0;
  margin-left: -10px;
}
.dropdown-submenu:hover > a:after {
  color: #262626;
}
.dropdown-submenu.pull-left {
  float: none;
}
.dropdown-submenu.pull-left > .dropdown-menu {
  left: -100%;
  margin-left: 10px;
}
#notification_area {
  float: right !important;
  float: right;
  z-index: 10;
}
[dir="rtl"] #notification_area {
  float: left !important;
  float: left;
}
.indicator_area {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
[dir="rtl"] .indicator_area {
  float: left !important;
  float: left;
}
#kernel_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  border-left: 1px solid;
}
#kernel_indicator .kernel_indicator_name {
  padding-left: 5px;
  padding-right: 5px;
}
[dir="rtl"] #kernel_indicator {
  float: left !important;
  float: left;
  border-left: 0;
  border-right: 1px solid;
}
#modal_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
[dir="rtl"] #modal_indicator {
  float: left !important;
  float: left;
}
#readonly-indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  margin-top: 2px;
  margin-bottom: 0px;
  margin-left: 0px;
  margin-right: 0px;
  display: none;
}
.modal_indicator:before {
  width: 1.28571429em;
  text-align: center;
}
.edit_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f040";
}
.edit_mode .modal_indicator:before.fa-pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.fa-pull-right {
  margin-left: .3em;
}
.edit_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: ' ';
}
.command_mode .modal_indicator:before.fa-pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.fa-pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f10c";
}
.kernel_idle_icon:before.fa-pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.fa-pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f111";
}
.kernel_busy_icon:before.fa-pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.fa-pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f1e2";
}
.kernel_dead_icon:before.fa-pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.fa-pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f127";
}
.kernel_disconnected_icon:before.fa-pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.fa-pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.pull-right {
  margin-left: .3em;
}
.notification_widget {
  color: #777;
  z-index: 10;
  background: rgba(240, 240, 240, 0.5);
  margin-right: 4px;
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget:focus,
.notification_widget.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.notification_widget:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active:hover,
.notification_widget.active:hover,
.open > .dropdown-toggle.notification_widget:hover,
.notification_widget:active:focus,
.notification_widget.active:focus,
.open > .dropdown-toggle.notification_widget:focus,
.notification_widget:active.focus,
.notification_widget.active.focus,
.open > .dropdown-toggle.notification_widget.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  background-image: none;
}
.notification_widget.disabled:hover,
.notification_widget[disabled]:hover,
fieldset[disabled] .notification_widget:hover,
.notification_widget.disabled:focus,
.notification_widget[disabled]:focus,
fieldset[disabled] .notification_widget:focus,
.notification_widget.disabled.focus,
.notification_widget[disabled].focus,
fieldset[disabled] .notification_widget.focus {
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget .badge {
  color: #fff;
  background-color: #333;
}
.notification_widget.warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning:focus,
.notification_widget.warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.notification_widget.warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active:hover,
.notification_widget.warning.active:hover,
.open > .dropdown-toggle.notification_widget.warning:hover,
.notification_widget.warning:active:focus,
.notification_widget.warning.active:focus,
.open > .dropdown-toggle.notification_widget.warning:focus,
.notification_widget.warning:active.focus,
.notification_widget.warning.active.focus,
.open > .dropdown-toggle.notification_widget.warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  background-image: none;
}
.notification_widget.warning.disabled:hover,
.notification_widget.warning[disabled]:hover,
fieldset[disabled] .notification_widget.warning:hover,
.notification_widget.warning.disabled:focus,
.notification_widget.warning[disabled]:focus,
fieldset[disabled] .notification_widget.warning:focus,
.notification_widget.warning.disabled.focus,
.notification_widget.warning[disabled].focus,
fieldset[disabled] .notification_widget.warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.notification_widget.success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success:focus,
.notification_widget.success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.notification_widget.success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active:hover,
.notification_widget.success.active:hover,
.open > .dropdown-toggle.notification_widget.success:hover,
.notification_widget.success:active:focus,
.notification_widget.success.active:focus,
.open > .dropdown-toggle.notification_widget.success:focus,
.notification_widget.success:active.focus,
.notification_widget.success.active.focus,
.open > .dropdown-toggle.notification_widget.success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  background-image: none;
}
.notification_widget.success.disabled:hover,
.notification_widget.success[disabled]:hover,
fieldset[disabled] .notification_widget.success:hover,
.notification_widget.success.disabled:focus,
.notification_widget.success[disabled]:focus,
fieldset[disabled] .notification_widget.success:focus,
.notification_widget.success.disabled.focus,
.notification_widget.success[disabled].focus,
fieldset[disabled] .notification_widget.success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.notification_widget.info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info:focus,
.notification_widget.info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.notification_widget.info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active:hover,
.notification_widget.info.active:hover,
.open > .dropdown-toggle.notification_widget.info:hover,
.notification_widget.info:active:focus,
.notification_widget.info.active:focus,
.open > .dropdown-toggle.notification_widget.info:focus,
.notification_widget.info:active.focus,
.notification_widget.info.active.focus,
.open > .dropdown-toggle.notification_widget.info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  background-image: none;
}
.notification_widget.info.disabled:hover,
.notification_widget.info[disabled]:hover,
fieldset[disabled] .notification_widget.info:hover,
.notification_widget.info.disabled:focus,
.notification_widget.info[disabled]:focus,
fieldset[disabled] .notification_widget.info:focus,
.notification_widget.info.disabled.focus,
.notification_widget.info[disabled].focus,
fieldset[disabled] .notification_widget.info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.notification_widget.danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger:focus,
.notification_widget.danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.notification_widget.danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active:hover,
.notification_widget.danger.active:hover,
.open > .dropdown-toggle.notification_widget.danger:hover,
.notification_widget.danger:active:focus,
.notification_widget.danger.active:focus,
.open > .dropdown-toggle.notification_widget.danger:focus,
.notification_widget.danger:active.focus,
.notification_widget.danger.active.focus,
.open > .dropdown-toggle.notification_widget.danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  background-image: none;
}
.notification_widget.danger.disabled:hover,
.notification_widget.danger[disabled]:hover,
fieldset[disabled] .notification_widget.danger:hover,
.notification_widget.danger.disabled:focus,
.notification_widget.danger[disabled]:focus,
fieldset[disabled] .notification_widget.danger:focus,
.notification_widget.danger.disabled.focus,
.notification_widget.danger[disabled].focus,
fieldset[disabled] .notification_widget.danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger .badge {
  color: #d9534f;
  background-color: #fff;
}
div#pager {
  background-color: #fff;
  font-size: 14px;
  line-height: 20px;
  overflow: hidden;
  display: none;
  position: fixed;
  bottom: 0px;
  width: 100%;
  max-height: 50%;
  padding-top: 8px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  /* Display over codemirror */
  z-index: 100;
  /* Hack which prevents jquery ui resizable from changing top. */
  top: auto !important;
}
div#pager pre {
  line-height: 1.21429em;
  color: #000;
  background-color: #f7f7f7;
  padding: 0.4em;
}
div#pager #pager-button-area {
  position: absolute;
  top: 8px;
  right: 20px;
}
div#pager #pager-contents {
  position: relative;
  overflow: auto;
  width: 100%;
  height: 100%;
}
div#pager #pager-contents #pager-container {
  position: relative;
  padding: 15px 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
div#pager .ui-resizable-handle {
  top: 0px;
  height: 8px;
  background: #f7f7f7;
  border-top: 1px solid #cfcfcf;
  border-bottom: 1px solid #cfcfcf;
  /* This injects handle bars (a short, wide = symbol) for 
        the resize handle. */
}
div#pager .ui-resizable-handle::after {
  content: '';
  top: 2px;
  left: 50%;
  height: 3px;
  width: 30px;
  margin-left: -15px;
  position: absolute;
  border-top: 1px solid #cfcfcf;
}
.quickhelp {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  line-height: 1.8em;
}
.shortcut_key {
  display: inline-block;
  width: 21ex;
  text-align: right;
  font-family: monospace;
}
.shortcut_descr {
  display: inline-block;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
span.save_widget {
  height: 30px;
  margin-top: 4px;
  display: flex;
  justify-content: flex-start;
  align-items: baseline;
  width: 50%;
  flex: 1;
}
span.save_widget span.filename {
  height: 100%;
  line-height: 1em;
  margin-left: 16px;
  border: none;
  font-size: 146.5%;
  text-overflow: ellipsis;
  overflow: hidden;
  white-space: nowrap;
  border-radius: 2px;
}
span.save_widget span.filename:hover {
  background-color: #e6e6e6;
}
[dir="rtl"] span.save_widget.pull-left {
  float: right !important;
  float: right;
}
[dir="rtl"] span.save_widget span.filename {
  margin-left: 0;
  margin-right: 16px;
}
span.checkpoint_status,
span.autosave_status {
  font-size: small;
  white-space: nowrap;
  padding: 0 5px;
}
@media (max-width: 767px) {
  span.save_widget {
    font-size: small;
    padding: 0 0 0 5px;
  }
  span.checkpoint_status,
  span.autosave_status {
    display: none;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  span.checkpoint_status {
    display: none;
  }
  span.autosave_status {
    font-size: x-small;
  }
}
.toolbar {
  padding: 0px;
  margin-left: -5px;
  margin-top: 2px;
  margin-bottom: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.toolbar select,
.toolbar label {
  width: auto;
  vertical-align: middle;
  margin-right: 2px;
  margin-bottom: 0px;
  display: inline;
  font-size: 92%;
  margin-left: 0.3em;
  margin-right: 0.3em;
  padding: 0px;
  padding-top: 3px;
}
.toolbar .btn {
  padding: 2px 8px;
}
.toolbar .btn-group {
  margin-top: 0px;
  margin-left: 5px;
}
.toolbar-btn-label {
  margin-left: 6px;
}
#maintoolbar {
  margin-bottom: -3px;
  margin-top: -8px;
  border: 0px;
  min-height: 27px;
  margin-left: 0px;
  padding-top: 11px;
  padding-bottom: 3px;
}
#maintoolbar .navbar-text {
  float: none;
  vertical-align: middle;
  text-align: right;
  margin-left: 5px;
  margin-right: 0px;
  margin-top: 0px;
}
.select-xs {
  height: 24px;
}
[dir="rtl"] .btn-group > .btn,
.btn-group-vertical > .btn {
  float: right;
}
.pulse,
.dropdown-menu > li > a.pulse,
li.pulse > a.dropdown-toggle,
li.pulse.open > a.dropdown-toggle {
  background-color: #F37626;
  color: white;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
/** WARNING IF YOU ARE EDITTING THIS FILE, if this is a .css file, It has a lot
 * of chance of beeing generated from the ../less/[samename].less file, you can
 * try to get back the less file by reverting somme commit in history
 **/
/*
 * We'll try to get something pretty, so we
 * have some strange css to have the scroll bar on
 * the left with fix button on the top right of the tooltip
 */
@-moz-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-webkit-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-moz-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
@-webkit-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
/*properties of tooltip after "expand"*/
.bigtooltip {
  overflow: auto;
  height: 200px;
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
}
/*properties of tooltip before "expand"*/
.smalltooltip {
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
  text-overflow: ellipsis;
  overflow: hidden;
  height: 80px;
}
.tooltipbuttons {
  position: absolute;
  padding-right: 15px;
  top: 0px;
  right: 0px;
}
.tooltiptext {
  /*avoid the button to overlap on some docstring*/
  padding-right: 30px;
}
.ipython_tooltip {
  max-width: 700px;
  /*fade-in animation when inserted*/
  -webkit-animation: fadeOut 400ms;
  -moz-animation: fadeOut 400ms;
  animation: fadeOut 400ms;
  -webkit-animation: fadeIn 400ms;
  -moz-animation: fadeIn 400ms;
  animation: fadeIn 400ms;
  vertical-align: middle;
  background-color: #f7f7f7;
  overflow: visible;
  border: #ababab 1px solid;
  outline: none;
  padding: 3px;
  margin: 0px;
  padding-left: 7px;
  font-family: monospace;
  min-height: 50px;
  -moz-box-shadow: 0px 6px 10px -1px #adadad;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  border-radius: 2px;
  position: absolute;
  z-index: 1000;
}
.ipython_tooltip a {
  float: right;
}
.ipython_tooltip .tooltiptext pre {
  border: 0;
  border-radius: 0;
  font-size: 100%;
  background-color: #f7f7f7;
}
.pretooltiparrow {
  left: 0px;
  margin: 0px;
  top: -16px;
  width: 40px;
  height: 16px;
  overflow: hidden;
  position: absolute;
}
.pretooltiparrow:before {
  background-color: #f7f7f7;
  border: 1px #ababab solid;
  z-index: 11;
  content: "";
  position: absolute;
  left: 15px;
  top: 10px;
  width: 25px;
  height: 25px;
  -webkit-transform: rotate(45deg);
  -moz-transform: rotate(45deg);
  -ms-transform: rotate(45deg);
  -o-transform: rotate(45deg);
}
ul.typeahead-list i {
  margin-left: -10px;
  width: 18px;
}
[dir="rtl"] ul.typeahead-list i {
  margin-left: 0;
  margin-right: -10px;
}
ul.typeahead-list {
  max-height: 80vh;
  overflow: auto;
}
ul.typeahead-list > li > a {
  /** Firefox bug **/
  /* see https://github.com/jupyter/notebook/issues/559 */
  white-space: normal;
}
ul.typeahead-list  > li > a.pull-right {
  float: left !important;
  float: left;
}
[dir="rtl"] .typeahead-list {
  text-align: right;
}
.cmd-palette .modal-body {
  padding: 7px;
}
.cmd-palette form {
  background: white;
}
.cmd-palette input {
  outline: none;
}
.no-shortcut {
  min-width: 20px;
  color: transparent;
}
[dir="rtl"] .no-shortcut.pull-right {
  float: left !important;
  float: left;
}
[dir="rtl"] .command-shortcut.pull-right {
  float: left !important;
  float: left;
}
.command-shortcut:before {
  content: "(command mode)";
  padding-right: 3px;
  color: #777777;
}
.edit-shortcut:before {
  content: "(edit)";
  padding-right: 3px;
  color: #777777;
}
[dir="rtl"] .edit-shortcut.pull-right {
  float: left !important;
  float: left;
}
#find-and-replace #replace-preview .match,
#find-and-replace #replace-preview .insert {
  background-color: #BBDEFB;
  border-color: #90CAF9;
  border-style: solid;
  border-width: 1px;
  border-radius: 0px;
}
[dir="ltr"] #find-and-replace .input-group-btn + .form-control {
  border-left: none;
}
[dir="rtl"] #find-and-replace .input-group-btn + .form-control {
  border-right: none;
}
#find-and-replace #replace-preview .replace .match {
  background-color: #FFCDD2;
  border-color: #EF9A9A;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .insert {
  background-color: #C8E6C9;
  border-color: #A5D6A7;
  border-radius: 0px;
}
#find-and-replace #replace-preview {
  max-height: 60vh;
  overflow: auto;
}
#find-and-replace #replace-preview pre {
  padding: 5px 10px;
}
.terminal-app {
  background: #EEE;
}
.terminal-app #header {
  background: #fff;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.terminal-app .terminal {
  width: 100%;
  float: left;
  font-family: monospace;
  color: white;
  background: black;
  padding: 0.4em;
  border-radius: 2px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
}
.terminal-app .terminal,
.terminal-app .terminal dummy-screen {
  line-height: 1em;
  font-size: 14px;
}
.terminal-app .terminal .xterm-rows {
  padding: 10px;
}
.terminal-app .terminal-cursor {
  color: black;
  background: white;
}
.terminal-app #terminado-container {
  margin-top: 20px;
}
/*# sourceMappingURL=style.min.css.map */
    </style>
<style type="text/css">
    .highlight .hll { background-color: #ffffcc }
.highlight  { background: #f8f8f8; }
.highlight .c { color: #408080; font-style: italic } /* Comment */
.highlight .err { border: 1px solid #FF0000 } /* Error */
.highlight .k { color: #008000; font-weight: bold } /* Keyword */
.highlight .o { color: #666666 } /* Operator */
.highlight .ch { color: #408080; font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: #408080; font-style: italic } /* Comment.Multiline */
.highlight .cp { color: #BC7A00 } /* Comment.Preproc */
.highlight .cpf { color: #408080; font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: #408080; font-style: italic } /* Comment.Single */
.highlight .cs { color: #408080; font-style: italic } /* Comment.Special */
.highlight .gd { color: #A00000 } /* Generic.Deleted */
.highlight .ge { font-style: italic } /* Generic.Emph */
.highlight .gr { color: #FF0000 } /* Generic.Error */
.highlight .gh { color: #000080; font-weight: bold } /* Generic.Heading */
.highlight .gi { color: #00A000 } /* Generic.Inserted */
.highlight .go { color: #888888 } /* Generic.Output */
.highlight .gp { color: #000080; font-weight: bold } /* Generic.Prompt */
.highlight .gs { font-weight: bold } /* Generic.Strong */
.highlight .gu { color: #800080; font-weight: bold } /* Generic.Subheading */
.highlight .gt { color: #0044DD } /* Generic.Traceback */
.highlight .kc { color: #008000; font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: #008000; font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: #008000; font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: #008000 } /* Keyword.Pseudo */
.highlight .kr { color: #008000; font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: #B00040 } /* Keyword.Type */
.highlight .m { color: #666666 } /* Literal.Number */
.highlight .s { color: #BA2121 } /* Literal.String */
.highlight .na { color: #7D9029 } /* Name.Attribute */
.highlight .nb { color: #008000 } /* Name.Builtin */
.highlight .nc { color: #0000FF; font-weight: bold } /* Name.Class */
.highlight .no { color: #880000 } /* Name.Constant */
.highlight .nd { color: #AA22FF } /* Name.Decorator */
.highlight .ni { color: #999999; font-weight: bold } /* Name.Entity */
.highlight .ne { color: #D2413A; font-weight: bold } /* Name.Exception */
.highlight .nf { color: #0000FF } /* Name.Function */
.highlight .nl { color: #A0A000 } /* Name.Label */
.highlight .nn { color: #0000FF; font-weight: bold } /* Name.Namespace */
.highlight .nt { color: #008000; font-weight: bold } /* Name.Tag */
.highlight .nv { color: #19177C } /* Name.Variable */
.highlight .ow { color: #AA22FF; font-weight: bold } /* Operator.Word */
.highlight .w { color: #bbbbbb } /* Text.Whitespace */
.highlight .mb { color: #666666 } /* Literal.Number.Bin */
.highlight .mf { color: #666666 } /* Literal.Number.Float */
.highlight .mh { color: #666666 } /* Literal.Number.Hex */
.highlight .mi { color: #666666 } /* Literal.Number.Integer */
.highlight .mo { color: #666666 } /* Literal.Number.Oct */
.highlight .sa { color: #BA2121 } /* Literal.String.Affix */
.highlight .sb { color: #BA2121 } /* Literal.String.Backtick */
.highlight .sc { color: #BA2121 } /* Literal.String.Char */
.highlight .dl { color: #BA2121 } /* Literal.String.Delimiter */
.highlight .sd { color: #BA2121; font-style: italic } /* Literal.String.Doc */
.highlight .s2 { color: #BA2121 } /* Literal.String.Double */
.highlight .se { color: #BB6622; font-weight: bold } /* Literal.String.Escape */
.highlight .sh { color: #BA2121 } /* Literal.String.Heredoc */
.highlight .si { color: #BB6688; font-weight: bold } /* Literal.String.Interpol */
.highlight .sx { color: #008000 } /* Literal.String.Other */
.highlight .sr { color: #BB6688 } /* Literal.String.Regex */
.highlight .s1 { color: #BA2121 } /* Literal.String.Single */
.highlight .ss { color: #19177C } /* Literal.String.Symbol */
.highlight .bp { color: #008000 } /* Name.Builtin.Pseudo */
.highlight .fm { color: #0000FF } /* Name.Function.Magic */
.highlight .vc { color: #19177C } /* Name.Variable.Class */
.highlight .vg { color: #19177C } /* Name.Variable.Global */
.highlight .vi { color: #19177C } /* Name.Variable.Instance */
.highlight .vm { color: #19177C } /* Name.Variable.Magic */
.highlight .il { color: #666666 } /* Literal.Number.Integer.Long */
    </style>
<style type="text/css">
    
/* Temporary definitions which will become obsolete with Notebook release 5.0 */
.ansi-black-fg { color: #3E424D; }
.ansi-black-bg { background-color: #3E424D; }
.ansi-black-intense-fg { color: #282C36; }
.ansi-black-intense-bg { background-color: #282C36; }
.ansi-red-fg { color: #E75C58; }
.ansi-red-bg { background-color: #E75C58; }
.ansi-red-intense-fg { color: #B22B31; }
.ansi-red-intense-bg { background-color: #B22B31; }
.ansi-green-fg { color: #00A250; }
.ansi-green-bg { background-color: #00A250; }
.ansi-green-intense-fg { color: #007427; }
.ansi-green-intense-bg { background-color: #007427; }
.ansi-yellow-fg { color: #DDB62B; }
.ansi-yellow-bg { background-color: #DDB62B; }
.ansi-yellow-intense-fg { color: #B27D12; }
.ansi-yellow-intense-bg { background-color: #B27D12; }
.ansi-blue-fg { color: #208FFB; }
.ansi-blue-bg { background-color: #208FFB; }
.ansi-blue-intense-fg { color: #0065CA; }
.ansi-blue-intense-bg { background-color: #0065CA; }
.ansi-magenta-fg { color: #D160C4; }
.ansi-magenta-bg { background-color: #D160C4; }
.ansi-magenta-intense-fg { color: #A03196; }
.ansi-magenta-intense-bg { background-color: #A03196; }
.ansi-cyan-fg { color: #60C6C8; }
.ansi-cyan-bg { background-color: #60C6C8; }
.ansi-cyan-intense-fg { color: #258F8F; }
.ansi-cyan-intense-bg { background-color: #258F8F; }
.ansi-white-fg { color: #C5C1B4; }
.ansi-white-bg { background-color: #C5C1B4; }
.ansi-white-intense-fg { color: #A1A6B2; }
.ansi-white-intense-bg { background-color: #A1A6B2; }

.ansi-bold { font-weight: bold; }

    </style>


<style type="text/css">
/* Overrides of notebook CSS for static HTML export */
body {
  overflow: visible;
  padding: 8px;
}

div#notebook {
  overflow: visible;
  border-top: none;
}@media print {
  div.cell {
    display: block;
    page-break-inside: avoid;
  } 
  div.output_wrapper { 
    display: block;
    page-break-inside: avoid; 
  }
  div.output { 
    display: block;
    page-break-inside: avoid; 
  }
}
</style>

<!-- Custom stylesheet, it must be in the same directory as the html file -->
<link rel="stylesheet" href="custom.css">

<!-- Loading mathjax macro -->
<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.1/MathJax.js?config=TeX-AMS_HTML"></script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    MathJax.Hub.Config({
        tex2jax: {
            inlineMath: [ ['$','$'], ["\\(","\\)"] ],
            displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
            processEscapes: true,
            processEnvironments: true
        },
        // Center justify equations in code and markdown cells. Elsewhere
        // we use CSS to left justify single line equations in code cells.
        displayAlign: 'center',
        "HTML-CSS": {
            styles: {'.MathJax_Display': {"margin": 0}},
            linebreaks: { automatic: true }
        }
    });
    </script>
    <!-- End of mathjax configuration --></head>
<body>
  <div tabindex="-1" id="notebook" class="border-box-sizing">
    <div class="container" id="notebook-container">

<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Magma V2.24-1, JupyterLab 0.32.1</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In this file we compute the equations of the curves $K_2$ and $K_3$. The computations are impractical over the rationals, hence we work over a finite field. In the end the result shows that the divisor $K_2+K_3$ is an hyperplane section of the Cartwright-Steger surface $S$. Fortunately, the equation of the hyperplane that we get does not change over the rationals.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The strategy is as follows. The $\mathbb Z/3$ action of $S$ has $9$ fixed points. The Albanese fibre $F_1$ contains $3$ of these. Let $F_2$ and $F_3$ be the Albanese fibres through the other points. We know that $F_i-F_j$ are $3$-torsion elements for $i\ne j$. We will first compute the linear system $|K_1+F_1|$, then the systems $|K_1+F_1-F_2|$ and $|K_1+F_1-F_3|$, giving the curves $K_2$ and $K_3$, respectively.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[1]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K:=FiniteField(1063);
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We load the surface $S$, the canonical divisor $K_1$, the Albanese fibre $F_1$ and the curves $E_1, E_2$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[2]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>load &quot;The_CS_surface_by_Borisov_Yeung&quot;;
load &quot;The_canonical_divisor_K1&quot;;
load &quot;The_fibre_F1&quot;;
load &quot;The_curves_E1_E2&quot;;
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Loading &#34;The_CS_surface_by_Borisov_Yeung&#34;
Loading &#34;The_canonical_divisor_K1&#34;
Loading &#34;The_fibre_F1&#34;
Loading &#34;The_curves_E1_E2&#34;
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Since two points in an elliptic curve move in a pencil, the same is true for the divisor $2F_1.$ The defining equations of this divisor are easy:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[3]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>F12:=Scheme(S,[q^2:q in eqsF1]);
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>But we want an equation with the lowest possible degree and not identically zero on $S$. Since linear systems in $\mathbb P^9$ have sizes impractical for computations, even for low degrees, we use the Magma function 'Divisor':</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[4]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>D:=Divisor(S,F12);
B:=Basis(Ideal(D));
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We choose one polynomial $g_9\in B$ of degree $9$, the lowest possible degree, and take the corresponding hypersurface $H$ of $S$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[5]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>for q in B do if Degree(q) eq 9 then g9:=q;break;end if;end for;
H:=Scheme(S,g9);
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Let $C$ be such that $H=2F_1+C$. We compute another degree $9$ polynomial containing $C$, such that together with $g_9$ gives the pencil $2F_1$ (after removing the base component $C$).</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[6]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>C:=Complement(H,F1);
D:=Divisor(S,C);
BD:=Basis(Ideal(D));
f9:=[];for q in BD do if Degree(q) eq 9 then Append(~f9,q);end if;end for;
#f9 eq 2;
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The first element in this pencil contains $2F_1$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[7]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>Evaluate(f9[1],[0,0,0,0,0,0,0,0,0,1]) eq 0;
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The other element contains $F_2$ and $F_3$, because it must contain two Albanese fibres and we check that it contains the $6$ points of $S$ that correspond to cusp singularities of the quotient $S/(\mathbb Z/3)$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[8]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>Degree(Scheme(S,[U4,U5,U6,U7,U8,U9]) meet Scheme(S,f9[2])) eq 6;
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The scheme $F_2+F_3$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[9]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>F2F3:=Complement(Scheme(S,f9[2]),Scheme(S,f9[1]));
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The divisor $K_1+F_1$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[10]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K1F1:=K1 join F1;
D:=Divisor(S,K1F1);
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now we compute the basis of the Riemann-Roch space of $K_1+F_1$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[11]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>B:=RiemannRochBasis(D);
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>This basis is generated by some rational functions, with numerators $N_i$, and with a common denominator. These are given on affine coordinates, so we take the projective closure.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[12]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>A9:=AffinePatch(P9,1);
R:=CoordinateRing(A9);
h:=hom&lt;Parent(B[1])-&gt;R|[R.i:i in [1..9]]&gt;;

N:=[h(Numerator(q)):q in B];
N:=[DefiningEquation(ProjectiveClosure(Scheme(A9,q))):q in N];
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Let $L$ be the linear system given by $N$. We compute the unique element of $L$ that contains $K_1+F_1$ and take the corresponding curve $N_1\in S$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[13]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>L:=LinearSystem(P9,N);
N1:=Scheme(S,Sections(LinearSystem(L,K1F1))[1]);
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The base scheme of the linear system cut out by $N$ in $S$ is $B:=N_1-K_1-F_1$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[14]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>B:=Complement(N1,K1F1);
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We want to compute the element of $L$ that contains the fibre $F_2$, but we don't have a factorization of the curve $F_2+F_3$, thus we use a workaround: the factorization of the zero-dimensional scheme $(F_2+F_3)\cap E_1$ contains two irreducible schemes of degree 39. We guess that one of these is in $F_2$ and the other is in $F_3$. Then we compute the element $N_2$ of $L$ through the first one (hence through $F_2$).</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[15]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>pc:=PrimeComponents(F2F3 meet E1);
[Degree(q):q in pc];
N2:=Scheme(S,Sections(LinearSystem(L,pc[1]))[1]);
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>[ 39, 39, 12, 12, 6, 6, 3, 3 ]
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Finally we compute the effective divisor $K_2:=N_2-B-F_2$ (which satisfies $K_2\equiv K_1+F_1-F_2$):</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[16]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K2:=Complement(N2,B);
K2:=Complement(K2,F2F3);
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We repeat in order to get the curve $K_3$ ($\equiv K_1+F_1-F_3$):</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[17]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>N3:=Scheme(S,Sections(LinearSystem(L,pc[2]))[1]);
K3:=Complement(N3,B);
K3:=Complement(K3,F2F3);
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The curves $K_2$ and $K_3$ are contained in the hyperplane $U_7-2U_8-4U_9=0$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[18]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>f:=DefiningEquations(K2); f[#f];
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>U7 + 1061*U8 + 1059*U9
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[19]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>f:=DefiningEquations(K3); f[#f];
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>U7 + 1061*U8 + 1059*U9
</pre>
</div>
</div>

</div>
</div>

</div>
    </div>
  </div>
</body>

 


</html>


==> anc/CS_surface/The_system_3K.txt <==

/*

K:=Rationals();
load "The_CS_surface_by_Borisov_Yeung.txt";
load "The_canonical_divisor_K1.txt";

K13:=Scheme(S,[q^3:q in eqsK1]);

L3:=LinearSystem(P9,3);
L3:=LinearSystemTrace(L3,S);
L3:=LinearSystem(L3,K13);
                
L2:=LinearSystem(P9,2);
L2:=LinearSystemTrace(L2,S);
L2:=LinearSystem(L2,K1);

s3:=[U0*q:q in Sections(L2)] cat [Sections(L3)[3]];
#Sections(LinearSystem(P9,s3)) eq #Sections(L3);
s3;

*/

s3:=[
    U0^3,
    U0^2*U1,
    U0*U1^2 + 3/64*U0*U6*U7 + 3/32*U0*U4*U8 + 1/32*U0*U5*U8 - 9/32*U0*U4*U9 - 9/16*U0*U6*U9,
    U0^2*U2,
    U0*U1*U2 + 3/16*U0*U6*U7 + 1/4*U0*U4*U8 - 1/8*U0*U5*U8 + U0*U4*U9 + 1/24*U0*U5*U9 + 2*U0*U6*U9,
    U0*U2^2 + 3/32*U0*U6*U7 - 1/16*U0*U4*U8 + 1/16*U0*U5*U8 + 11/16*U0*U4*U9 + 1/12*U0*U5*U9 + 11/8*U0*U6*U9,
    U0^2*U3,
    U0*U1*U3 - 9/32*U0*U6*U7 - 11/16*U0*U4*U8 + 1/16*U0*U5*U8 - 11/16*U0*U4*U9 + 1/24*U0*U5*U9 - 11/8*U0*U6*U9,
    U0*U2*U3 + 3/32*U0*U6*U7 + 3/16*U0*U4*U8 + 1/16*U0*U5*U8 - 9/16*U0*U4*U9 - 9/8*U0*U6*U9,
    U0*U3^2 - 15/32*U0*U6*U7 + 5/16*U0*U4*U8 + 3/16*U0*U5*U8 - 7/16*U0*U4*U9 + 1/12*U0*U5*U9 - 7/8*U0*U6*U9,
    U0^2*U4,
    U0*U1*U4 + 1/18*U0*U2*U5 + 1/9*U0*U3*U5 - 4/3*U0*U2*U6 + 2/3*U0*U3*U6 + 1/12*U0*U7*U8 + 1/3*U0*U8*U9,
    U0*U2*U4 - 1/6*U0*U2*U5 - 1/6*U0*U3*U5 + 6*U0*U2*U6 - 4*U0*U3*U6 + 1/4*U0*U7*U9 - 3*U0*U8*U9,
    U0*U3*U4 - 1/18*U0*U2*U5 + 1/18*U0*U3*U5 + 4/3*U0*U2*U6 + 4/3*U0*U3*U6 - 1/12*U0*U7*U8 - 1/3*U0*U8*U9,
    U0^2*U5,
    U0*U1*U5 + 1/6*U0*U2*U5 - 1/6*U0*U3*U5 + 2*U0*U2*U6 - 4*U0*U3*U6 - 1/2*U0*U7*U8 - 3/4*U0*U7*U9 + U0*U8*U9,
    U0*U4*U5 - U0*U1*U7 - U0*U3*U7 + 4/3*U0*U3*U8 - 28/3*U0*U1*U9,
    U0*U5^2 + 12*U0*U1*U7 + 3*U0*U2*U7 + 6*U0*U3*U7 + 8*U0*U3*U8 + 64*U0*U1*U9 - 12*U0*U2*U9,
    U0^2*U6,
    U0*U1*U6 - U0*U2*U6 + U0*U3*U6 + 1/2*U0*U8*U9,
    U0*U4*U6 - 2/9*U0*U3*U8 + 2/9*U0*U1*U9 - 1/3*U0*U2*U9 - 1/3*U0*U3*U9,
    U0*U5*U6 - U0*U3*U8 + 3*U0*U2*U9,
    U0*U6^2 + 1/6*U0*U2*U8 + 1/18*U0*U3*U8 - 2/9*U0*U1*U9 + 1/6*U0*U2*U9 + 1/6*U0*U3*U9,
    U0^2*U7,
    U0^2*U8,
    U0*U1*U8 + 1/2*U0*U3*U8 + U0*U1*U9 - 1/2*U0*U2*U9,
    U0^2*U9,
    U0*U3^2 + 155/544*U0*U4*U8 - 1565/2992*U1*U4*U8 + 95/176*U2*U4*U8 + 185/748*U3*U4*U8 + 2977/35904*U0*U5*U8 - 335/2244*U1*U5*U8 - 1415/8976*U2*U5*U8 - 655/5984*U3*U5*U8 - 5395/5984*U0*U6*U8 + 
        21815/5984*U1*U6*U8 + 345/544*U2*U6*U8 + 2855/1496*U3*U6*U8 + 125/11968*U7*U8^2 + 203/136*U0*U4*U9 + 215/272*U1*U4*U9 - 5/16*U2*U4*U9 + 5/68*U3*U4*U9 - 413/3264*U0*U5*U9 + 5/34*U1*U5*U9 + 
        95/816*U2*U5*U9 + 65/544*U3*U5*U9 + 501/136*U0*U6*U9 - 1115/544*U1*U6*U9 - 45/136*U2*U6*U9 - 585/544*U3*U6*U9 + 1395/5984*U7*U8*U9 - 4295/11968*U8^2*U9 - 205/1088*U7*U9^2 + 155/1088*U8*U9^2
];

J3:=LinearSystem(P9,s3);



==> anc/Fake_PP/Computation_of_hyperplanes_2C2_2C3.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<title>Computation_of_hyperplanes_2C2_2C3</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/2.0.3/jquery.min.js"></script>

<style type="text/css">
    /*!
*
* Twitter Bootstrap
*
*/
/*!
 * Bootstrap v3.3.7 (http://getbootstrap.com)
 * Copyright 2011-2016 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
/*! normalize.css v3.0.3 | MIT License | github.com/necolas/normalize.css */
html {
  font-family: sans-serif;
  -ms-text-size-adjust: 100%;
  -webkit-text-size-adjust: 100%;
}
body {
  margin: 0;
}
article,
aside,
details,
figcaption,
figure,
footer,
header,
hgroup,
main,
menu,
nav,
section,
summary {
  display: block;
}
audio,
canvas,
progress,
video {
  display: inline-block;
  vertical-align: baseline;
}
audio:not([controls]) {
  display: none;
  height: 0;
}
[hidden],
template {
  display: none;
}
a {
  background-color: transparent;
}
a:active,
a:hover {
  outline: 0;
}
abbr[title] {
  border-bottom: 1px dotted;
}
b,
strong {
  font-weight: bold;
}
dfn {
  font-style: italic;
}
h1 {
  font-size: 2em;
  margin: 0.67em 0;
}
mark {
  background: #ff0;
  color: #000;
}
small {
  font-size: 80%;
}
sub,
sup {
  font-size: 75%;
  line-height: 0;
  position: relative;
  vertical-align: baseline;
}
sup {
  top: -0.5em;
}
sub {
  bottom: -0.25em;
}
img {
  border: 0;
}
svg:not(:root) {
  overflow: hidden;
}
figure {
  margin: 1em 40px;
}
hr {
  box-sizing: content-box;
  height: 0;
}
pre {
  overflow: auto;
}
code,
kbd,
pre,
samp {
  font-family: monospace, monospace;
  font-size: 1em;
}
button,
input,
optgroup,
select,
textarea {
  color: inherit;
  font: inherit;
  margin: 0;
}
button {
  overflow: visible;
}
button,
select {
  text-transform: none;
}
button,
html input[type="button"],
input[type="reset"],
input[type="submit"] {
  -webkit-appearance: button;
  cursor: pointer;
}
button[disabled],
html input[disabled] {
  cursor: default;
}
button::-moz-focus-inner,
input::-moz-focus-inner {
  border: 0;
  padding: 0;
}
input {
  line-height: normal;
}
input[type="checkbox"],
input[type="radio"] {
  box-sizing: border-box;
  padding: 0;
}
input[type="number"]::-webkit-inner-spin-button,
input[type="number"]::-webkit-outer-spin-button {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: textfield;
  box-sizing: content-box;
}
input[type="search"]::-webkit-search-cancel-button,
input[type="search"]::-webkit-search-decoration {
  -webkit-appearance: none;
}
fieldset {
  border: 1px solid #c0c0c0;
  margin: 0 2px;
  padding: 0.35em 0.625em 0.75em;
}
legend {
  border: 0;
  padding: 0;
}
textarea {
  overflow: auto;
}
optgroup {
  font-weight: bold;
}
table {
  border-collapse: collapse;
  border-spacing: 0;
}
td,
th {
  padding: 0;
}
/*! Source: https://github.com/h5bp/html5-boilerplate/blob/master/src/css/main.css */
@media print {
  *,
  *:before,
  *:after {
    background: transparent !important;
    color: #000 !important;
    box-shadow: none !important;
    text-shadow: none !important;
  }
  a,
  a:visited {
    text-decoration: underline;
  }
  a[href]:after {
    content: " (" attr(href) ")";
  }
  abbr[title]:after {
    content: " (" attr(title) ")";
  }
  a[href^="#"]:after,
  a[href^="javascript:"]:after {
    content: "";
  }
  pre,
  blockquote {
    border: 1px solid #999;
    page-break-inside: avoid;
  }
  thead {
    display: table-header-group;
  }
  tr,
  img {
    page-break-inside: avoid;
  }
  img {
    max-width: 100% !important;
  }
  p,
  h2,
  h3 {
    orphans: 3;
    widows: 3;
  }
  h2,
  h3 {
    page-break-after: avoid;
  }
  .navbar {
    display: none;
  }
  .btn > .caret,
  .dropup > .btn > .caret {
    border-top-color: #000 !important;
  }
  .label {
    border: 1px solid #000;
  }
  .table {
    border-collapse: collapse !important;
  }
  .table td,
  .table th {
    background-color: #fff !important;
  }
  .table-bordered th,
  .table-bordered td {
    border: 1px solid #ddd !important;
  }
}
@font-face {
  font-family: 'Glyphicons Halflings';
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot');
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot?#iefix') format('embedded-opentype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff2') format('woff2'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff') format('woff'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.ttf') format('truetype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.svg#glyphicons_halflingsregular') format('svg');
}
.glyphicon {
  position: relative;
  top: 1px;
  display: inline-block;
  font-family: 'Glyphicons Halflings';
  font-style: normal;
  font-weight: normal;
  line-height: 1;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
.glyphicon-asterisk:before {
  content: "\002a";
}
.glyphicon-plus:before {
  content: "\002b";
}
.glyphicon-euro:before,
.glyphicon-eur:before {
  content: "\20ac";
}
.glyphicon-minus:before {
  content: "\2212";
}
.glyphicon-cloud:before {
  content: "\2601";
}
.glyphicon-envelope:before {
  content: "\2709";
}
.glyphicon-pencil:before {
  content: "\270f";
}
.glyphicon-glass:before {
  content: "\e001";
}
.glyphicon-music:before {
  content: "\e002";
}
.glyphicon-search:before {
  content: "\e003";
}
.glyphicon-heart:before {
  content: "\e005";
}
.glyphicon-star:before {
  content: "\e006";
}
.glyphicon-star-empty:before {
  content: "\e007";
}
.glyphicon-user:before {
  content: "\e008";
}
.glyphicon-film:before {
  content: "\e009";
}
.glyphicon-th-large:before {
  content: "\e010";
}
.glyphicon-th:before {
  content: "\e011";
}
.glyphicon-th-list:before {
  content: "\e012";
}
.glyphicon-ok:before {
  content: "\e013";
}
.glyphicon-remove:before {
  content: "\e014";
}
.glyphicon-zoom-in:before {
  content: "\e015";
}
.glyphicon-zoom-out:before {
  content: "\e016";
}
.glyphicon-off:before {
  content: "\e017";
}
.glyphicon-signal:before {
  content: "\e018";
}
.glyphicon-cog:before {
  content: "\e019";
}
.glyphicon-trash:before {
  content: "\e020";
}
.glyphicon-home:before {
  content: "\e021";
}
.glyphicon-file:before {
  content: "\e022";
}
.glyphicon-time:before {
  content: "\e023";
}
.glyphicon-road:before {
  content: "\e024";
}
.glyphicon-download-alt:before {
  content: "\e025";
}
.glyphicon-download:before {
  content: "\e026";
}
.glyphicon-upload:before {
  content: "\e027";
}
.glyphicon-inbox:before {
  content: "\e028";
}
.glyphicon-play-circle:before {
  content: "\e029";
}
.glyphicon-repeat:before {
  content: "\e030";
}
.glyphicon-refresh:before {
  content: "\e031";
}
.glyphicon-list-alt:before {
  content: "\e032";
}
.glyphicon-lock:before {
  content: "\e033";
}
.glyphicon-flag:before {
  content: "\e034";
}
.glyphicon-headphones:before {
  content: "\e035";
}
.glyphicon-volume-off:before {
  content: "\e036";
}
.glyphicon-volume-down:before {
  content: "\e037";
}
.glyphicon-volume-up:before {
  content: "\e038";
}
.glyphicon-qrcode:before {
  content: "\e039";
}
.glyphicon-barcode:before {
  content: "\e040";
}
.glyphicon-tag:before {
  content: "\e041";
}
.glyphicon-tags:before {
  content: "\e042";
}
.glyphicon-book:before {
  content: "\e043";
}
.glyphicon-bookmark:before {
  content: "\e044";
}
.glyphicon-print:before {
  content: "\e045";
}
.glyphicon-camera:before {
  content: "\e046";
}
.glyphicon-font:before {
  content: "\e047";
}
.glyphicon-bold:before {
  content: "\e048";
}
.glyphicon-italic:before {
  content: "\e049";
}
.glyphicon-text-height:before {
  content: "\e050";
}
.glyphicon-text-width:before {
  content: "\e051";
}
.glyphicon-align-left:before {
  content: "\e052";
}
.glyphicon-align-center:before {
  content: "\e053";
}
.glyphicon-align-right:before {
  content: "\e054";
}
.glyphicon-align-justify:before {
  content: "\e055";
}
.glyphicon-list:before {
  content: "\e056";
}
.glyphicon-indent-left:before {
  content: "\e057";
}
.glyphicon-indent-right:before {
  content: "\e058";
}
.glyphicon-facetime-video:before {
  content: "\e059";
}
.glyphicon-picture:before {
  content: "\e060";
}
.glyphicon-map-marker:before {
  content: "\e062";
}
.glyphicon-adjust:before {
  content: "\e063";
}
.glyphicon-tint:before {
  content: "\e064";
}
.glyphicon-edit:before {
  content: "\e065";
}
.glyphicon-share:before {
  content: "\e066";
}
.glyphicon-check:before {
  content: "\e067";
}
.glyphicon-move:before {
  content: "\e068";
}
.glyphicon-step-backward:before {
  content: "\e069";
}
.glyphicon-fast-backward:before {
  content: "\e070";
}
.glyphicon-backward:before {
  content: "\e071";
}
.glyphicon-play:before {
  content: "\e072";
}
.glyphicon-pause:before {
  content: "\e073";
}
.glyphicon-stop:before {
  content: "\e074";
}
.glyphicon-forward:before {
  content: "\e075";
}
.glyphicon-fast-forward:before {
  content: "\e076";
}
.glyphicon-step-forward:before {
  content: "\e077";
}
.glyphicon-eject:before {
  content: "\e078";
}
.glyphicon-chevron-left:before {
  content: "\e079";
}
.glyphicon-chevron-right:before {
  content: "\e080";
}
.glyphicon-plus-sign:before {
  content: "\e081";
}
.glyphicon-minus-sign:before {
  content: "\e082";
}
.glyphicon-remove-sign:before {
  content: "\e083";
}
.glyphicon-ok-sign:before {
  content: "\e084";
}
.glyphicon-question-sign:before {
  content: "\e085";
}
.glyphicon-info-sign:before {
  content: "\e086";
}
.glyphicon-screenshot:before {
  content: "\e087";
}
.glyphicon-remove-circle:before {
  content: "\e088";
}
.glyphicon-ok-circle:before {
  content: "\e089";
}
.glyphicon-ban-circle:before {
  content: "\e090";
}
.glyphicon-arrow-left:before {
  content: "\e091";
}
.glyphicon-arrow-right:before {
  content: "\e092";
}
.glyphicon-arrow-up:before {
  content: "\e093";
}
.glyphicon-arrow-down:before {
  content: "\e094";
}
.glyphicon-share-alt:before {
  content: "\e095";
}
.glyphicon-resize-full:before {
  content: "\e096";
}
.glyphicon-resize-small:before {
  content: "\e097";
}
.glyphicon-exclamation-sign:before {
  content: "\e101";
}
.glyphicon-gift:before {
  content: "\e102";
}
.glyphicon-leaf:before {
  content: "\e103";
}
.glyphicon-fire:before {
  content: "\e104";
}
.glyphicon-eye-open:before {
  content: "\e105";
}
.glyphicon-eye-close:before {
  content: "\e106";
}
.glyphicon-warning-sign:before {
  content: "\e107";
}
.glyphicon-plane:before {
  content: "\e108";
}
.glyphicon-calendar:before {
  content: "\e109";
}
.glyphicon-random:before {
  content: "\e110";
}
.glyphicon-comment:before {
  content: "\e111";
}
.glyphicon-magnet:before {
  content: "\e112";
}
.glyphicon-chevron-up:before {
  content: "\e113";
}
.glyphicon-chevron-down:before {
  content: "\e114";
}
.glyphicon-retweet:before {
  content: "\e115";
}
.glyphicon-shopping-cart:before {
  content: "\e116";
}
.glyphicon-folder-close:before {
  content: "\e117";
}
.glyphicon-folder-open:before {
  content: "\e118";
}
.glyphicon-resize-vertical:before {
  content: "\e119";
}
.glyphicon-resize-horizontal:before {
  content: "\e120";
}
.glyphicon-hdd:before {
  content: "\e121";
}
.glyphicon-bullhorn:before {
  content: "\e122";
}
.glyphicon-bell:before {
  content: "\e123";
}
.glyphicon-certificate:before {
  content: "\e124";
}
.glyphicon-thumbs-up:before {
  content: "\e125";
}
.glyphicon-thumbs-down:before {
  content: "\e126";
}
.glyphicon-hand-right:before {
  content: "\e127";
}
.glyphicon-hand-left:before {
  content: "\e128";
}
.glyphicon-hand-up:before {
  content: "\e129";
}
.glyphicon-hand-down:before {
  content: "\e130";
}
.glyphicon-circle-arrow-right:before {
  content: "\e131";
}
.glyphicon-circle-arrow-left:before {
  content: "\e132";
}
.glyphicon-circle-arrow-up:before {
  content: "\e133";
}
.glyphicon-circle-arrow-down:before {
  content: "\e134";
}
.glyphicon-globe:before {
  content: "\e135";
}
.glyphicon-wrench:before {
  content: "\e136";
}
.glyphicon-tasks:before {
  content: "\e137";
}
.glyphicon-filter:before {
  content: "\e138";
}
.glyphicon-briefcase:before {
  content: "\e139";
}
.glyphicon-fullscreen:before {
  content: "\e140";
}
.glyphicon-dashboard:before {
  content: "\e141";
}
.glyphicon-paperclip:before {
  content: "\e142";
}
.glyphicon-heart-empty:before {
  content: "\e143";
}
.glyphicon-link:before {
  content: "\e144";
}
.glyphicon-phone:before {
  content: "\e145";
}
.glyphicon-pushpin:before {
  content: "\e146";
}
.glyphicon-usd:before {
  content: "\e148";
}
.glyphicon-gbp:before {
  content: "\e149";
}
.glyphicon-sort:before {
  content: "\e150";
}
.glyphicon-sort-by-alphabet:before {
  content: "\e151";
}
.glyphicon-sort-by-alphabet-alt:before {
  content: "\e152";
}
.glyphicon-sort-by-order:before {
  content: "\e153";
}
.glyphicon-sort-by-order-alt:before {
  content: "\e154";
}
.glyphicon-sort-by-attributes:before {
  content: "\e155";
}
.glyphicon-sort-by-attributes-alt:before {
  content: "\e156";
}
.glyphicon-unchecked:before {
  content: "\e157";
}
.glyphicon-expand:before {
  content: "\e158";
}
.glyphicon-collapse-down:before {
  content: "\e159";
}
.glyphicon-collapse-up:before {
  content: "\e160";
}
.glyphicon-log-in:before {
  content: "\e161";
}
.glyphicon-flash:before {
  content: "\e162";
}
.glyphicon-log-out:before {
  content: "\e163";
}
.glyphicon-new-window:before {
  content: "\e164";
}
.glyphicon-record:before {
  content: "\e165";
}
.glyphicon-save:before {
  content: "\e166";
}
.glyphicon-open:before {
  content: "\e167";
}
.glyphicon-saved:before {
  content: "\e168";
}
.glyphicon-import:before {
  content: "\e169";
}
.glyphicon-export:before {
  content: "\e170";
}
.glyphicon-send:before {
  content: "\e171";
}
.glyphicon-floppy-disk:before {
  content: "\e172";
}
.glyphicon-floppy-saved:before {
  content: "\e173";
}
.glyphicon-floppy-remove:before {
  content: "\e174";
}
.glyphicon-floppy-save:before {
  content: "\e175";
}
.glyphicon-floppy-open:before {
  content: "\e176";
}
.glyphicon-credit-card:before {
  content: "\e177";
}
.glyphicon-transfer:before {
  content: "\e178";
}
.glyphicon-cutlery:before {
  content: "\e179";
}
.glyphicon-header:before {
  content: "\e180";
}
.glyphicon-compressed:before {
  content: "\e181";
}
.glyphicon-earphone:before {
  content: "\e182";
}
.glyphicon-phone-alt:before {
  content: "\e183";
}
.glyphicon-tower:before {
  content: "\e184";
}
.glyphicon-stats:before {
  content: "\e185";
}
.glyphicon-sd-video:before {
  content: "\e186";
}
.glyphicon-hd-video:before {
  content: "\e187";
}
.glyphicon-subtitles:before {
  content: "\e188";
}
.glyphicon-sound-stereo:before {
  content: "\e189";
}
.glyphicon-sound-dolby:before {
  content: "\e190";
}
.glyphicon-sound-5-1:before {
  content: "\e191";
}
.glyphicon-sound-6-1:before {
  content: "\e192";
}
.glyphicon-sound-7-1:before {
  content: "\e193";
}
.glyphicon-copyright-mark:before {
  content: "\e194";
}
.glyphicon-registration-mark:before {
  content: "\e195";
}
.glyphicon-cloud-download:before {
  content: "\e197";
}
.glyphicon-cloud-upload:before {
  content: "\e198";
}
.glyphicon-tree-conifer:before {
  content: "\e199";
}
.glyphicon-tree-deciduous:before {
  content: "\e200";
}
.glyphicon-cd:before {
  content: "\e201";
}
.glyphicon-save-file:before {
  content: "\e202";
}
.glyphicon-open-file:before {
  content: "\e203";
}
.glyphicon-level-up:before {
  content: "\e204";
}
.glyphicon-copy:before {
  content: "\e205";
}
.glyphicon-paste:before {
  content: "\e206";
}
.glyphicon-alert:before {
  content: "\e209";
}
.glyphicon-equalizer:before {
  content: "\e210";
}
.glyphicon-king:before {
  content: "\e211";
}
.glyphicon-queen:before {
  content: "\e212";
}
.glyphicon-pawn:before {
  content: "\e213";
}
.glyphicon-bishop:before {
  content: "\e214";
}
.glyphicon-knight:before {
  content: "\e215";
}
.glyphicon-baby-formula:before {
  content: "\e216";
}
.glyphicon-tent:before {
  content: "\26fa";
}
.glyphicon-blackboard:before {
  content: "\e218";
}
.glyphicon-bed:before {
  content: "\e219";
}
.glyphicon-apple:before {
  content: "\f8ff";
}
.glyphicon-erase:before {
  content: "\e221";
}
.glyphicon-hourglass:before {
  content: "\231b";
}
.glyphicon-lamp:before {
  content: "\e223";
}
.glyphicon-duplicate:before {
  content: "\e224";
}
.glyphicon-piggy-bank:before {
  content: "\e225";
}
.glyphicon-scissors:before {
  content: "\e226";
}
.glyphicon-bitcoin:before {
  content: "\e227";
}
.glyphicon-btc:before {
  content: "\e227";
}
.glyphicon-xbt:before {
  content: "\e227";
}
.glyphicon-yen:before {
  content: "\00a5";
}
.glyphicon-jpy:before {
  content: "\00a5";
}
.glyphicon-ruble:before {
  content: "\20bd";
}
.glyphicon-rub:before {
  content: "\20bd";
}
.glyphicon-scale:before {
  content: "\e230";
}
.glyphicon-ice-lolly:before {
  content: "\e231";
}
.glyphicon-ice-lolly-tasted:before {
  content: "\e232";
}
.glyphicon-education:before {
  content: "\e233";
}
.glyphicon-option-horizontal:before {
  content: "\e234";
}
.glyphicon-option-vertical:before {
  content: "\e235";
}
.glyphicon-menu-hamburger:before {
  content: "\e236";
}
.glyphicon-modal-window:before {
  content: "\e237";
}
.glyphicon-oil:before {
  content: "\e238";
}
.glyphicon-grain:before {
  content: "\e239";
}
.glyphicon-sunglasses:before {
  content: "\e240";
}
.glyphicon-text-size:before {
  content: "\e241";
}
.glyphicon-text-color:before {
  content: "\e242";
}
.glyphicon-text-background:before {
  content: "\e243";
}
.glyphicon-object-align-top:before {
  content: "\e244";
}
.glyphicon-object-align-bottom:before {
  content: "\e245";
}
.glyphicon-object-align-horizontal:before {
  content: "\e246";
}
.glyphicon-object-align-left:before {
  content: "\e247";
}
.glyphicon-object-align-vertical:before {
  content: "\e248";
}
.glyphicon-object-align-right:before {
  content: "\e249";
}
.glyphicon-triangle-right:before {
  content: "\e250";
}
.glyphicon-triangle-left:before {
  content: "\e251";
}
.glyphicon-triangle-bottom:before {
  content: "\e252";
}
.glyphicon-triangle-top:before {
  content: "\e253";
}
.glyphicon-console:before {
  content: "\e254";
}
.glyphicon-superscript:before {
  content: "\e255";
}
.glyphicon-subscript:before {
  content: "\e256";
}
.glyphicon-menu-left:before {
  content: "\e257";
}
.glyphicon-menu-right:before {
  content: "\e258";
}
.glyphicon-menu-down:before {
  content: "\e259";
}
.glyphicon-menu-up:before {
  content: "\e260";
}
* {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
*:before,
*:after {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
html {
  font-size: 10px;
  -webkit-tap-highlight-color: rgba(0, 0, 0, 0);
}
body {
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-size: 13px;
  line-height: 1.42857143;
  color: #000;
  background-color: #fff;
}
input,
button,
select,
textarea {
  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
}
a {
  color: #337ab7;
  text-decoration: none;
}
a:hover,
a:focus {
  color: #23527c;
  text-decoration: underline;
}
a:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
figure {
  margin: 0;
}
img {
  vertical-align: middle;
}
.img-responsive,
.thumbnail > img,
.thumbnail a > img,
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  display: block;
  max-width: 100%;
  height: auto;
}
.img-rounded {
  border-radius: 3px;
}
.img-thumbnail {
  padding: 4px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: all 0.2s ease-in-out;
  -o-transition: all 0.2s ease-in-out;
  transition: all 0.2s ease-in-out;
  display: inline-block;
  max-width: 100%;
  height: auto;
}
.img-circle {
  border-radius: 50%;
}
hr {
  margin-top: 18px;
  margin-bottom: 18px;
  border: 0;
  border-top: 1px solid #eeeeee;
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  margin: -1px;
  padding: 0;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
[role="button"] {
  cursor: pointer;
}
h1,
h2,
h3,
h4,
h5,
h6,
.h1,
.h2,
.h3,
.h4,
.h5,
.h6 {
  font-family: inherit;
  font-weight: 500;
  line-height: 1.1;
  color: inherit;
}
h1 small,
h2 small,
h3 small,
h4 small,
h5 small,
h6 small,
.h1 small,
.h2 small,
.h3 small,
.h4 small,
.h5 small,
.h6 small,
h1 .small,
h2 .small,
h3 .small,
h4 .small,
h5 .small,
h6 .small,
.h1 .small,
.h2 .small,
.h3 .small,
.h4 .small,
.h5 .small,
.h6 .small {
  font-weight: normal;
  line-height: 1;
  color: #777777;
}
h1,
.h1,
h2,
.h2,
h3,
.h3 {
  margin-top: 18px;
  margin-bottom: 9px;
}
h1 small,
.h1 small,
h2 small,
.h2 small,
h3 small,
.h3 small,
h1 .small,
.h1 .small,
h2 .small,
.h2 .small,
h3 .small,
.h3 .small {
  font-size: 65%;
}
h4,
.h4,
h5,
.h5,
h6,
.h6 {
  margin-top: 9px;
  margin-bottom: 9px;
}
h4 small,
.h4 small,
h5 small,
.h5 small,
h6 small,
.h6 small,
h4 .small,
.h4 .small,
h5 .small,
.h5 .small,
h6 .small,
.h6 .small {
  font-size: 75%;
}
h1,
.h1 {
  font-size: 33px;
}
h2,
.h2 {
  font-size: 27px;
}
h3,
.h3 {
  font-size: 23px;
}
h4,
.h4 {
  font-size: 17px;
}
h5,
.h5 {
  font-size: 13px;
}
h6,
.h6 {
  font-size: 12px;
}
p {
  margin: 0 0 9px;
}
.lead {
  margin-bottom: 18px;
  font-size: 14px;
  font-weight: 300;
  line-height: 1.4;
}
@media (min-width: 768px) {
  .lead {
    font-size: 19.5px;
  }
}
small,
.small {
  font-size: 92%;
}
mark,
.mark {
  background-color: #fcf8e3;
  padding: .2em;
}
.text-left {
  text-align: left;
}
.text-right {
  text-align: right;
}
.text-center {
  text-align: center;
}
.text-justify {
  text-align: justify;
}
.text-nowrap {
  white-space: nowrap;
}
.text-lowercase {
  text-transform: lowercase;
}
.text-uppercase {
  text-transform: uppercase;
}
.text-capitalize {
  text-transform: capitalize;
}
.text-muted {
  color: #777777;
}
.text-primary {
  color: #337ab7;
}
a.text-primary:hover,
a.text-primary:focus {
  color: #286090;
}
.text-success {
  color: #3c763d;
}
a.text-success:hover,
a.text-success:focus {
  color: #2b542c;
}
.text-info {
  color: #31708f;
}
a.text-info:hover,
a.text-info:focus {
  color: #245269;
}
.text-warning {
  color: #8a6d3b;
}
a.text-warning:hover,
a.text-warning:focus {
  color: #66512c;
}
.text-danger {
  color: #a94442;
}
a.text-danger:hover,
a.text-danger:focus {
  color: #843534;
}
.bg-primary {
  color: #fff;
  background-color: #337ab7;
}
a.bg-primary:hover,
a.bg-primary:focus {
  background-color: #286090;
}
.bg-success {
  background-color: #dff0d8;
}
a.bg-success:hover,
a.bg-success:focus {
  background-color: #c1e2b3;
}
.bg-info {
  background-color: #d9edf7;
}
a.bg-info:hover,
a.bg-info:focus {
  background-color: #afd9ee;
}
.bg-warning {
  background-color: #fcf8e3;
}
a.bg-warning:hover,
a.bg-warning:focus {
  background-color: #f7ecb5;
}
.bg-danger {
  background-color: #f2dede;
}
a.bg-danger:hover,
a.bg-danger:focus {
  background-color: #e4b9b9;
}
.page-header {
  padding-bottom: 8px;
  margin: 36px 0 18px;
  border-bottom: 1px solid #eeeeee;
}
ul,
ol {
  margin-top: 0;
  margin-bottom: 9px;
}
ul ul,
ol ul,
ul ol,
ol ol {
  margin-bottom: 0;
}
.list-unstyled {
  padding-left: 0;
  list-style: none;
}
.list-inline {
  padding-left: 0;
  list-style: none;
  margin-left: -5px;
}
.list-inline > li {
  display: inline-block;
  padding-left: 5px;
  padding-right: 5px;
}
dl {
  margin-top: 0;
  margin-bottom: 18px;
}
dt,
dd {
  line-height: 1.42857143;
}
dt {
  font-weight: bold;
}
dd {
  margin-left: 0;
}
@media (min-width: 541px) {
  .dl-horizontal dt {
    float: left;
    width: 160px;
    clear: left;
    text-align: right;
    overflow: hidden;
    text-overflow: ellipsis;
    white-space: nowrap;
  }
  .dl-horizontal dd {
    margin-left: 180px;
  }
}
abbr[title],
abbr[data-original-title] {
  cursor: help;
  border-bottom: 1px dotted #777777;
}
.initialism {
  font-size: 90%;
  text-transform: uppercase;
}
blockquote {
  padding: 9px 18px;
  margin: 0 0 18px;
  font-size: inherit;
  border-left: 5px solid #eeeeee;
}
blockquote p:last-child,
blockquote ul:last-child,
blockquote ol:last-child {
  margin-bottom: 0;
}
blockquote footer,
blockquote small,
blockquote .small {
  display: block;
  font-size: 80%;
  line-height: 1.42857143;
  color: #777777;
}
blockquote footer:before,
blockquote small:before,
blockquote .small:before {
  content: '\2014 \00A0';
}
.blockquote-reverse,
blockquote.pull-right {
  padding-right: 15px;
  padding-left: 0;
  border-right: 5px solid #eeeeee;
  border-left: 0;
  text-align: right;
}
.blockquote-reverse footer:before,
blockquote.pull-right footer:before,
.blockquote-reverse small:before,
blockquote.pull-right small:before,
.blockquote-reverse .small:before,
blockquote.pull-right .small:before {
  content: '';
}
.blockquote-reverse footer:after,
blockquote.pull-right footer:after,
.blockquote-reverse small:after,
blockquote.pull-right small:after,
.blockquote-reverse .small:after,
blockquote.pull-right .small:after {
  content: '\00A0 \2014';
}
address {
  margin-bottom: 18px;
  font-style: normal;
  line-height: 1.42857143;
}
code,
kbd,
pre,
samp {
  font-family: monospace;
}
code {
  padding: 2px 4px;
  font-size: 90%;
  color: #c7254e;
  background-color: #f9f2f4;
  border-radius: 2px;
}
kbd {
  padding: 2px 4px;
  font-size: 90%;
  color: #888;
  background-color: transparent;
  border-radius: 1px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
}
kbd kbd {
  padding: 0;
  font-size: 100%;
  font-weight: bold;
  box-shadow: none;
}
pre {
  display: block;
  padding: 8.5px;
  margin: 0 0 9px;
  font-size: 12px;
  line-height: 1.42857143;
  word-break: break-all;
  word-wrap: break-word;
  color: #333333;
  background-color: #f5f5f5;
  border: 1px solid #ccc;
  border-radius: 2px;
}
pre code {
  padding: 0;
  font-size: inherit;
  color: inherit;
  white-space: pre-wrap;
  background-color: transparent;
  border-radius: 0;
}
.pre-scrollable {
  max-height: 340px;
  overflow-y: scroll;
}
.container {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
@media (min-width: 768px) {
  .container {
    width: 768px;
  }
}
@media (min-width: 992px) {
  .container {
    width: 940px;
  }
}
@media (min-width: 1200px) {
  .container {
    width: 1140px;
  }
}
.container-fluid {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
.row {
  margin-left: 0px;
  margin-right: 0px;
}
.col-xs-1, .col-sm-1, .col-md-1, .col-lg-1, .col-xs-2, .col-sm-2, .col-md-2, .col-lg-2, .col-xs-3, .col-sm-3, .col-md-3, .col-lg-3, .col-xs-4, .col-sm-4, .col-md-4, .col-lg-4, .col-xs-5, .col-sm-5, .col-md-5, .col-lg-5, .col-xs-6, .col-sm-6, .col-md-6, .col-lg-6, .col-xs-7, .col-sm-7, .col-md-7, .col-lg-7, .col-xs-8, .col-sm-8, .col-md-8, .col-lg-8, .col-xs-9, .col-sm-9, .col-md-9, .col-lg-9, .col-xs-10, .col-sm-10, .col-md-10, .col-lg-10, .col-xs-11, .col-sm-11, .col-md-11, .col-lg-11, .col-xs-12, .col-sm-12, .col-md-12, .col-lg-12 {
  position: relative;
  min-height: 1px;
  padding-left: 0px;
  padding-right: 0px;
}
.col-xs-1, .col-xs-2, .col-xs-3, .col-xs-4, .col-xs-5, .col-xs-6, .col-xs-7, .col-xs-8, .col-xs-9, .col-xs-10, .col-xs-11, .col-xs-12 {
  float: left;
}
.col-xs-12 {
  width: 100%;
}
.col-xs-11 {
  width: 91.66666667%;
}
.col-xs-10 {
  width: 83.33333333%;
}
.col-xs-9 {
  width: 75%;
}
.col-xs-8 {
  width: 66.66666667%;
}
.col-xs-7 {
  width: 58.33333333%;
}
.col-xs-6 {
  width: 50%;
}
.col-xs-5 {
  width: 41.66666667%;
}
.col-xs-4 {
  width: 33.33333333%;
}
.col-xs-3 {
  width: 25%;
}
.col-xs-2 {
  width: 16.66666667%;
}
.col-xs-1 {
  width: 8.33333333%;
}
.col-xs-pull-12 {
  right: 100%;
}
.col-xs-pull-11 {
  right: 91.66666667%;
}
.col-xs-pull-10 {
  right: 83.33333333%;
}
.col-xs-pull-9 {
  right: 75%;
}
.col-xs-pull-8 {
  right: 66.66666667%;
}
.col-xs-pull-7 {
  right: 58.33333333%;
}
.col-xs-pull-6 {
  right: 50%;
}
.col-xs-pull-5 {
  right: 41.66666667%;
}
.col-xs-pull-4 {
  right: 33.33333333%;
}
.col-xs-pull-3 {
  right: 25%;
}
.col-xs-pull-2 {
  right: 16.66666667%;
}
.col-xs-pull-1 {
  right: 8.33333333%;
}
.col-xs-pull-0 {
  right: auto;
}
.col-xs-push-12 {
  left: 100%;
}
.col-xs-push-11 {
  left: 91.66666667%;
}
.col-xs-push-10 {
  left: 83.33333333%;
}
.col-xs-push-9 {
  left: 75%;
}
.col-xs-push-8 {
  left: 66.66666667%;
}
.col-xs-push-7 {
  left: 58.33333333%;
}
.col-xs-push-6 {
  left: 50%;
}
.col-xs-push-5 {
  left: 41.66666667%;
}
.col-xs-push-4 {
  left: 33.33333333%;
}
.col-xs-push-3 {
  left: 25%;
}
.col-xs-push-2 {
  left: 16.66666667%;
}
.col-xs-push-1 {
  left: 8.33333333%;
}
.col-xs-push-0 {
  left: auto;
}
.col-xs-offset-12 {
  margin-left: 100%;
}
.col-xs-offset-11 {
  margin-left: 91.66666667%;
}
.col-xs-offset-10 {
  margin-left: 83.33333333%;
}
.col-xs-offset-9 {
  margin-left: 75%;
}
.col-xs-offset-8 {
  margin-left: 66.66666667%;
}
.col-xs-offset-7 {
  margin-left: 58.33333333%;
}
.col-xs-offset-6 {
  margin-left: 50%;
}
.col-xs-offset-5 {
  margin-left: 41.66666667%;
}
.col-xs-offset-4 {
  margin-left: 33.33333333%;
}
.col-xs-offset-3 {
  margin-left: 25%;
}
.col-xs-offset-2 {
  margin-left: 16.66666667%;
}
.col-xs-offset-1 {
  margin-left: 8.33333333%;
}
.col-xs-offset-0 {
  margin-left: 0%;
}
@media (min-width: 768px) {
  .col-sm-1, .col-sm-2, .col-sm-3, .col-sm-4, .col-sm-5, .col-sm-6, .col-sm-7, .col-sm-8, .col-sm-9, .col-sm-10, .col-sm-11, .col-sm-12 {
    float: left;
  }
  .col-sm-12 {
    width: 100%;
  }
  .col-sm-11 {
    width: 91.66666667%;
  }
  .col-sm-10 {
    width: 83.33333333%;
  }
  .col-sm-9 {
    width: 75%;
  }
  .col-sm-8 {
    width: 66.66666667%;
  }
  .col-sm-7 {
    width: 58.33333333%;
  }
  .col-sm-6 {
    width: 50%;
  }
  .col-sm-5 {
    width: 41.66666667%;
  }
  .col-sm-4 {
    width: 33.33333333%;
  }
  .col-sm-3 {
    width: 25%;
  }
  .col-sm-2 {
    width: 16.66666667%;
  }
  .col-sm-1 {
    width: 8.33333333%;
  }
  .col-sm-pull-12 {
    right: 100%;
  }
  .col-sm-pull-11 {
    right: 91.66666667%;
  }
  .col-sm-pull-10 {
    right: 83.33333333%;
  }
  .col-sm-pull-9 {
    right: 75%;
  }
  .col-sm-pull-8 {
    right: 66.66666667%;
  }
  .col-sm-pull-7 {
    right: 58.33333333%;
  }
  .col-sm-pull-6 {
    right: 50%;
  }
  .col-sm-pull-5 {
    right: 41.66666667%;
  }
  .col-sm-pull-4 {
    right: 33.33333333%;
  }
  .col-sm-pull-3 {
    right: 25%;
  }
  .col-sm-pull-2 {
    right: 16.66666667%;
  }
  .col-sm-pull-1 {
    right: 8.33333333%;
  }
  .col-sm-pull-0 {
    right: auto;
  }
  .col-sm-push-12 {
    left: 100%;
  }
  .col-sm-push-11 {
    left: 91.66666667%;
  }
  .col-sm-push-10 {
    left: 83.33333333%;
  }
  .col-sm-push-9 {
    left: 75%;
  }
  .col-sm-push-8 {
    left: 66.66666667%;
  }
  .col-sm-push-7 {
    left: 58.33333333%;
  }
  .col-sm-push-6 {
    left: 50%;
  }
  .col-sm-push-5 {
    left: 41.66666667%;
  }
  .col-sm-push-4 {
    left: 33.33333333%;
  }
  .col-sm-push-3 {
    left: 25%;
  }
  .col-sm-push-2 {
    left: 16.66666667%;
  }
  .col-sm-push-1 {
    left: 8.33333333%;
  }
  .col-sm-push-0 {
    left: auto;
  }
  .col-sm-offset-12 {
    margin-left: 100%;
  }
  .col-sm-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-sm-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-sm-offset-9 {
    margin-left: 75%;
  }
  .col-sm-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-sm-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-sm-offset-6 {
    margin-left: 50%;
  }
  .col-sm-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-sm-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-sm-offset-3 {
    margin-left: 25%;
  }
  .col-sm-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-sm-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-sm-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 992px) {
  .col-md-1, .col-md-2, .col-md-3, .col-md-4, .col-md-5, .col-md-6, .col-md-7, .col-md-8, .col-md-9, .col-md-10, .col-md-11, .col-md-12 {
    float: left;
  }
  .col-md-12 {
    width: 100%;
  }
  .col-md-11 {
    width: 91.66666667%;
  }
  .col-md-10 {
    width: 83.33333333%;
  }
  .col-md-9 {
    width: 75%;
  }
  .col-md-8 {
    width: 66.66666667%;
  }
  .col-md-7 {
    width: 58.33333333%;
  }
  .col-md-6 {
    width: 50%;
  }
  .col-md-5 {
    width: 41.66666667%;
  }
  .col-md-4 {
    width: 33.33333333%;
  }
  .col-md-3 {
    width: 25%;
  }
  .col-md-2 {
    width: 16.66666667%;
  }
  .col-md-1 {
    width: 8.33333333%;
  }
  .col-md-pull-12 {
    right: 100%;
  }
  .col-md-pull-11 {
    right: 91.66666667%;
  }
  .col-md-pull-10 {
    right: 83.33333333%;
  }
  .col-md-pull-9 {
    right: 75%;
  }
  .col-md-pull-8 {
    right: 66.66666667%;
  }
  .col-md-pull-7 {
    right: 58.33333333%;
  }
  .col-md-pull-6 {
    right: 50%;
  }
  .col-md-pull-5 {
    right: 41.66666667%;
  }
  .col-md-pull-4 {
    right: 33.33333333%;
  }
  .col-md-pull-3 {
    right: 25%;
  }
  .col-md-pull-2 {
    right: 16.66666667%;
  }
  .col-md-pull-1 {
    right: 8.33333333%;
  }
  .col-md-pull-0 {
    right: auto;
  }
  .col-md-push-12 {
    left: 100%;
  }
  .col-md-push-11 {
    left: 91.66666667%;
  }
  .col-md-push-10 {
    left: 83.33333333%;
  }
  .col-md-push-9 {
    left: 75%;
  }
  .col-md-push-8 {
    left: 66.66666667%;
  }
  .col-md-push-7 {
    left: 58.33333333%;
  }
  .col-md-push-6 {
    left: 50%;
  }
  .col-md-push-5 {
    left: 41.66666667%;
  }
  .col-md-push-4 {
    left: 33.33333333%;
  }
  .col-md-push-3 {
    left: 25%;
  }
  .col-md-push-2 {
    left: 16.66666667%;
  }
  .col-md-push-1 {
    left: 8.33333333%;
  }
  .col-md-push-0 {
    left: auto;
  }
  .col-md-offset-12 {
    margin-left: 100%;
  }
  .col-md-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-md-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-md-offset-9 {
    margin-left: 75%;
  }
  .col-md-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-md-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-md-offset-6 {
    margin-left: 50%;
  }
  .col-md-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-md-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-md-offset-3 {
    margin-left: 25%;
  }
  .col-md-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-md-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-md-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 1200px) {
  .col-lg-1, .col-lg-2, .col-lg-3, .col-lg-4, .col-lg-5, .col-lg-6, .col-lg-7, .col-lg-8, .col-lg-9, .col-lg-10, .col-lg-11, .col-lg-12 {
    float: left;
  }
  .col-lg-12 {
    width: 100%;
  }
  .col-lg-11 {
    width: 91.66666667%;
  }
  .col-lg-10 {
    width: 83.33333333%;
  }
  .col-lg-9 {
    width: 75%;
  }
  .col-lg-8 {
    width: 66.66666667%;
  }
  .col-lg-7 {
    width: 58.33333333%;
  }
  .col-lg-6 {
    width: 50%;
  }
  .col-lg-5 {
    width: 41.66666667%;
  }
  .col-lg-4 {
    width: 33.33333333%;
  }
  .col-lg-3 {
    width: 25%;
  }
  .col-lg-2 {
    width: 16.66666667%;
  }
  .col-lg-1 {
    width: 8.33333333%;
  }
  .col-lg-pull-12 {
    right: 100%;
  }
  .col-lg-pull-11 {
    right: 91.66666667%;
  }
  .col-lg-pull-10 {
    right: 83.33333333%;
  }
  .col-lg-pull-9 {
    right: 75%;
  }
  .col-lg-pull-8 {
    right: 66.66666667%;
  }
  .col-lg-pull-7 {
    right: 58.33333333%;
  }
  .col-lg-pull-6 {
    right: 50%;
  }
  .col-lg-pull-5 {
    right: 41.66666667%;
  }
  .col-lg-pull-4 {
    right: 33.33333333%;
  }
  .col-lg-pull-3 {
    right: 25%;
  }
  .col-lg-pull-2 {
    right: 16.66666667%;
  }
  .col-lg-pull-1 {
    right: 8.33333333%;
  }
  .col-lg-pull-0 {
    right: auto;
  }
  .col-lg-push-12 {
    left: 100%;
  }
  .col-lg-push-11 {
    left: 91.66666667%;
  }
  .col-lg-push-10 {
    left: 83.33333333%;
  }
  .col-lg-push-9 {
    left: 75%;
  }
  .col-lg-push-8 {
    left: 66.66666667%;
  }
  .col-lg-push-7 {
    left: 58.33333333%;
  }
  .col-lg-push-6 {
    left: 50%;
  }
  .col-lg-push-5 {
    left: 41.66666667%;
  }
  .col-lg-push-4 {
    left: 33.33333333%;
  }
  .col-lg-push-3 {
    left: 25%;
  }
  .col-lg-push-2 {
    left: 16.66666667%;
  }
  .col-lg-push-1 {
    left: 8.33333333%;
  }
  .col-lg-push-0 {
    left: auto;
  }
  .col-lg-offset-12 {
    margin-left: 100%;
  }
  .col-lg-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-lg-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-lg-offset-9 {
    margin-left: 75%;
  }
  .col-lg-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-lg-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-lg-offset-6 {
    margin-left: 50%;
  }
  .col-lg-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-lg-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-lg-offset-3 {
    margin-left: 25%;
  }
  .col-lg-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-lg-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-lg-offset-0 {
    margin-left: 0%;
  }
}
table {
  background-color: transparent;
}
caption {
  padding-top: 8px;
  padding-bottom: 8px;
  color: #777777;
  text-align: left;
}
th {
  text-align: left;
}
.table {
  width: 100%;
  max-width: 100%;
  margin-bottom: 18px;
}
.table > thead > tr > th,
.table > tbody > tr > th,
.table > tfoot > tr > th,
.table > thead > tr > td,
.table > tbody > tr > td,
.table > tfoot > tr > td {
  padding: 8px;
  line-height: 1.42857143;
  vertical-align: top;
  border-top: 1px solid #ddd;
}
.table > thead > tr > th {
  vertical-align: bottom;
  border-bottom: 2px solid #ddd;
}
.table > caption + thead > tr:first-child > th,
.table > colgroup + thead > tr:first-child > th,
.table > thead:first-child > tr:first-child > th,
.table > caption + thead > tr:first-child > td,
.table > colgroup + thead > tr:first-child > td,
.table > thead:first-child > tr:first-child > td {
  border-top: 0;
}
.table > tbody + tbody {
  border-top: 2px solid #ddd;
}
.table .table {
  background-color: #fff;
}
.table-condensed > thead > tr > th,
.table-condensed > tbody > tr > th,
.table-condensed > tfoot > tr > th,
.table-condensed > thead > tr > td,
.table-condensed > tbody > tr > td,
.table-condensed > tfoot > tr > td {
  padding: 5px;
}
.table-bordered {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > tbody > tr > th,
.table-bordered > tfoot > tr > th,
.table-bordered > thead > tr > td,
.table-bordered > tbody > tr > td,
.table-bordered > tfoot > tr > td {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > thead > tr > td {
  border-bottom-width: 2px;
}
.table-striped > tbody > tr:nth-of-type(odd) {
  background-color: #f9f9f9;
}
.table-hover > tbody > tr:hover {
  background-color: #f5f5f5;
}
table col[class*="col-"] {
  position: static;
  float: none;
  display: table-column;
}
table td[class*="col-"],
table th[class*="col-"] {
  position: static;
  float: none;
  display: table-cell;
}
.table > thead > tr > td.active,
.table > tbody > tr > td.active,
.table > tfoot > tr > td.active,
.table > thead > tr > th.active,
.table > tbody > tr > th.active,
.table > tfoot > tr > th.active,
.table > thead > tr.active > td,
.table > tbody > tr.active > td,
.table > tfoot > tr.active > td,
.table > thead > tr.active > th,
.table > tbody > tr.active > th,
.table > tfoot > tr.active > th {
  background-color: #f5f5f5;
}
.table-hover > tbody > tr > td.active:hover,
.table-hover > tbody > tr > th.active:hover,
.table-hover > tbody > tr.active:hover > td,
.table-hover > tbody > tr:hover > .active,
.table-hover > tbody > tr.active:hover > th {
  background-color: #e8e8e8;
}
.table > thead > tr > td.success,
.table > tbody > tr > td.success,
.table > tfoot > tr > td.success,
.table > thead > tr > th.success,
.table > tbody > tr > th.success,
.table > tfoot > tr > th.success,
.table > thead > tr.success > td,
.table > tbody > tr.success > td,
.table > tfoot > tr.success > td,
.table > thead > tr.success > th,
.table > tbody > tr.success > th,
.table > tfoot > tr.success > th {
  background-color: #dff0d8;
}
.table-hover > tbody > tr > td.success:hover,
.table-hover > tbody > tr > th.success:hover,
.table-hover > tbody > tr.success:hover > td,
.table-hover > tbody > tr:hover > .success,
.table-hover > tbody > tr.success:hover > th {
  background-color: #d0e9c6;
}
.table > thead > tr > td.info,
.table > tbody > tr > td.info,
.table > tfoot > tr > td.info,
.table > thead > tr > th.info,
.table > tbody > tr > th.info,
.table > tfoot > tr > th.info,
.table > thead > tr.info > td,
.table > tbody > tr.info > td,
.table > tfoot > tr.info > td,
.table > thead > tr.info > th,
.table > tbody > tr.info > th,
.table > tfoot > tr.info > th {
  background-color: #d9edf7;
}
.table-hover > tbody > tr > td.info:hover,
.table-hover > tbody > tr > th.info:hover,
.table-hover > tbody > tr.info:hover > td,
.table-hover > tbody > tr:hover > .info,
.table-hover > tbody > tr.info:hover > th {
  background-color: #c4e3f3;
}
.table > thead > tr > td.warning,
.table > tbody > tr > td.warning,
.table > tfoot > tr > td.warning,
.table > thead > tr > th.warning,
.table > tbody > tr > th.warning,
.table > tfoot > tr > th.warning,
.table > thead > tr.warning > td,
.table > tbody > tr.warning > td,
.table > tfoot > tr.warning > td,
.table > thead > tr.warning > th,
.table > tbody > tr.warning > th,
.table > tfoot > tr.warning > th {
  background-color: #fcf8e3;
}
.table-hover > tbody > tr > td.warning:hover,
.table-hover > tbody > tr > th.warning:hover,
.table-hover > tbody > tr.warning:hover > td,
.table-hover > tbody > tr:hover > .warning,
.table-hover > tbody > tr.warning:hover > th {
  background-color: #faf2cc;
}
.table > thead > tr > td.danger,
.table > tbody > tr > td.danger,
.table > tfoot > tr > td.danger,
.table > thead > tr > th.danger,
.table > tbody > tr > th.danger,
.table > tfoot > tr > th.danger,
.table > thead > tr.danger > td,
.table > tbody > tr.danger > td,
.table > tfoot > tr.danger > td,
.table > thead > tr.danger > th,
.table > tbody > tr.danger > th,
.table > tfoot > tr.danger > th {
  background-color: #f2dede;
}
.table-hover > tbody > tr > td.danger:hover,
.table-hover > tbody > tr > th.danger:hover,
.table-hover > tbody > tr.danger:hover > td,
.table-hover > tbody > tr:hover > .danger,
.table-hover > tbody > tr.danger:hover > th {
  background-color: #ebcccc;
}
.table-responsive {
  overflow-x: auto;
  min-height: 0.01%;
}
@media screen and (max-width: 767px) {
  .table-responsive {
    width: 100%;
    margin-bottom: 13.5px;
    overflow-y: hidden;
    -ms-overflow-style: -ms-autohiding-scrollbar;
    border: 1px solid #ddd;
  }
  .table-responsive > .table {
    margin-bottom: 0;
  }
  .table-responsive > .table > thead > tr > th,
  .table-responsive > .table > tbody > tr > th,
  .table-responsive > .table > tfoot > tr > th,
  .table-responsive > .table > thead > tr > td,
  .table-responsive > .table > tbody > tr > td,
  .table-responsive > .table > tfoot > tr > td {
    white-space: nowrap;
  }
  .table-responsive > .table-bordered {
    border: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:first-child,
  .table-responsive > .table-bordered > tbody > tr > th:first-child,
  .table-responsive > .table-bordered > tfoot > tr > th:first-child,
  .table-responsive > .table-bordered > thead > tr > td:first-child,
  .table-responsive > .table-bordered > tbody > tr > td:first-child,
  .table-responsive > .table-bordered > tfoot > tr > td:first-child {
    border-left: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:last-child,
  .table-responsive > .table-bordered > tbody > tr > th:last-child,
  .table-responsive > .table-bordered > tfoot > tr > th:last-child,
  .table-responsive > .table-bordered > thead > tr > td:last-child,
  .table-responsive > .table-bordered > tbody > tr > td:last-child,
  .table-responsive > .table-bordered > tfoot > tr > td:last-child {
    border-right: 0;
  }
  .table-responsive > .table-bordered > tbody > tr:last-child > th,
  .table-responsive > .table-bordered > tfoot > tr:last-child > th,
  .table-responsive > .table-bordered > tbody > tr:last-child > td,
  .table-responsive > .table-bordered > tfoot > tr:last-child > td {
    border-bottom: 0;
  }
}
fieldset {
  padding: 0;
  margin: 0;
  border: 0;
  min-width: 0;
}
legend {
  display: block;
  width: 100%;
  padding: 0;
  margin-bottom: 18px;
  font-size: 19.5px;
  line-height: inherit;
  color: #333333;
  border: 0;
  border-bottom: 1px solid #e5e5e5;
}
label {
  display: inline-block;
  max-width: 100%;
  margin-bottom: 5px;
  font-weight: bold;
}
input[type="search"] {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
input[type="radio"],
input[type="checkbox"] {
  margin: 4px 0 0;
  margin-top: 1px \9;
  line-height: normal;
}
input[type="file"] {
  display: block;
}
input[type="range"] {
  display: block;
  width: 100%;
}
select[multiple],
select[size] {
  height: auto;
}
input[type="file"]:focus,
input[type="radio"]:focus,
input[type="checkbox"]:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
output {
  display: block;
  padding-top: 7px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
}
.form-control {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
}
.form-control:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.form-control::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.form-control:-ms-input-placeholder {
  color: #999;
}
.form-control::-webkit-input-placeholder {
  color: #999;
}
.form-control::-ms-expand {
  border: 0;
  background-color: transparent;
}
.form-control[disabled],
.form-control[readonly],
fieldset[disabled] .form-control {
  background-color: #eeeeee;
  opacity: 1;
}
.form-control[disabled],
fieldset[disabled] .form-control {
  cursor: not-allowed;
}
textarea.form-control {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: none;
}
@media screen and (-webkit-min-device-pixel-ratio: 0) {
  input[type="date"].form-control,
  input[type="time"].form-control,
  input[type="datetime-local"].form-control,
  input[type="month"].form-control {
    line-height: 32px;
  }
  input[type="date"].input-sm,
  input[type="time"].input-sm,
  input[type="datetime-local"].input-sm,
  input[type="month"].input-sm,
  .input-group-sm input[type="date"],
  .input-group-sm input[type="time"],
  .input-group-sm input[type="datetime-local"],
  .input-group-sm input[type="month"] {
    line-height: 30px;
  }
  input[type="date"].input-lg,
  input[type="time"].input-lg,
  input[type="datetime-local"].input-lg,
  input[type="month"].input-lg,
  .input-group-lg input[type="date"],
  .input-group-lg input[type="time"],
  .input-group-lg input[type="datetime-local"],
  .input-group-lg input[type="month"] {
    line-height: 45px;
  }
}
.form-group {
  margin-bottom: 15px;
}
.radio,
.checkbox {
  position: relative;
  display: block;
  margin-top: 10px;
  margin-bottom: 10px;
}
.radio label,
.checkbox label {
  min-height: 18px;
  padding-left: 20px;
  margin-bottom: 0;
  font-weight: normal;
  cursor: pointer;
}
.radio input[type="radio"],
.radio-inline input[type="radio"],
.checkbox input[type="checkbox"],
.checkbox-inline input[type="checkbox"] {
  position: absolute;
  margin-left: -20px;
  margin-top: 4px \9;
}
.radio + .radio,
.checkbox + .checkbox {
  margin-top: -5px;
}
.radio-inline,
.checkbox-inline {
  position: relative;
  display: inline-block;
  padding-left: 20px;
  margin-bottom: 0;
  vertical-align: middle;
  font-weight: normal;
  cursor: pointer;
}
.radio-inline + .radio-inline,
.checkbox-inline + .checkbox-inline {
  margin-top: 0;
  margin-left: 10px;
}
input[type="radio"][disabled],
input[type="checkbox"][disabled],
input[type="radio"].disabled,
input[type="checkbox"].disabled,
fieldset[disabled] input[type="radio"],
fieldset[disabled] input[type="checkbox"] {
  cursor: not-allowed;
}
.radio-inline.disabled,
.checkbox-inline.disabled,
fieldset[disabled] .radio-inline,
fieldset[disabled] .checkbox-inline {
  cursor: not-allowed;
}
.radio.disabled label,
.checkbox.disabled label,
fieldset[disabled] .radio label,
fieldset[disabled] .checkbox label {
  cursor: not-allowed;
}
.form-control-static {
  padding-top: 7px;
  padding-bottom: 7px;
  margin-bottom: 0;
  min-height: 31px;
}
.form-control-static.input-lg,
.form-control-static.input-sm {
  padding-left: 0;
  padding-right: 0;
}
.input-sm {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-sm {
  height: 30px;
  line-height: 30px;
}
textarea.input-sm,
select[multiple].input-sm {
  height: auto;
}
.form-group-sm .form-control {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.form-group-sm select.form-control {
  height: 30px;
  line-height: 30px;
}
.form-group-sm textarea.form-control,
.form-group-sm select[multiple].form-control {
  height: auto;
}
.form-group-sm .form-control-static {
  height: 30px;
  min-height: 30px;
  padding: 6px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.input-lg {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-lg {
  height: 45px;
  line-height: 45px;
}
textarea.input-lg,
select[multiple].input-lg {
  height: auto;
}
.form-group-lg .form-control {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.form-group-lg select.form-control {
  height: 45px;
  line-height: 45px;
}
.form-group-lg textarea.form-control,
.form-group-lg select[multiple].form-control {
  height: auto;
}
.form-group-lg .form-control-static {
  height: 45px;
  min-height: 35px;
  padding: 11px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.has-feedback {
  position: relative;
}
.has-feedback .form-control {
  padding-right: 40px;
}
.form-control-feedback {
  position: absolute;
  top: 0;
  right: 0;
  z-index: 2;
  display: block;
  width: 32px;
  height: 32px;
  line-height: 32px;
  text-align: center;
  pointer-events: none;
}
.input-lg + .form-control-feedback,
.input-group-lg + .form-control-feedback,
.form-group-lg .form-control + .form-control-feedback {
  width: 45px;
  height: 45px;
  line-height: 45px;
}
.input-sm + .form-control-feedback,
.input-group-sm + .form-control-feedback,
.form-group-sm .form-control + .form-control-feedback {
  width: 30px;
  height: 30px;
  line-height: 30px;
}
.has-success .help-block,
.has-success .control-label,
.has-success .radio,
.has-success .checkbox,
.has-success .radio-inline,
.has-success .checkbox-inline,
.has-success.radio label,
.has-success.checkbox label,
.has-success.radio-inline label,
.has-success.checkbox-inline label {
  color: #3c763d;
}
.has-success .form-control {
  border-color: #3c763d;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-success .form-control:focus {
  border-color: #2b542c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
}
.has-success .input-group-addon {
  color: #3c763d;
  border-color: #3c763d;
  background-color: #dff0d8;
}
.has-success .form-control-feedback {
  color: #3c763d;
}
.has-warning .help-block,
.has-warning .control-label,
.has-warning .radio,
.has-warning .checkbox,
.has-warning .radio-inline,
.has-warning .checkbox-inline,
.has-warning.radio label,
.has-warning.checkbox label,
.has-warning.radio-inline label,
.has-warning.checkbox-inline label {
  color: #8a6d3b;
}
.has-warning .form-control {
  border-color: #8a6d3b;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-warning .form-control:focus {
  border-color: #66512c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
}
.has-warning .input-group-addon {
  color: #8a6d3b;
  border-color: #8a6d3b;
  background-color: #fcf8e3;
}
.has-warning .form-control-feedback {
  color: #8a6d3b;
}
.has-error .help-block,
.has-error .control-label,
.has-error .radio,
.has-error .checkbox,
.has-error .radio-inline,
.has-error .checkbox-inline,
.has-error.radio label,
.has-error.checkbox label,
.has-error.radio-inline label,
.has-error.checkbox-inline label {
  color: #a94442;
}
.has-error .form-control {
  border-color: #a94442;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-error .form-control:focus {
  border-color: #843534;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
}
.has-error .input-group-addon {
  color: #a94442;
  border-color: #a94442;
  background-color: #f2dede;
}
.has-error .form-control-feedback {
  color: #a94442;
}
.has-feedback label ~ .form-control-feedback {
  top: 23px;
}
.has-feedback label.sr-only ~ .form-control-feedback {
  top: 0;
}
.help-block {
  display: block;
  margin-top: 5px;
  margin-bottom: 10px;
  color: #404040;
}
@media (min-width: 768px) {
  .form-inline .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .form-inline .form-control-static {
    display: inline-block;
  }
  .form-inline .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .form-inline .input-group .input-group-addon,
  .form-inline .input-group .input-group-btn,
  .form-inline .input-group .form-control {
    width: auto;
  }
  .form-inline .input-group > .form-control {
    width: 100%;
  }
  .form-inline .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio,
  .form-inline .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio label,
  .form-inline .checkbox label {
    padding-left: 0;
  }
  .form-inline .radio input[type="radio"],
  .form-inline .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .form-inline .has-feedback .form-control-feedback {
    top: 0;
  }
}
.form-horizontal .radio,
.form-horizontal .checkbox,
.form-horizontal .radio-inline,
.form-horizontal .checkbox-inline {
  margin-top: 0;
  margin-bottom: 0;
  padding-top: 7px;
}
.form-horizontal .radio,
.form-horizontal .checkbox {
  min-height: 25px;
}
.form-horizontal .form-group {
  margin-left: 0px;
  margin-right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .control-label {
    text-align: right;
    margin-bottom: 0;
    padding-top: 7px;
  }
}
.form-horizontal .has-feedback .form-control-feedback {
  right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .form-group-lg .control-label {
    padding-top: 11px;
    font-size: 17px;
  }
}
@media (min-width: 768px) {
  .form-horizontal .form-group-sm .control-label {
    padding-top: 6px;
    font-size: 12px;
  }
}
.btn {
  display: inline-block;
  margin-bottom: 0;
  font-weight: normal;
  text-align: center;
  vertical-align: middle;
  touch-action: manipulation;
  cursor: pointer;
  background-image: none;
  border: 1px solid transparent;
  white-space: nowrap;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  border-radius: 2px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}
.btn:focus,
.btn:active:focus,
.btn.active:focus,
.btn.focus,
.btn:active.focus,
.btn.active.focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
.btn:hover,
.btn:focus,
.btn.focus {
  color: #333;
  text-decoration: none;
}
.btn:active,
.btn.active {
  outline: 0;
  background-image: none;
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn.disabled,
.btn[disabled],
fieldset[disabled] .btn {
  cursor: not-allowed;
  opacity: 0.65;
  filter: alpha(opacity=65);
  -webkit-box-shadow: none;
  box-shadow: none;
}
a.btn.disabled,
fieldset[disabled] a.btn {
  pointer-events: none;
}
.btn-default {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.btn-default:focus,
.btn-default.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.btn-default:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active:hover,
.btn-default.active:hover,
.open > .dropdown-toggle.btn-default:hover,
.btn-default:active:focus,
.btn-default.active:focus,
.open > .dropdown-toggle.btn-default:focus,
.btn-default:active.focus,
.btn-default.active.focus,
.open > .dropdown-toggle.btn-default.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  background-image: none;
}
.btn-default.disabled:hover,
.btn-default[disabled]:hover,
fieldset[disabled] .btn-default:hover,
.btn-default.disabled:focus,
.btn-default[disabled]:focus,
fieldset[disabled] .btn-default:focus,
.btn-default.disabled.focus,
.btn-default[disabled].focus,
fieldset[disabled] .btn-default.focus {
  background-color: #fff;
  border-color: #ccc;
}
.btn-default .badge {
  color: #fff;
  background-color: #333;
}
.btn-primary {
  color: #fff;
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary:focus,
.btn-primary.focus {
  color: #fff;
  background-color: #286090;
  border-color: #122b40;
}
.btn-primary:hover {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active:hover,
.btn-primary.active:hover,
.open > .dropdown-toggle.btn-primary:hover,
.btn-primary:active:focus,
.btn-primary.active:focus,
.open > .dropdown-toggle.btn-primary:focus,
.btn-primary:active.focus,
.btn-primary.active.focus,
.open > .dropdown-toggle.btn-primary.focus {
  color: #fff;
  background-color: #204d74;
  border-color: #122b40;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  background-image: none;
}
.btn-primary.disabled:hover,
.btn-primary[disabled]:hover,
fieldset[disabled] .btn-primary:hover,
.btn-primary.disabled:focus,
.btn-primary[disabled]:focus,
fieldset[disabled] .btn-primary:focus,
.btn-primary.disabled.focus,
.btn-primary[disabled].focus,
fieldset[disabled] .btn-primary.focus {
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary .badge {
  color: #337ab7;
  background-color: #fff;
}
.btn-success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success:focus,
.btn-success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.btn-success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active:hover,
.btn-success.active:hover,
.open > .dropdown-toggle.btn-success:hover,
.btn-success:active:focus,
.btn-success.active:focus,
.open > .dropdown-toggle.btn-success:focus,
.btn-success:active.focus,
.btn-success.active.focus,
.open > .dropdown-toggle.btn-success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  background-image: none;
}
.btn-success.disabled:hover,
.btn-success[disabled]:hover,
fieldset[disabled] .btn-success:hover,
.btn-success.disabled:focus,
.btn-success[disabled]:focus,
fieldset[disabled] .btn-success:focus,
.btn-success.disabled.focus,
.btn-success[disabled].focus,
fieldset[disabled] .btn-success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.btn-info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info:focus,
.btn-info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.btn-info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active:hover,
.btn-info.active:hover,
.open > .dropdown-toggle.btn-info:hover,
.btn-info:active:focus,
.btn-info.active:focus,
.open > .dropdown-toggle.btn-info:focus,
.btn-info:active.focus,
.btn-info.active.focus,
.open > .dropdown-toggle.btn-info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  background-image: none;
}
.btn-info.disabled:hover,
.btn-info[disabled]:hover,
fieldset[disabled] .btn-info:hover,
.btn-info.disabled:focus,
.btn-info[disabled]:focus,
fieldset[disabled] .btn-info:focus,
.btn-info.disabled.focus,
.btn-info[disabled].focus,
fieldset[disabled] .btn-info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.btn-warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning:focus,
.btn-warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.btn-warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active:hover,
.btn-warning.active:hover,
.open > .dropdown-toggle.btn-warning:hover,
.btn-warning:active:focus,
.btn-warning.active:focus,
.open > .dropdown-toggle.btn-warning:focus,
.btn-warning:active.focus,
.btn-warning.active.focus,
.open > .dropdown-toggle.btn-warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  background-image: none;
}
.btn-warning.disabled:hover,
.btn-warning[disabled]:hover,
fieldset[disabled] .btn-warning:hover,
.btn-warning.disabled:focus,
.btn-warning[disabled]:focus,
fieldset[disabled] .btn-warning:focus,
.btn-warning.disabled.focus,
.btn-warning[disabled].focus,
fieldset[disabled] .btn-warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.btn-danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger:focus,
.btn-danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.btn-danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active:hover,
.btn-danger.active:hover,
.open > .dropdown-toggle.btn-danger:hover,
.btn-danger:active:focus,
.btn-danger.active:focus,
.open > .dropdown-toggle.btn-danger:focus,
.btn-danger:active.focus,
.btn-danger.active.focus,
.open > .dropdown-toggle.btn-danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  background-image: none;
}
.btn-danger.disabled:hover,
.btn-danger[disabled]:hover,
fieldset[disabled] .btn-danger:hover,
.btn-danger.disabled:focus,
.btn-danger[disabled]:focus,
fieldset[disabled] .btn-danger:focus,
.btn-danger.disabled.focus,
.btn-danger[disabled].focus,
fieldset[disabled] .btn-danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger .badge {
  color: #d9534f;
  background-color: #fff;
}
.btn-link {
  color: #337ab7;
  font-weight: normal;
  border-radius: 0;
}
.btn-link,
.btn-link:active,
.btn-link.active,
.btn-link[disabled],
fieldset[disabled] .btn-link {
  background-color: transparent;
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn-link,
.btn-link:hover,
.btn-link:focus,
.btn-link:active {
  border-color: transparent;
}
.btn-link:hover,
.btn-link:focus {
  color: #23527c;
  text-decoration: underline;
  background-color: transparent;
}
.btn-link[disabled]:hover,
fieldset[disabled] .btn-link:hover,
.btn-link[disabled]:focus,
fieldset[disabled] .btn-link:focus {
  color: #777777;
  text-decoration: none;
}
.btn-lg,
.btn-group-lg > .btn {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.btn-sm,
.btn-group-sm > .btn {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-xs,
.btn-group-xs > .btn {
  padding: 1px 5px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-block {
  display: block;
  width: 100%;
}
.btn-block + .btn-block {
  margin-top: 5px;
}
input[type="submit"].btn-block,
input[type="reset"].btn-block,
input[type="button"].btn-block {
  width: 100%;
}
.fade {
  opacity: 0;
  -webkit-transition: opacity 0.15s linear;
  -o-transition: opacity 0.15s linear;
  transition: opacity 0.15s linear;
}
.fade.in {
  opacity: 1;
}
.collapse {
  display: none;
}
.collapse.in {
  display: block;
}
tr.collapse.in {
  display: table-row;
}
tbody.collapse.in {
  display: table-row-group;
}
.collapsing {
  position: relative;
  height: 0;
  overflow: hidden;
  -webkit-transition-property: height, visibility;
  transition-property: height, visibility;
  -webkit-transition-duration: 0.35s;
  transition-duration: 0.35s;
  -webkit-transition-timing-function: ease;
  transition-timing-function: ease;
}
.caret {
  display: inline-block;
  width: 0;
  height: 0;
  margin-left: 2px;
  vertical-align: middle;
  border-top: 4px dashed;
  border-top: 4px solid \9;
  border-right: 4px solid transparent;
  border-left: 4px solid transparent;
}
.dropup,
.dropdown {
  position: relative;
}
.dropdown-toggle:focus {
  outline: 0;
}
.dropdown-menu {
  position: absolute;
  top: 100%;
  left: 0;
  z-index: 1000;
  display: none;
  float: left;
  min-width: 160px;
  padding: 5px 0;
  margin: 2px 0 0;
  list-style: none;
  font-size: 13px;
  text-align: left;
  background-color: #fff;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.15);
  border-radius: 2px;
  -webkit-box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  background-clip: padding-box;
}
.dropdown-menu.pull-right {
  right: 0;
  left: auto;
}
.dropdown-menu .divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.dropdown-menu > li > a {
  display: block;
  padding: 3px 20px;
  clear: both;
  font-weight: normal;
  line-height: 1.42857143;
  color: #333333;
  white-space: nowrap;
}
.dropdown-menu > li > a:hover,
.dropdown-menu > li > a:focus {
  text-decoration: none;
  color: #262626;
  background-color: #f5f5f5;
}
.dropdown-menu > .active > a,
.dropdown-menu > .active > a:hover,
.dropdown-menu > .active > a:focus {
  color: #fff;
  text-decoration: none;
  outline: 0;
  background-color: #337ab7;
}
.dropdown-menu > .disabled > a,
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  color: #777777;
}
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  text-decoration: none;
  background-color: transparent;
  background-image: none;
  filter: progid:DXImageTransform.Microsoft.gradient(enabled = false);
  cursor: not-allowed;
}
.open > .dropdown-menu {
  display: block;
}
.open > a {
  outline: 0;
}
.dropdown-menu-right {
  left: auto;
  right: 0;
}
.dropdown-menu-left {
  left: 0;
  right: auto;
}
.dropdown-header {
  display: block;
  padding: 3px 20px;
  font-size: 12px;
  line-height: 1.42857143;
  color: #777777;
  white-space: nowrap;
}
.dropdown-backdrop {
  position: fixed;
  left: 0;
  right: 0;
  bottom: 0;
  top: 0;
  z-index: 990;
}
.pull-right > .dropdown-menu {
  right: 0;
  left: auto;
}
.dropup .caret,
.navbar-fixed-bottom .dropdown .caret {
  border-top: 0;
  border-bottom: 4px dashed;
  border-bottom: 4px solid \9;
  content: "";
}
.dropup .dropdown-menu,
.navbar-fixed-bottom .dropdown .dropdown-menu {
  top: auto;
  bottom: 100%;
  margin-bottom: 2px;
}
@media (min-width: 541px) {
  .navbar-right .dropdown-menu {
    left: auto;
    right: 0;
  }
  .navbar-right .dropdown-menu-left {
    left: 0;
    right: auto;
  }
}
.btn-group,
.btn-group-vertical {
  position: relative;
  display: inline-block;
  vertical-align: middle;
}
.btn-group > .btn,
.btn-group-vertical > .btn {
  position: relative;
  float: left;
}
.btn-group > .btn:hover,
.btn-group-vertical > .btn:hover,
.btn-group > .btn:focus,
.btn-group-vertical > .btn:focus,
.btn-group > .btn:active,
.btn-group-vertical > .btn:active,
.btn-group > .btn.active,
.btn-group-vertical > .btn.active {
  z-index: 2;
}
.btn-group .btn + .btn,
.btn-group .btn + .btn-group,
.btn-group .btn-group + .btn,
.btn-group .btn-group + .btn-group {
  margin-left: -1px;
}
.btn-toolbar {
  margin-left: -5px;
}
.btn-toolbar .btn,
.btn-toolbar .btn-group,
.btn-toolbar .input-group {
  float: left;
}
.btn-toolbar > .btn,
.btn-toolbar > .btn-group,
.btn-toolbar > .input-group {
  margin-left: 5px;
}
.btn-group > .btn:not(:first-child):not(:last-child):not(.dropdown-toggle) {
  border-radius: 0;
}
.btn-group > .btn:first-child {
  margin-left: 0;
}
.btn-group > .btn:first-child:not(:last-child):not(.dropdown-toggle) {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn:last-child:not(:first-child),
.btn-group > .dropdown-toggle:not(:first-child) {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group > .btn-group {
  float: left;
}
.btn-group > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group .dropdown-toggle:active,
.btn-group.open .dropdown-toggle {
  outline: 0;
}
.btn-group > .btn + .dropdown-toggle {
  padding-left: 8px;
  padding-right: 8px;
}
.btn-group > .btn-lg + .dropdown-toggle {
  padding-left: 12px;
  padding-right: 12px;
}
.btn-group.open .dropdown-toggle {
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn-group.open .dropdown-toggle.btn-link {
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn .caret {
  margin-left: 0;
}
.btn-lg .caret {
  border-width: 5px 5px 0;
  border-bottom-width: 0;
}
.dropup .btn-lg .caret {
  border-width: 0 5px 5px;
}
.btn-group-vertical > .btn,
.btn-group-vertical > .btn-group,
.btn-group-vertical > .btn-group > .btn {
  display: block;
  float: none;
  width: 100%;
  max-width: 100%;
}
.btn-group-vertical > .btn-group > .btn {
  float: none;
}
.btn-group-vertical > .btn + .btn,
.btn-group-vertical > .btn + .btn-group,
.btn-group-vertical > .btn-group + .btn,
.btn-group-vertical > .btn-group + .btn-group {
  margin-top: -1px;
  margin-left: 0;
}
.btn-group-vertical > .btn:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.btn-group-vertical > .btn:first-child:not(:last-child) {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn:last-child:not(:first-child) {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
.btn-group-vertical > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.btn-group-justified {
  display: table;
  width: 100%;
  table-layout: fixed;
  border-collapse: separate;
}
.btn-group-justified > .btn,
.btn-group-justified > .btn-group {
  float: none;
  display: table-cell;
  width: 1%;
}
.btn-group-justified > .btn-group .btn {
  width: 100%;
}
.btn-group-justified > .btn-group .dropdown-menu {
  left: auto;
}
[data-toggle="buttons"] > .btn input[type="radio"],
[data-toggle="buttons"] > .btn-group > .btn input[type="radio"],
[data-toggle="buttons"] > .btn input[type="checkbox"],
[data-toggle="buttons"] > .btn-group > .btn input[type="checkbox"] {
  position: absolute;
  clip: rect(0, 0, 0, 0);
  pointer-events: none;
}
.input-group {
  position: relative;
  display: table;
  border-collapse: separate;
}
.input-group[class*="col-"] {
  float: none;
  padding-left: 0;
  padding-right: 0;
}
.input-group .form-control {
  position: relative;
  z-index: 2;
  float: left;
  width: 100%;
  margin-bottom: 0;
}
.input-group .form-control:focus {
  z-index: 3;
}
.input-group-lg > .form-control,
.input-group-lg > .input-group-addon,
.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-group-lg > .form-control,
select.input-group-lg > .input-group-addon,
select.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  line-height: 45px;
}
textarea.input-group-lg > .form-control,
textarea.input-group-lg > .input-group-addon,
textarea.input-group-lg > .input-group-btn > .btn,
select[multiple].input-group-lg > .form-control,
select[multiple].input-group-lg > .input-group-addon,
select[multiple].input-group-lg > .input-group-btn > .btn {
  height: auto;
}
.input-group-sm > .form-control,
.input-group-sm > .input-group-addon,
.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-group-sm > .form-control,
select.input-group-sm > .input-group-addon,
select.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  line-height: 30px;
}
textarea.input-group-sm > .form-control,
textarea.input-group-sm > .input-group-addon,
textarea.input-group-sm > .input-group-btn > .btn,
select[multiple].input-group-sm > .form-control,
select[multiple].input-group-sm > .input-group-addon,
select[multiple].input-group-sm > .input-group-btn > .btn {
  height: auto;
}
.input-group-addon,
.input-group-btn,
.input-group .form-control {
  display: table-cell;
}
.input-group-addon:not(:first-child):not(:last-child),
.input-group-btn:not(:first-child):not(:last-child),
.input-group .form-control:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.input-group-addon,
.input-group-btn {
  width: 1%;
  white-space: nowrap;
  vertical-align: middle;
}
.input-group-addon {
  padding: 6px 12px;
  font-size: 13px;
  font-weight: normal;
  line-height: 1;
  color: #555555;
  text-align: center;
  background-color: #eeeeee;
  border: 1px solid #ccc;
  border-radius: 2px;
}
.input-group-addon.input-sm {
  padding: 5px 10px;
  font-size: 12px;
  border-radius: 1px;
}
.input-group-addon.input-lg {
  padding: 10px 16px;
  font-size: 17px;
  border-radius: 3px;
}
.input-group-addon input[type="radio"],
.input-group-addon input[type="checkbox"] {
  margin-top: 0;
}
.input-group .form-control:first-child,
.input-group-addon:first-child,
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group > .btn,
.input-group-btn:first-child > .dropdown-toggle,
.input-group-btn:last-child > .btn:not(:last-child):not(.dropdown-toggle),
.input-group-btn:last-child > .btn-group:not(:last-child) > .btn {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.input-group-addon:first-child {
  border-right: 0;
}
.input-group .form-control:last-child,
.input-group-addon:last-child,
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group > .btn,
.input-group-btn:last-child > .dropdown-toggle,
.input-group-btn:first-child > .btn:not(:first-child),
.input-group-btn:first-child > .btn-group:not(:first-child) > .btn {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.input-group-addon:last-child {
  border-left: 0;
}
.input-group-btn {
  position: relative;
  font-size: 0;
  white-space: nowrap;
}
.input-group-btn > .btn {
  position: relative;
}
.input-group-btn > .btn + .btn {
  margin-left: -1px;
}
.input-group-btn > .btn:hover,
.input-group-btn > .btn:focus,
.input-group-btn > .btn:active {
  z-index: 2;
}
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group {
  margin-right: -1px;
}
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group {
  z-index: 2;
  margin-left: -1px;
}
.nav {
  margin-bottom: 0;
  padding-left: 0;
  list-style: none;
}
.nav > li {
  position: relative;
  display: block;
}
.nav > li > a {
  position: relative;
  display: block;
  padding: 10px 15px;
}
.nav > li > a:hover,
.nav > li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.nav > li.disabled > a {
  color: #777777;
}
.nav > li.disabled > a:hover,
.nav > li.disabled > a:focus {
  color: #777777;
  text-decoration: none;
  background-color: transparent;
  cursor: not-allowed;
}
.nav .open > a,
.nav .open > a:hover,
.nav .open > a:focus {
  background-color: #eeeeee;
  border-color: #337ab7;
}
.nav .nav-divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.nav > li > a > img {
  max-width: none;
}
.nav-tabs {
  border-bottom: 1px solid #ddd;
}
.nav-tabs > li {
  float: left;
  margin-bottom: -1px;
}
.nav-tabs > li > a {
  margin-right: 2px;
  line-height: 1.42857143;
  border: 1px solid transparent;
  border-radius: 2px 2px 0 0;
}
.nav-tabs > li > a:hover {
  border-color: #eeeeee #eeeeee #ddd;
}
.nav-tabs > li.active > a,
.nav-tabs > li.active > a:hover,
.nav-tabs > li.active > a:focus {
  color: #555555;
  background-color: #fff;
  border: 1px solid #ddd;
  border-bottom-color: transparent;
  cursor: default;
}
.nav-tabs.nav-justified {
  width: 100%;
  border-bottom: 0;
}
.nav-tabs.nav-justified > li {
  float: none;
}
.nav-tabs.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-tabs.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-tabs.nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs.nav-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs.nav-justified > .active > a,
.nav-tabs.nav-justified > .active > a:hover,
.nav-tabs.nav-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs.nav-justified > .active > a,
  .nav-tabs.nav-justified > .active > a:hover,
  .nav-tabs.nav-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.nav-pills > li {
  float: left;
}
.nav-pills > li > a {
  border-radius: 2px;
}
.nav-pills > li + li {
  margin-left: 2px;
}
.nav-pills > li.active > a,
.nav-pills > li.active > a:hover,
.nav-pills > li.active > a:focus {
  color: #fff;
  background-color: #337ab7;
}
.nav-stacked > li {
  float: none;
}
.nav-stacked > li + li {
  margin-top: 2px;
  margin-left: 0;
}
.nav-justified {
  width: 100%;
}
.nav-justified > li {
  float: none;
}
.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs-justified {
  border-bottom: 0;
}
.nav-tabs-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs-justified > .active > a,
.nav-tabs-justified > .active > a:hover,
.nav-tabs-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs-justified > .active > a,
  .nav-tabs-justified > .active > a:hover,
  .nav-tabs-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.tab-content > .tab-pane {
  display: none;
}
.tab-content > .active {
  display: block;
}
.nav-tabs .dropdown-menu {
  margin-top: -1px;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar {
  position: relative;
  min-height: 30px;
  margin-bottom: 18px;
  border: 1px solid transparent;
}
@media (min-width: 541px) {
  .navbar {
    border-radius: 2px;
  }
}
@media (min-width: 541px) {
  .navbar-header {
    float: left;
  }
}
.navbar-collapse {
  overflow-x: visible;
  padding-right: 0px;
  padding-left: 0px;
  border-top: 1px solid transparent;
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1);
  -webkit-overflow-scrolling: touch;
}
.navbar-collapse.in {
  overflow-y: auto;
}
@media (min-width: 541px) {
  .navbar-collapse {
    width: auto;
    border-top: 0;
    box-shadow: none;
  }
  .navbar-collapse.collapse {
    display: block !important;
    height: auto !important;
    padding-bottom: 0;
    overflow: visible !important;
  }
  .navbar-collapse.in {
    overflow-y: visible;
  }
  .navbar-fixed-top .navbar-collapse,
  .navbar-static-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    padding-left: 0;
    padding-right: 0;
  }
}
.navbar-fixed-top .navbar-collapse,
.navbar-fixed-bottom .navbar-collapse {
  max-height: 340px;
}
@media (max-device-width: 540px) and (orientation: landscape) {
  .navbar-fixed-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    max-height: 200px;
  }
}
.container > .navbar-header,
.container-fluid > .navbar-header,
.container > .navbar-collapse,
.container-fluid > .navbar-collapse {
  margin-right: 0px;
  margin-left: 0px;
}
@media (min-width: 541px) {
  .container > .navbar-header,
  .container-fluid > .navbar-header,
  .container > .navbar-collapse,
  .container-fluid > .navbar-collapse {
    margin-right: 0;
    margin-left: 0;
  }
}
.navbar-static-top {
  z-index: 1000;
  border-width: 0 0 1px;
}
@media (min-width: 541px) {
  .navbar-static-top {
    border-radius: 0;
  }
}
.navbar-fixed-top,
.navbar-fixed-bottom {
  position: fixed;
  right: 0;
  left: 0;
  z-index: 1030;
}
@media (min-width: 541px) {
  .navbar-fixed-top,
  .navbar-fixed-bottom {
    border-radius: 0;
  }
}
.navbar-fixed-top {
  top: 0;
  border-width: 0 0 1px;
}
.navbar-fixed-bottom {
  bottom: 0;
  margin-bottom: 0;
  border-width: 1px 0 0;
}
.navbar-brand {
  float: left;
  padding: 6px 0px;
  font-size: 17px;
  line-height: 18px;
  height: 30px;
}
.navbar-brand:hover,
.navbar-brand:focus {
  text-decoration: none;
}
.navbar-brand > img {
  display: block;
}
@media (min-width: 541px) {
  .navbar > .container .navbar-brand,
  .navbar > .container-fluid .navbar-brand {
    margin-left: 0px;
  }
}
.navbar-toggle {
  position: relative;
  float: right;
  margin-right: 0px;
  padding: 9px 10px;
  margin-top: -2px;
  margin-bottom: -2px;
  background-color: transparent;
  background-image: none;
  border: 1px solid transparent;
  border-radius: 2px;
}
.navbar-toggle:focus {
  outline: 0;
}
.navbar-toggle .icon-bar {
  display: block;
  width: 22px;
  height: 2px;
  border-radius: 1px;
}
.navbar-toggle .icon-bar + .icon-bar {
  margin-top: 4px;
}
@media (min-width: 541px) {
  .navbar-toggle {
    display: none;
  }
}
.navbar-nav {
  margin: 3px 0px;
}
.navbar-nav > li > a {
  padding-top: 10px;
  padding-bottom: 10px;
  line-height: 18px;
}
@media (max-width: 540px) {
  .navbar-nav .open .dropdown-menu {
    position: static;
    float: none;
    width: auto;
    margin-top: 0;
    background-color: transparent;
    border: 0;
    box-shadow: none;
  }
  .navbar-nav .open .dropdown-menu > li > a,
  .navbar-nav .open .dropdown-menu .dropdown-header {
    padding: 5px 15px 5px 25px;
  }
  .navbar-nav .open .dropdown-menu > li > a {
    line-height: 18px;
  }
  .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-nav .open .dropdown-menu > li > a:focus {
    background-image: none;
  }
}
@media (min-width: 541px) {
  .navbar-nav {
    float: left;
    margin: 0;
  }
  .navbar-nav > li {
    float: left;
  }
  .navbar-nav > li > a {
    padding-top: 6px;
    padding-bottom: 6px;
  }
}
.navbar-form {
  margin-left: 0px;
  margin-right: 0px;
  padding: 10px 0px;
  border-top: 1px solid transparent;
  border-bottom: 1px solid transparent;
  -webkit-box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  margin-top: -1px;
  margin-bottom: -1px;
}
@media (min-width: 768px) {
  .navbar-form .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .navbar-form .form-control-static {
    display: inline-block;
  }
  .navbar-form .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .navbar-form .input-group .input-group-addon,
  .navbar-form .input-group .input-group-btn,
  .navbar-form .input-group .form-control {
    width: auto;
  }
  .navbar-form .input-group > .form-control {
    width: 100%;
  }
  .navbar-form .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio,
  .navbar-form .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio label,
  .navbar-form .checkbox label {
    padding-left: 0;
  }
  .navbar-form .radio input[type="radio"],
  .navbar-form .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .navbar-form .has-feedback .form-control-feedback {
    top: 0;
  }
}
@media (max-width: 540px) {
  .navbar-form .form-group {
    margin-bottom: 5px;
  }
  .navbar-form .form-group:last-child {
    margin-bottom: 0;
  }
}
@media (min-width: 541px) {
  .navbar-form {
    width: auto;
    border: 0;
    margin-left: 0;
    margin-right: 0;
    padding-top: 0;
    padding-bottom: 0;
    -webkit-box-shadow: none;
    box-shadow: none;
  }
}
.navbar-nav > li > .dropdown-menu {
  margin-top: 0;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar-fixed-bottom .navbar-nav > li > .dropdown-menu {
  margin-bottom: 0;
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.navbar-btn {
  margin-top: -1px;
  margin-bottom: -1px;
}
.navbar-btn.btn-sm {
  margin-top: 0px;
  margin-bottom: 0px;
}
.navbar-btn.btn-xs {
  margin-top: 4px;
  margin-bottom: 4px;
}
.navbar-text {
  margin-top: 6px;
  margin-bottom: 6px;
}
@media (min-width: 541px) {
  .navbar-text {
    float: left;
    margin-left: 0px;
    margin-right: 0px;
  }
}
@media (min-width: 541px) {
  .navbar-left {
    float: left !important;
    float: left;
  }
  .navbar-right {
    float: right !important;
    float: right;
    margin-right: 0px;
  }
  .navbar-right ~ .navbar-right {
    margin-right: 0;
  }
}
.navbar-default {
  background-color: #f8f8f8;
  border-color: #e7e7e7;
}
.navbar-default .navbar-brand {
  color: #777;
}
.navbar-default .navbar-brand:hover,
.navbar-default .navbar-brand:focus {
  color: #5e5e5e;
  background-color: transparent;
}
.navbar-default .navbar-text {
  color: #777;
}
.navbar-default .navbar-nav > li > a {
  color: #777;
}
.navbar-default .navbar-nav > li > a:hover,
.navbar-default .navbar-nav > li > a:focus {
  color: #333;
  background-color: transparent;
}
.navbar-default .navbar-nav > .active > a,
.navbar-default .navbar-nav > .active > a:hover,
.navbar-default .navbar-nav > .active > a:focus {
  color: #555;
  background-color: #e7e7e7;
}
.navbar-default .navbar-nav > .disabled > a,
.navbar-default .navbar-nav > .disabled > a:hover,
.navbar-default .navbar-nav > .disabled > a:focus {
  color: #ccc;
  background-color: transparent;
}
.navbar-default .navbar-toggle {
  border-color: #ddd;
}
.navbar-default .navbar-toggle:hover,
.navbar-default .navbar-toggle:focus {
  background-color: #ddd;
}
.navbar-default .navbar-toggle .icon-bar {
  background-color: #888;
}
.navbar-default .navbar-collapse,
.navbar-default .navbar-form {
  border-color: #e7e7e7;
}
.navbar-default .navbar-nav > .open > a,
.navbar-default .navbar-nav > .open > a:hover,
.navbar-default .navbar-nav > .open > a:focus {
  background-color: #e7e7e7;
  color: #555;
}
@media (max-width: 540px) {
  .navbar-default .navbar-nav .open .dropdown-menu > li > a {
    color: #777;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #333;
    background-color: transparent;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #555;
    background-color: #e7e7e7;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #ccc;
    background-color: transparent;
  }
}
.navbar-default .navbar-link {
  color: #777;
}
.navbar-default .navbar-link:hover {
  color: #333;
}
.navbar-default .btn-link {
  color: #777;
}
.navbar-default .btn-link:hover,
.navbar-default .btn-link:focus {
  color: #333;
}
.navbar-default .btn-link[disabled]:hover,
fieldset[disabled] .navbar-default .btn-link:hover,
.navbar-default .btn-link[disabled]:focus,
fieldset[disabled] .navbar-default .btn-link:focus {
  color: #ccc;
}
.navbar-inverse {
  background-color: #222;
  border-color: #080808;
}
.navbar-inverse .navbar-brand {
  color: #9d9d9d;
}
.navbar-inverse .navbar-brand:hover,
.navbar-inverse .navbar-brand:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-text {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a:hover,
.navbar-inverse .navbar-nav > li > a:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-nav > .active > a,
.navbar-inverse .navbar-nav > .active > a:hover,
.navbar-inverse .navbar-nav > .active > a:focus {
  color: #fff;
  background-color: #080808;
}
.navbar-inverse .navbar-nav > .disabled > a,
.navbar-inverse .navbar-nav > .disabled > a:hover,
.navbar-inverse .navbar-nav > .disabled > a:focus {
  color: #444;
  background-color: transparent;
}
.navbar-inverse .navbar-toggle {
  border-color: #333;
}
.navbar-inverse .navbar-toggle:hover,
.navbar-inverse .navbar-toggle:focus {
  background-color: #333;
}
.navbar-inverse .navbar-toggle .icon-bar {
  background-color: #fff;
}
.navbar-inverse .navbar-collapse,
.navbar-inverse .navbar-form {
  border-color: #101010;
}
.navbar-inverse .navbar-nav > .open > a,
.navbar-inverse .navbar-nav > .open > a:hover,
.navbar-inverse .navbar-nav > .open > a:focus {
  background-color: #080808;
  color: #fff;
}
@media (max-width: 540px) {
  .navbar-inverse .navbar-nav .open .dropdown-menu > .dropdown-header {
    border-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu .divider {
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a {
    color: #9d9d9d;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #fff;
    background-color: transparent;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #fff;
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #444;
    background-color: transparent;
  }
}
.navbar-inverse .navbar-link {
  color: #9d9d9d;
}
.navbar-inverse .navbar-link:hover {
  color: #fff;
}
.navbar-inverse .btn-link {
  color: #9d9d9d;
}
.navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link:focus {
  color: #fff;
}
.navbar-inverse .btn-link[disabled]:hover,
fieldset[disabled] .navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link[disabled]:focus,
fieldset[disabled] .navbar-inverse .btn-link:focus {
  color: #444;
}
.breadcrumb {
  padding: 8px 15px;
  margin-bottom: 18px;
  list-style: none;
  background-color: #f5f5f5;
  border-radius: 2px;
}
.breadcrumb > li {
  display: inline-block;
}
.breadcrumb > li + li:before {
  content: "/\00a0";
  padding: 0 5px;
  color: #5e5e5e;
}
.breadcrumb > .active {
  color: #777777;
}
.pagination {
  display: inline-block;
  padding-left: 0;
  margin: 18px 0;
  border-radius: 2px;
}
.pagination > li {
  display: inline;
}
.pagination > li > a,
.pagination > li > span {
  position: relative;
  float: left;
  padding: 6px 12px;
  line-height: 1.42857143;
  text-decoration: none;
  color: #337ab7;
  background-color: #fff;
  border: 1px solid #ddd;
  margin-left: -1px;
}
.pagination > li:first-child > a,
.pagination > li:first-child > span {
  margin-left: 0;
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.pagination > li:last-child > a,
.pagination > li:last-child > span {
  border-bottom-right-radius: 2px;
  border-top-right-radius: 2px;
}
.pagination > li > a:hover,
.pagination > li > span:hover,
.pagination > li > a:focus,
.pagination > li > span:focus {
  z-index: 2;
  color: #23527c;
  background-color: #eeeeee;
  border-color: #ddd;
}
.pagination > .active > a,
.pagination > .active > span,
.pagination > .active > a:hover,
.pagination > .active > span:hover,
.pagination > .active > a:focus,
.pagination > .active > span:focus {
  z-index: 3;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
  cursor: default;
}
.pagination > .disabled > span,
.pagination > .disabled > span:hover,
.pagination > .disabled > span:focus,
.pagination > .disabled > a,
.pagination > .disabled > a:hover,
.pagination > .disabled > a:focus {
  color: #777777;
  background-color: #fff;
  border-color: #ddd;
  cursor: not-allowed;
}
.pagination-lg > li > a,
.pagination-lg > li > span {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.pagination-lg > li:first-child > a,
.pagination-lg > li:first-child > span {
  border-bottom-left-radius: 3px;
  border-top-left-radius: 3px;
}
.pagination-lg > li:last-child > a,
.pagination-lg > li:last-child > span {
  border-bottom-right-radius: 3px;
  border-top-right-radius: 3px;
}
.pagination-sm > li > a,
.pagination-sm > li > span {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.pagination-sm > li:first-child > a,
.pagination-sm > li:first-child > span {
  border-bottom-left-radius: 1px;
  border-top-left-radius: 1px;
}
.pagination-sm > li:last-child > a,
.pagination-sm > li:last-child > span {
  border-bottom-right-radius: 1px;
  border-top-right-radius: 1px;
}
.pager {
  padding-left: 0;
  margin: 18px 0;
  list-style: none;
  text-align: center;
}
.pager li {
  display: inline;
}
.pager li > a,
.pager li > span {
  display: inline-block;
  padding: 5px 14px;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 15px;
}
.pager li > a:hover,
.pager li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.pager .next > a,
.pager .next > span {
  float: right;
}
.pager .previous > a,
.pager .previous > span {
  float: left;
}
.pager .disabled > a,
.pager .disabled > a:hover,
.pager .disabled > a:focus,
.pager .disabled > span {
  color: #777777;
  background-color: #fff;
  cursor: not-allowed;
}
.label {
  display: inline;
  padding: .2em .6em .3em;
  font-size: 75%;
  font-weight: bold;
  line-height: 1;
  color: #fff;
  text-align: center;
  white-space: nowrap;
  vertical-align: baseline;
  border-radius: .25em;
}
a.label:hover,
a.label:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.label:empty {
  display: none;
}
.btn .label {
  position: relative;
  top: -1px;
}
.label-default {
  background-color: #777777;
}
.label-default[href]:hover,
.label-default[href]:focus {
  background-color: #5e5e5e;
}
.label-primary {
  background-color: #337ab7;
}
.label-primary[href]:hover,
.label-primary[href]:focus {
  background-color: #286090;
}
.label-success {
  background-color: #5cb85c;
}
.label-success[href]:hover,
.label-success[href]:focus {
  background-color: #449d44;
}
.label-info {
  background-color: #5bc0de;
}
.label-info[href]:hover,
.label-info[href]:focus {
  background-color: #31b0d5;
}
.label-warning {
  background-color: #f0ad4e;
}
.label-warning[href]:hover,
.label-warning[href]:focus {
  background-color: #ec971f;
}
.label-danger {
  background-color: #d9534f;
}
.label-danger[href]:hover,
.label-danger[href]:focus {
  background-color: #c9302c;
}
.badge {
  display: inline-block;
  min-width: 10px;
  padding: 3px 7px;
  font-size: 12px;
  font-weight: bold;
  color: #fff;
  line-height: 1;
  vertical-align: middle;
  white-space: nowrap;
  text-align: center;
  background-color: #777777;
  border-radius: 10px;
}
.badge:empty {
  display: none;
}
.btn .badge {
  position: relative;
  top: -1px;
}
.btn-xs .badge,
.btn-group-xs > .btn .badge {
  top: 0;
  padding: 1px 5px;
}
a.badge:hover,
a.badge:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.list-group-item.active > .badge,
.nav-pills > .active > a > .badge {
  color: #337ab7;
  background-color: #fff;
}
.list-group-item > .badge {
  float: right;
}
.list-group-item > .badge + .badge {
  margin-right: 5px;
}
.nav-pills > li > a > .badge {
  margin-left: 3px;
}
.jumbotron {
  padding-top: 30px;
  padding-bottom: 30px;
  margin-bottom: 30px;
  color: inherit;
  background-color: #eeeeee;
}
.jumbotron h1,
.jumbotron .h1 {
  color: inherit;
}
.jumbotron p {
  margin-bottom: 15px;
  font-size: 20px;
  font-weight: 200;
}
.jumbotron > hr {
  border-top-color: #d5d5d5;
}
.container .jumbotron,
.container-fluid .jumbotron {
  border-radius: 3px;
  padding-left: 0px;
  padding-right: 0px;
}
.jumbotron .container {
  max-width: 100%;
}
@media screen and (min-width: 768px) {
  .jumbotron {
    padding-top: 48px;
    padding-bottom: 48px;
  }
  .container .jumbotron,
  .container-fluid .jumbotron {
    padding-left: 60px;
    padding-right: 60px;
  }
  .jumbotron h1,
  .jumbotron .h1 {
    font-size: 59px;
  }
}
.thumbnail {
  display: block;
  padding: 4px;
  margin-bottom: 18px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: border 0.2s ease-in-out;
  -o-transition: border 0.2s ease-in-out;
  transition: border 0.2s ease-in-out;
}
.thumbnail > img,
.thumbnail a > img {
  margin-left: auto;
  margin-right: auto;
}
a.thumbnail:hover,
a.thumbnail:focus,
a.thumbnail.active {
  border-color: #337ab7;
}
.thumbnail .caption {
  padding: 9px;
  color: #000;
}
.alert {
  padding: 15px;
  margin-bottom: 18px;
  border: 1px solid transparent;
  border-radius: 2px;
}
.alert h4 {
  margin-top: 0;
  color: inherit;
}
.alert .alert-link {
  font-weight: bold;
}
.alert > p,
.alert > ul {
  margin-bottom: 0;
}
.alert > p + p {
  margin-top: 5px;
}
.alert-dismissable,
.alert-dismissible {
  padding-right: 35px;
}
.alert-dismissable .close,
.alert-dismissible .close {
  position: relative;
  top: -2px;
  right: -21px;
  color: inherit;
}
.alert-success {
  background-color: #dff0d8;
  border-color: #d6e9c6;
  color: #3c763d;
}
.alert-success hr {
  border-top-color: #c9e2b3;
}
.alert-success .alert-link {
  color: #2b542c;
}
.alert-info {
  background-color: #d9edf7;
  border-color: #bce8f1;
  color: #31708f;
}
.alert-info hr {
  border-top-color: #a6e1ec;
}
.alert-info .alert-link {
  color: #245269;
}
.alert-warning {
  background-color: #fcf8e3;
  border-color: #faebcc;
  color: #8a6d3b;
}
.alert-warning hr {
  border-top-color: #f7e1b5;
}
.alert-warning .alert-link {
  color: #66512c;
}
.alert-danger {
  background-color: #f2dede;
  border-color: #ebccd1;
  color: #a94442;
}
.alert-danger hr {
  border-top-color: #e4b9c0;
}
.alert-danger .alert-link {
  color: #843534;
}
@-webkit-keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
@keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
.progress {
  overflow: hidden;
  height: 18px;
  margin-bottom: 18px;
  background-color: #f5f5f5;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
  box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
}
.progress-bar {
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 18px;
  color: #fff;
  text-align: center;
  background-color: #337ab7;
  -webkit-box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  -webkit-transition: width 0.6s ease;
  -o-transition: width 0.6s ease;
  transition: width 0.6s ease;
}
.progress-striped .progress-bar,
.progress-bar-striped {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-size: 40px 40px;
}
.progress.active .progress-bar,
.progress-bar.active {
  -webkit-animation: progress-bar-stripes 2s linear infinite;
  -o-animation: progress-bar-stripes 2s linear infinite;
  animation: progress-bar-stripes 2s linear infinite;
}
.progress-bar-success {
  background-color: #5cb85c;
}
.progress-striped .progress-bar-success {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-info {
  background-color: #5bc0de;
}
.progress-striped .progress-bar-info {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-warning {
  background-color: #f0ad4e;
}
.progress-striped .progress-bar-warning {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-danger {
  background-color: #d9534f;
}
.progress-striped .progress-bar-danger {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.media {
  margin-top: 15px;
}
.media:first-child {
  margin-top: 0;
}
.media,
.media-body {
  zoom: 1;
  overflow: hidden;
}
.media-body {
  width: 10000px;
}
.media-object {
  display: block;
}
.media-object.img-thumbnail {
  max-width: none;
}
.media-right,
.media > .pull-right {
  padding-left: 10px;
}
.media-left,
.media > .pull-left {
  padding-right: 10px;
}
.media-left,
.media-right,
.media-body {
  display: table-cell;
  vertical-align: top;
}
.media-middle {
  vertical-align: middle;
}
.media-bottom {
  vertical-align: bottom;
}
.media-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.media-list {
  padding-left: 0;
  list-style: none;
}
.list-group {
  margin-bottom: 20px;
  padding-left: 0;
}
.list-group-item {
  position: relative;
  display: block;
  padding: 10px 15px;
  margin-bottom: -1px;
  background-color: #fff;
  border: 1px solid #ddd;
}
.list-group-item:first-child {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
}
.list-group-item:last-child {
  margin-bottom: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
a.list-group-item,
button.list-group-item {
  color: #555;
}
a.list-group-item .list-group-item-heading,
button.list-group-item .list-group-item-heading {
  color: #333;
}
a.list-group-item:hover,
button.list-group-item:hover,
a.list-group-item:focus,
button.list-group-item:focus {
  text-decoration: none;
  color: #555;
  background-color: #f5f5f5;
}
button.list-group-item {
  width: 100%;
  text-align: left;
}
.list-group-item.disabled,
.list-group-item.disabled:hover,
.list-group-item.disabled:focus {
  background-color: #eeeeee;
  color: #777777;
  cursor: not-allowed;
}
.list-group-item.disabled .list-group-item-heading,
.list-group-item.disabled:hover .list-group-item-heading,
.list-group-item.disabled:focus .list-group-item-heading {
  color: inherit;
}
.list-group-item.disabled .list-group-item-text,
.list-group-item.disabled:hover .list-group-item-text,
.list-group-item.disabled:focus .list-group-item-text {
  color: #777777;
}
.list-group-item.active,
.list-group-item.active:hover,
.list-group-item.active:focus {
  z-index: 2;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.list-group-item.active .list-group-item-heading,
.list-group-item.active:hover .list-group-item-heading,
.list-group-item.active:focus .list-group-item-heading,
.list-group-item.active .list-group-item-heading > small,
.list-group-item.active:hover .list-group-item-heading > small,
.list-group-item.active:focus .list-group-item-heading > small,
.list-group-item.active .list-group-item-heading > .small,
.list-group-item.active:hover .list-group-item-heading > .small,
.list-group-item.active:focus .list-group-item-heading > .small {
  color: inherit;
}
.list-group-item.active .list-group-item-text,
.list-group-item.active:hover .list-group-item-text,
.list-group-item.active:focus .list-group-item-text {
  color: #c7ddef;
}
.list-group-item-success {
  color: #3c763d;
  background-color: #dff0d8;
}
a.list-group-item-success,
button.list-group-item-success {
  color: #3c763d;
}
a.list-group-item-success .list-group-item-heading,
button.list-group-item-success .list-group-item-heading {
  color: inherit;
}
a.list-group-item-success:hover,
button.list-group-item-success:hover,
a.list-group-item-success:focus,
button.list-group-item-success:focus {
  color: #3c763d;
  background-color: #d0e9c6;
}
a.list-group-item-success.active,
button.list-group-item-success.active,
a.list-group-item-success.active:hover,
button.list-group-item-success.active:hover,
a.list-group-item-success.active:focus,
button.list-group-item-success.active:focus {
  color: #fff;
  background-color: #3c763d;
  border-color: #3c763d;
}
.list-group-item-info {
  color: #31708f;
  background-color: #d9edf7;
}
a.list-group-item-info,
button.list-group-item-info {
  color: #31708f;
}
a.list-group-item-info .list-group-item-heading,
button.list-group-item-info .list-group-item-heading {
  color: inherit;
}
a.list-group-item-info:hover,
button.list-group-item-info:hover,
a.list-group-item-info:focus,
button.list-group-item-info:focus {
  color: #31708f;
  background-color: #c4e3f3;
}
a.list-group-item-info.active,
button.list-group-item-info.active,
a.list-group-item-info.active:hover,
button.list-group-item-info.active:hover,
a.list-group-item-info.active:focus,
button.list-group-item-info.active:focus {
  color: #fff;
  background-color: #31708f;
  border-color: #31708f;
}
.list-group-item-warning {
  color: #8a6d3b;
  background-color: #fcf8e3;
}
a.list-group-item-warning,
button.list-group-item-warning {
  color: #8a6d3b;
}
a.list-group-item-warning .list-group-item-heading,
button.list-group-item-warning .list-group-item-heading {
  color: inherit;
}
a.list-group-item-warning:hover,
button.list-group-item-warning:hover,
a.list-group-item-warning:focus,
button.list-group-item-warning:focus {
  color: #8a6d3b;
  background-color: #faf2cc;
}
a.list-group-item-warning.active,
button.list-group-item-warning.active,
a.list-group-item-warning.active:hover,
button.list-group-item-warning.active:hover,
a.list-group-item-warning.active:focus,
button.list-group-item-warning.active:focus {
  color: #fff;
  background-color: #8a6d3b;
  border-color: #8a6d3b;
}
.list-group-item-danger {
  color: #a94442;
  background-color: #f2dede;
}
a.list-group-item-danger,
button.list-group-item-danger {
  color: #a94442;
}
a.list-group-item-danger .list-group-item-heading,
button.list-group-item-danger .list-group-item-heading {
  color: inherit;
}
a.list-group-item-danger:hover,
button.list-group-item-danger:hover,
a.list-group-item-danger:focus,
button.list-group-item-danger:focus {
  color: #a94442;
  background-color: #ebcccc;
}
a.list-group-item-danger.active,
button.list-group-item-danger.active,
a.list-group-item-danger.active:hover,
button.list-group-item-danger.active:hover,
a.list-group-item-danger.active:focus,
button.list-group-item-danger.active:focus {
  color: #fff;
  background-color: #a94442;
  border-color: #a94442;
}
.list-group-item-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.list-group-item-text {
  margin-bottom: 0;
  line-height: 1.3;
}
.panel {
  margin-bottom: 18px;
  background-color: #fff;
  border: 1px solid transparent;
  border-radius: 2px;
  -webkit-box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
}
.panel-body {
  padding: 15px;
}
.panel-heading {
  padding: 10px 15px;
  border-bottom: 1px solid transparent;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel-heading > .dropdown .dropdown-toggle {
  color: inherit;
}
.panel-title {
  margin-top: 0;
  margin-bottom: 0;
  font-size: 15px;
  color: inherit;
}
.panel-title > a,
.panel-title > small,
.panel-title > .small,
.panel-title > small > a,
.panel-title > .small > a {
  color: inherit;
}
.panel-footer {
  padding: 10px 15px;
  background-color: #f5f5f5;
  border-top: 1px solid #ddd;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .list-group,
.panel > .panel-collapse > .list-group {
  margin-bottom: 0;
}
.panel > .list-group .list-group-item,
.panel > .panel-collapse > .list-group .list-group-item {
  border-width: 1px 0;
  border-radius: 0;
}
.panel > .list-group:first-child .list-group-item:first-child,
.panel > .panel-collapse > .list-group:first-child .list-group-item:first-child {
  border-top: 0;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .list-group:last-child .list-group-item:last-child,
.panel > .panel-collapse > .list-group:last-child .list-group-item:last-child {
  border-bottom: 0;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .panel-heading + .panel-collapse > .list-group .list-group-item:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.panel-heading + .list-group .list-group-item:first-child {
  border-top-width: 0;
}
.list-group + .panel-footer {
  border-top-width: 0;
}
.panel > .table,
.panel > .table-responsive > .table,
.panel > .panel-collapse > .table {
  margin-bottom: 0;
}
.panel > .table caption,
.panel > .table-responsive > .table caption,
.panel > .panel-collapse > .table caption {
  padding-left: 15px;
  padding-right: 15px;
}
.panel > .table:first-child,
.panel > .table-responsive:first-child > .table:first-child {
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child {
  border-top-left-radius: 1px;
  border-top-right-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:first-child {
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:last-child {
  border-top-right-radius: 1px;
}
.panel > .table:last-child,
.panel > .table-responsive:last-child > .table:last-child {
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child {
  border-bottom-left-radius: 1px;
  border-bottom-right-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:first-child {
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:last-child {
  border-bottom-right-radius: 1px;
}
.panel > .panel-body + .table,
.panel > .panel-body + .table-responsive,
.panel > .table + .panel-body,
.panel > .table-responsive + .panel-body {
  border-top: 1px solid #ddd;
}
.panel > .table > tbody:first-child > tr:first-child th,
.panel > .table > tbody:first-child > tr:first-child td {
  border-top: 0;
}
.panel > .table-bordered,
.panel > .table-responsive > .table-bordered {
  border: 0;
}
.panel > .table-bordered > thead > tr > th:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:first-child,
.panel > .table-bordered > tbody > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:first-child,
.panel > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-bordered > thead > tr > td:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:first-child,
.panel > .table-bordered > tbody > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:first-child,
.panel > .table-bordered > tfoot > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:first-child {
  border-left: 0;
}
.panel > .table-bordered > thead > tr > th:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:last-child,
.panel > .table-bordered > tbody > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:last-child,
.panel > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-bordered > thead > tr > td:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:last-child,
.panel > .table-bordered > tbody > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:last-child,
.panel > .table-bordered > tfoot > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:last-child {
  border-right: 0;
}
.panel > .table-bordered > thead > tr:first-child > td,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > td,
.panel > .table-bordered > tbody > tr:first-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > td,
.panel > .table-bordered > thead > tr:first-child > th,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > th,
.panel > .table-bordered > tbody > tr:first-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > th {
  border-bottom: 0;
}
.panel > .table-bordered > tbody > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > td,
.panel > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-bordered > tbody > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > th,
.panel > .table-bordered > tfoot > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > th {
  border-bottom: 0;
}
.panel > .table-responsive {
  border: 0;
  margin-bottom: 0;
}
.panel-group {
  margin-bottom: 18px;
}
.panel-group .panel {
  margin-bottom: 0;
  border-radius: 2px;
}
.panel-group .panel + .panel {
  margin-top: 5px;
}
.panel-group .panel-heading {
  border-bottom: 0;
}
.panel-group .panel-heading + .panel-collapse > .panel-body,
.panel-group .panel-heading + .panel-collapse > .list-group {
  border-top: 1px solid #ddd;
}
.panel-group .panel-footer {
  border-top: 0;
}
.panel-group .panel-footer + .panel-collapse .panel-body {
  border-bottom: 1px solid #ddd;
}
.panel-default {
  border-color: #ddd;
}
.panel-default > .panel-heading {
  color: #333333;
  background-color: #f5f5f5;
  border-color: #ddd;
}
.panel-default > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ddd;
}
.panel-default > .panel-heading .badge {
  color: #f5f5f5;
  background-color: #333333;
}
.panel-default > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ddd;
}
.panel-primary {
  border-color: #337ab7;
}
.panel-primary > .panel-heading {
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.panel-primary > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #337ab7;
}
.panel-primary > .panel-heading .badge {
  color: #337ab7;
  background-color: #fff;
}
.panel-primary > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #337ab7;
}
.panel-success {
  border-color: #d6e9c6;
}
.panel-success > .panel-heading {
  color: #3c763d;
  background-color: #dff0d8;
  border-color: #d6e9c6;
}
.panel-success > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #d6e9c6;
}
.panel-success > .panel-heading .badge {
  color: #dff0d8;
  background-color: #3c763d;
}
.panel-success > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #d6e9c6;
}
.panel-info {
  border-color: #bce8f1;
}
.panel-info > .panel-heading {
  color: #31708f;
  background-color: #d9edf7;
  border-color: #bce8f1;
}
.panel-info > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #bce8f1;
}
.panel-info > .panel-heading .badge {
  color: #d9edf7;
  background-color: #31708f;
}
.panel-info > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #bce8f1;
}
.panel-warning {
  border-color: #faebcc;
}
.panel-warning > .panel-heading {
  color: #8a6d3b;
  background-color: #fcf8e3;
  border-color: #faebcc;
}
.panel-warning > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #faebcc;
}
.panel-warning > .panel-heading .badge {
  color: #fcf8e3;
  background-color: #8a6d3b;
}
.panel-warning > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #faebcc;
}
.panel-danger {
  border-color: #ebccd1;
}
.panel-danger > .panel-heading {
  color: #a94442;
  background-color: #f2dede;
  border-color: #ebccd1;
}
.panel-danger > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ebccd1;
}
.panel-danger > .panel-heading .badge {
  color: #f2dede;
  background-color: #a94442;
}
.panel-danger > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ebccd1;
}
.embed-responsive {
  position: relative;
  display: block;
  height: 0;
  padding: 0;
  overflow: hidden;
}
.embed-responsive .embed-responsive-item,
.embed-responsive iframe,
.embed-responsive embed,
.embed-responsive object,
.embed-responsive video {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  height: 100%;
  width: 100%;
  border: 0;
}
.embed-responsive-16by9 {
  padding-bottom: 56.25%;
}
.embed-responsive-4by3 {
  padding-bottom: 75%;
}
.well {
  min-height: 20px;
  padding: 19px;
  margin-bottom: 20px;
  background-color: #f5f5f5;
  border: 1px solid #e3e3e3;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
}
.well blockquote {
  border-color: #ddd;
  border-color: rgba(0, 0, 0, 0.15);
}
.well-lg {
  padding: 24px;
  border-radius: 3px;
}
.well-sm {
  padding: 9px;
  border-radius: 1px;
}
.close {
  float: right;
  font-size: 19.5px;
  font-weight: bold;
  line-height: 1;
  color: #000;
  text-shadow: 0 1px 0 #fff;
  opacity: 0.2;
  filter: alpha(opacity=20);
}
.close:hover,
.close:focus {
  color: #000;
  text-decoration: none;
  cursor: pointer;
  opacity: 0.5;
  filter: alpha(opacity=50);
}
button.close {
  padding: 0;
  cursor: pointer;
  background: transparent;
  border: 0;
  -webkit-appearance: none;
}
.modal-open {
  overflow: hidden;
}
.modal {
  display: none;
  overflow: hidden;
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1050;
  -webkit-overflow-scrolling: touch;
  outline: 0;
}
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, -25%);
  -ms-transform: translate(0, -25%);
  -o-transform: translate(0, -25%);
  transform: translate(0, -25%);
  -webkit-transition: -webkit-transform 0.3s ease-out;
  -moz-transition: -moz-transform 0.3s ease-out;
  -o-transition: -o-transform 0.3s ease-out;
  transition: transform 0.3s ease-out;
}
.modal.in .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
.modal-open .modal {
  overflow-x: hidden;
  overflow-y: auto;
}
.modal-dialog {
  position: relative;
  width: auto;
  margin: 10px;
}
.modal-content {
  position: relative;
  background-color: #fff;
  border: 1px solid #999;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  background-clip: padding-box;
  outline: 0;
}
.modal-backdrop {
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1040;
  background-color: #000;
}
.modal-backdrop.fade {
  opacity: 0;
  filter: alpha(opacity=0);
}
.modal-backdrop.in {
  opacity: 0.5;
  filter: alpha(opacity=50);
}
.modal-header {
  padding: 15px;
  border-bottom: 1px solid #e5e5e5;
}
.modal-header .close {
  margin-top: -2px;
}
.modal-title {
  margin: 0;
  line-height: 1.42857143;
}
.modal-body {
  position: relative;
  padding: 15px;
}
.modal-footer {
  padding: 15px;
  text-align: right;
  border-top: 1px solid #e5e5e5;
}
.modal-footer .btn + .btn {
  margin-left: 5px;
  margin-bottom: 0;
}
.modal-footer .btn-group .btn + .btn {
  margin-left: -1px;
}
.modal-footer .btn-block + .btn-block {
  margin-left: 0;
}
.modal-scrollbar-measure {
  position: absolute;
  top: -9999px;
  width: 50px;
  height: 50px;
  overflow: scroll;
}
@media (min-width: 768px) {
  .modal-dialog {
    width: 600px;
    margin: 30px auto;
  }
  .modal-content {
    -webkit-box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
    box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
  }
  .modal-sm {
    width: 300px;
  }
}
@media (min-width: 992px) {
  .modal-lg {
    width: 900px;
  }
}
.tooltip {
  position: absolute;
  z-index: 1070;
  display: block;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 12px;
  opacity: 0;
  filter: alpha(opacity=0);
}
.tooltip.in {
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.tooltip.top {
  margin-top: -3px;
  padding: 5px 0;
}
.tooltip.right {
  margin-left: 3px;
  padding: 0 5px;
}
.tooltip.bottom {
  margin-top: 3px;
  padding: 5px 0;
}
.tooltip.left {
  margin-left: -3px;
  padding: 0 5px;
}
.tooltip-inner {
  max-width: 200px;
  padding: 3px 8px;
  color: #fff;
  text-align: center;
  background-color: #000;
  border-radius: 2px;
}
.tooltip-arrow {
  position: absolute;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.tooltip.top .tooltip-arrow {
  bottom: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-left .tooltip-arrow {
  bottom: 0;
  right: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-right .tooltip-arrow {
  bottom: 0;
  left: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.right .tooltip-arrow {
  top: 50%;
  left: 0;
  margin-top: -5px;
  border-width: 5px 5px 5px 0;
  border-right-color: #000;
}
.tooltip.left .tooltip-arrow {
  top: 50%;
  right: 0;
  margin-top: -5px;
  border-width: 5px 0 5px 5px;
  border-left-color: #000;
}
.tooltip.bottom .tooltip-arrow {
  top: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-left .tooltip-arrow {
  top: 0;
  right: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-right .tooltip-arrow {
  top: 0;
  left: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.popover {
  position: absolute;
  top: 0;
  left: 0;
  z-index: 1060;
  display: none;
  max-width: 276px;
  padding: 1px;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 13px;
  background-color: #fff;
  background-clip: padding-box;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
  box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
}
.popover.top {
  margin-top: -10px;
}
.popover.right {
  margin-left: 10px;
}
.popover.bottom {
  margin-top: 10px;
}
.popover.left {
  margin-left: -10px;
}
.popover-title {
  margin: 0;
  padding: 8px 14px;
  font-size: 13px;
  background-color: #f7f7f7;
  border-bottom: 1px solid #ebebeb;
  border-radius: 2px 2px 0 0;
}
.popover-content {
  padding: 9px 14px;
}
.popover > .arrow,
.popover > .arrow:after {
  position: absolute;
  display: block;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.popover > .arrow {
  border-width: 11px;
}
.popover > .arrow:after {
  border-width: 10px;
  content: "";
}
.popover.top > .arrow {
  left: 50%;
  margin-left: -11px;
  border-bottom-width: 0;
  border-top-color: #999999;
  border-top-color: rgba(0, 0, 0, 0.25);
  bottom: -11px;
}
.popover.top > .arrow:after {
  content: " ";
  bottom: 1px;
  margin-left: -10px;
  border-bottom-width: 0;
  border-top-color: #fff;
}
.popover.right > .arrow {
  top: 50%;
  left: -11px;
  margin-top: -11px;
  border-left-width: 0;
  border-right-color: #999999;
  border-right-color: rgba(0, 0, 0, 0.25);
}
.popover.right > .arrow:after {
  content: " ";
  left: 1px;
  bottom: -10px;
  border-left-width: 0;
  border-right-color: #fff;
}
.popover.bottom > .arrow {
  left: 50%;
  margin-left: -11px;
  border-top-width: 0;
  border-bottom-color: #999999;
  border-bottom-color: rgba(0, 0, 0, 0.25);
  top: -11px;
}
.popover.bottom > .arrow:after {
  content: " ";
  top: 1px;
  margin-left: -10px;
  border-top-width: 0;
  border-bottom-color: #fff;
}
.popover.left > .arrow {
  top: 50%;
  right: -11px;
  margin-top: -11px;
  border-right-width: 0;
  border-left-color: #999999;
  border-left-color: rgba(0, 0, 0, 0.25);
}
.popover.left > .arrow:after {
  content: " ";
  right: 1px;
  border-right-width: 0;
  border-left-color: #fff;
  bottom: -10px;
}
.carousel {
  position: relative;
}
.carousel-inner {
  position: relative;
  overflow: hidden;
  width: 100%;
}
.carousel-inner > .item {
  display: none;
  position: relative;
  -webkit-transition: 0.6s ease-in-out left;
  -o-transition: 0.6s ease-in-out left;
  transition: 0.6s ease-in-out left;
}
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  line-height: 1;
}
@media all and (transform-3d), (-webkit-transform-3d) {
  .carousel-inner > .item {
    -webkit-transition: -webkit-transform 0.6s ease-in-out;
    -moz-transition: -moz-transform 0.6s ease-in-out;
    -o-transition: -o-transform 0.6s ease-in-out;
    transition: transform 0.6s ease-in-out;
    -webkit-backface-visibility: hidden;
    -moz-backface-visibility: hidden;
    backface-visibility: hidden;
    -webkit-perspective: 1000px;
    -moz-perspective: 1000px;
    perspective: 1000px;
  }
  .carousel-inner > .item.next,
  .carousel-inner > .item.active.right {
    -webkit-transform: translate3d(100%, 0, 0);
    transform: translate3d(100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.prev,
  .carousel-inner > .item.active.left {
    -webkit-transform: translate3d(-100%, 0, 0);
    transform: translate3d(-100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.next.left,
  .carousel-inner > .item.prev.right,
  .carousel-inner > .item.active {
    -webkit-transform: translate3d(0, 0, 0);
    transform: translate3d(0, 0, 0);
    left: 0;
  }
}
.carousel-inner > .active,
.carousel-inner > .next,
.carousel-inner > .prev {
  display: block;
}
.carousel-inner > .active {
  left: 0;
}
.carousel-inner > .next,
.carousel-inner > .prev {
  position: absolute;
  top: 0;
  width: 100%;
}
.carousel-inner > .next {
  left: 100%;
}
.carousel-inner > .prev {
  left: -100%;
}
.carousel-inner > .next.left,
.carousel-inner > .prev.right {
  left: 0;
}
.carousel-inner > .active.left {
  left: -100%;
}
.carousel-inner > .active.right {
  left: 100%;
}
.carousel-control {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  width: 15%;
  opacity: 0.5;
  filter: alpha(opacity=50);
  font-size: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
  background-color: rgba(0, 0, 0, 0);
}
.carousel-control.left {
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1);
}
.carousel-control.right {
  left: auto;
  right: 0;
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1);
}
.carousel-control:hover,
.carousel-control:focus {
  outline: 0;
  color: #fff;
  text-decoration: none;
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.carousel-control .icon-prev,
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-left,
.carousel-control .glyphicon-chevron-right {
  position: absolute;
  top: 50%;
  margin-top: -10px;
  z-index: 5;
  display: inline-block;
}
.carousel-control .icon-prev,
.carousel-control .glyphicon-chevron-left {
  left: 50%;
  margin-left: -10px;
}
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-right {
  right: 50%;
  margin-right: -10px;
}
.carousel-control .icon-prev,
.carousel-control .icon-next {
  width: 20px;
  height: 20px;
  line-height: 1;
  font-family: serif;
}
.carousel-control .icon-prev:before {
  content: '\2039';
}
.carousel-control .icon-next:before {
  content: '\203a';
}
.carousel-indicators {
  position: absolute;
  bottom: 10px;
  left: 50%;
  z-index: 15;
  width: 60%;
  margin-left: -30%;
  padding-left: 0;
  list-style: none;
  text-align: center;
}
.carousel-indicators li {
  display: inline-block;
  width: 10px;
  height: 10px;
  margin: 1px;
  text-indent: -999px;
  border: 1px solid #fff;
  border-radius: 10px;
  cursor: pointer;
  background-color: #000 \9;
  background-color: rgba(0, 0, 0, 0);
}
.carousel-indicators .active {
  margin: 0;
  width: 12px;
  height: 12px;
  background-color: #fff;
}
.carousel-caption {
  position: absolute;
  left: 15%;
  right: 15%;
  bottom: 20px;
  z-index: 10;
  padding-top: 20px;
  padding-bottom: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
}
.carousel-caption .btn {
  text-shadow: none;
}
@media screen and (min-width: 768px) {
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-prev,
  .carousel-control .icon-next {
    width: 30px;
    height: 30px;
    margin-top: -10px;
    font-size: 30px;
  }
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .icon-prev {
    margin-left: -10px;
  }
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-next {
    margin-right: -10px;
  }
  .carousel-caption {
    left: 20%;
    right: 20%;
    padding-bottom: 30px;
  }
  .carousel-indicators {
    bottom: 20px;
  }
}
.clearfix:before,
.clearfix:after,
.dl-horizontal dd:before,
.dl-horizontal dd:after,
.container:before,
.container:after,
.container-fluid:before,
.container-fluid:after,
.row:before,
.row:after,
.form-horizontal .form-group:before,
.form-horizontal .form-group:after,
.btn-toolbar:before,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:before,
.btn-group-vertical > .btn-group:after,
.nav:before,
.nav:after,
.navbar:before,
.navbar:after,
.navbar-header:before,
.navbar-header:after,
.navbar-collapse:before,
.navbar-collapse:after,
.pager:before,
.pager:after,
.panel-body:before,
.panel-body:after,
.modal-header:before,
.modal-header:after,
.modal-footer:before,
.modal-footer:after,
.item_buttons:before,
.item_buttons:after {
  content: " ";
  display: table;
}
.clearfix:after,
.dl-horizontal dd:after,
.container:after,
.container-fluid:after,
.row:after,
.form-horizontal .form-group:after,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:after,
.nav:after,
.navbar:after,
.navbar-header:after,
.navbar-collapse:after,
.pager:after,
.panel-body:after,
.modal-header:after,
.modal-footer:after,
.item_buttons:after {
  clear: both;
}
.center-block {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.pull-right {
  float: right !important;
}
.pull-left {
  float: left !important;
}
.hide {
  display: none !important;
}
.show {
  display: block !important;
}
.invisible {
  visibility: hidden;
}
.text-hide {
  font: 0/0 a;
  color: transparent;
  text-shadow: none;
  background-color: transparent;
  border: 0;
}
.hidden {
  display: none !important;
}
.affix {
  position: fixed;
}
@-ms-viewport {
  width: device-width;
}
.visible-xs,
.visible-sm,
.visible-md,
.visible-lg {
  display: none !important;
}
.visible-xs-block,
.visible-xs-inline,
.visible-xs-inline-block,
.visible-sm-block,
.visible-sm-inline,
.visible-sm-inline-block,
.visible-md-block,
.visible-md-inline,
.visible-md-inline-block,
.visible-lg-block,
.visible-lg-inline,
.visible-lg-inline-block {
  display: none !important;
}
@media (max-width: 767px) {
  .visible-xs {
    display: block !important;
  }
  table.visible-xs {
    display: table !important;
  }
  tr.visible-xs {
    display: table-row !important;
  }
  th.visible-xs,
  td.visible-xs {
    display: table-cell !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-block {
    display: block !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline {
    display: inline !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm {
    display: block !important;
  }
  table.visible-sm {
    display: table !important;
  }
  tr.visible-sm {
    display: table-row !important;
  }
  th.visible-sm,
  td.visible-sm {
    display: table-cell !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-block {
    display: block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline {
    display: inline !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md {
    display: block !important;
  }
  table.visible-md {
    display: table !important;
  }
  tr.visible-md {
    display: table-row !important;
  }
  th.visible-md,
  td.visible-md {
    display: table-cell !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-block {
    display: block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline {
    display: inline !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg {
    display: block !important;
  }
  table.visible-lg {
    display: table !important;
  }
  tr.visible-lg {
    display: table-row !important;
  }
  th.visible-lg,
  td.visible-lg {
    display: table-cell !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-block {
    display: block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline {
    display: inline !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline-block {
    display: inline-block !important;
  }
}
@media (max-width: 767px) {
  .hidden-xs {
    display: none !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .hidden-sm {
    display: none !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .hidden-md {
    display: none !important;
  }
}
@media (min-width: 1200px) {
  .hidden-lg {
    display: none !important;
  }
}
.visible-print {
  display: none !important;
}
@media print {
  .visible-print {
    display: block !important;
  }
  table.visible-print {
    display: table !important;
  }
  tr.visible-print {
    display: table-row !important;
  }
  th.visible-print,
  td.visible-print {
    display: table-cell !important;
  }
}
.visible-print-block {
  display: none !important;
}
@media print {
  .visible-print-block {
    display: block !important;
  }
}
.visible-print-inline {
  display: none !important;
}
@media print {
  .visible-print-inline {
    display: inline !important;
  }
}
.visible-print-inline-block {
  display: none !important;
}
@media print {
  .visible-print-inline-block {
    display: inline-block !important;
  }
}
@media print {
  .hidden-print {
    display: none !important;
  }
}
/*!
*
* Font Awesome
*
*/
/*!
 *  Font Awesome 4.2.0 by @davegandy - http://fontawesome.io - @fontawesome
 *  License - http://fontawesome.io/license (Font: SIL OFL 1.1, CSS: MIT License)
 */
/* FONT PATH
 * -------------------------- */
@font-face {
  font-family: 'FontAwesome';
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?v=4.2.0');
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?#iefix&v=4.2.0') format('embedded-opentype'), url('../components/font-awesome/fonts/fontawesome-webfont.woff?v=4.2.0') format('woff'), url('../components/font-awesome/fonts/fontawesome-webfont.ttf?v=4.2.0') format('truetype'), url('../components/font-awesome/fonts/fontawesome-webfont.svg?v=4.2.0#fontawesomeregular') format('svg');
  font-weight: normal;
  font-style: normal;
}
.fa {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
/* makes the font 33% larger relative to the icon container */
.fa-lg {
  font-size: 1.33333333em;
  line-height: 0.75em;
  vertical-align: -15%;
}
.fa-2x {
  font-size: 2em;
}
.fa-3x {
  font-size: 3em;
}
.fa-4x {
  font-size: 4em;
}
.fa-5x {
  font-size: 5em;
}
.fa-fw {
  width: 1.28571429em;
  text-align: center;
}
.fa-ul {
  padding-left: 0;
  margin-left: 2.14285714em;
  list-style-type: none;
}
.fa-ul > li {
  position: relative;
}
.fa-li {
  position: absolute;
  left: -2.14285714em;
  width: 2.14285714em;
  top: 0.14285714em;
  text-align: center;
}
.fa-li.fa-lg {
  left: -1.85714286em;
}
.fa-border {
  padding: .2em .25em .15em;
  border: solid 0.08em #eee;
  border-radius: .1em;
}
.pull-right {
  float: right;
}
.pull-left {
  float: left;
}
.fa.pull-left {
  margin-right: .3em;
}
.fa.pull-right {
  margin-left: .3em;
}
.fa-spin {
  -webkit-animation: fa-spin 2s infinite linear;
  animation: fa-spin 2s infinite linear;
}
@-webkit-keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
@keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
.fa-rotate-90 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=1);
  -webkit-transform: rotate(90deg);
  -ms-transform: rotate(90deg);
  transform: rotate(90deg);
}
.fa-rotate-180 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2);
  -webkit-transform: rotate(180deg);
  -ms-transform: rotate(180deg);
  transform: rotate(180deg);
}
.fa-rotate-270 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=3);
  -webkit-transform: rotate(270deg);
  -ms-transform: rotate(270deg);
  transform: rotate(270deg);
}
.fa-flip-horizontal {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=0, mirror=1);
  -webkit-transform: scale(-1, 1);
  -ms-transform: scale(-1, 1);
  transform: scale(-1, 1);
}
.fa-flip-vertical {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2, mirror=1);
  -webkit-transform: scale(1, -1);
  -ms-transform: scale(1, -1);
  transform: scale(1, -1);
}
:root .fa-rotate-90,
:root .fa-rotate-180,
:root .fa-rotate-270,
:root .fa-flip-horizontal,
:root .fa-flip-vertical {
  filter: none;
}
.fa-stack {
  position: relative;
  display: inline-block;
  width: 2em;
  height: 2em;
  line-height: 2em;
  vertical-align: middle;
}
.fa-stack-1x,
.fa-stack-2x {
  position: absolute;
  left: 0;
  width: 100%;
  text-align: center;
}
.fa-stack-1x {
  line-height: inherit;
}
.fa-stack-2x {
  font-size: 2em;
}
.fa-inverse {
  color: #fff;
}
/* Font Awesome uses the Unicode Private Use Area (PUA) to ensure screen
   readers do not read off random characters that represent icons */
.fa-glass:before {
  content: "\f000";
}
.fa-music:before {
  content: "\f001";
}
.fa-search:before {
  content: "\f002";
}
.fa-envelope-o:before {
  content: "\f003";
}
.fa-heart:before {
  content: "\f004";
}
.fa-star:before {
  content: "\f005";
}
.fa-star-o:before {
  content: "\f006";
}
.fa-user:before {
  content: "\f007";
}
.fa-film:before {
  content: "\f008";
}
.fa-th-large:before {
  content: "\f009";
}
.fa-th:before {
  content: "\f00a";
}
.fa-th-list:before {
  content: "\f00b";
}
.fa-check:before {
  content: "\f00c";
}
.fa-remove:before,
.fa-close:before,
.fa-times:before {
  content: "\f00d";
}
.fa-search-plus:before {
  content: "\f00e";
}
.fa-search-minus:before {
  content: "\f010";
}
.fa-power-off:before {
  content: "\f011";
}
.fa-signal:before {
  content: "\f012";
}
.fa-gear:before,
.fa-cog:before {
  content: "\f013";
}
.fa-trash-o:before {
  content: "\f014";
}
.fa-home:before {
  content: "\f015";
}
.fa-file-o:before {
  content: "\f016";
}
.fa-clock-o:before {
  content: "\f017";
}
.fa-road:before {
  content: "\f018";
}
.fa-download:before {
  content: "\f019";
}
.fa-arrow-circle-o-down:before {
  content: "\f01a";
}
.fa-arrow-circle-o-up:before {
  content: "\f01b";
}
.fa-inbox:before {
  content: "\f01c";
}
.fa-play-circle-o:before {
  content: "\f01d";
}
.fa-rotate-right:before,
.fa-repeat:before {
  content: "\f01e";
}
.fa-refresh:before {
  content: "\f021";
}
.fa-list-alt:before {
  content: "\f022";
}
.fa-lock:before {
  content: "\f023";
}
.fa-flag:before {
  content: "\f024";
}
.fa-headphones:before {
  content: "\f025";
}
.fa-volume-off:before {
  content: "\f026";
}
.fa-volume-down:before {
  content: "\f027";
}
.fa-volume-up:before {
  content: "\f028";
}
.fa-qrcode:before {
  content: "\f029";
}
.fa-barcode:before {
  content: "\f02a";
}
.fa-tag:before {
  content: "\f02b";
}
.fa-tags:before {
  content: "\f02c";
}
.fa-book:before {
  content: "\f02d";
}
.fa-bookmark:before {
  content: "\f02e";
}
.fa-print:before {
  content: "\f02f";
}
.fa-camera:before {
  content: "\f030";
}
.fa-font:before {
  content: "\f031";
}
.fa-bold:before {
  content: "\f032";
}
.fa-italic:before {
  content: "\f033";
}
.fa-text-height:before {
  content: "\f034";
}
.fa-text-width:before {
  content: "\f035";
}
.fa-align-left:before {
  content: "\f036";
}
.fa-align-center:before {
  content: "\f037";
}
.fa-align-right:before {
  content: "\f038";
}
.fa-align-justify:before {
  content: "\f039";
}
.fa-list:before {
  content: "\f03a";
}
.fa-dedent:before,
.fa-outdent:before {
  content: "\f03b";
}
.fa-indent:before {
  content: "\f03c";
}
.fa-video-camera:before {
  content: "\f03d";
}
.fa-photo:before,
.fa-image:before,
.fa-picture-o:before {
  content: "\f03e";
}
.fa-pencil:before {
  content: "\f040";
}
.fa-map-marker:before {
  content: "\f041";
}
.fa-adjust:before {
  content: "\f042";
}
.fa-tint:before {
  content: "\f043";
}
.fa-edit:before,
.fa-pencil-square-o:before {
  content: "\f044";
}
.fa-share-square-o:before {
  content: "\f045";
}
.fa-check-square-o:before {
  content: "\f046";
}
.fa-arrows:before {
  content: "\f047";
}
.fa-step-backward:before {
  content: "\f048";
}
.fa-fast-backward:before {
  content: "\f049";
}
.fa-backward:before {
  content: "\f04a";
}
.fa-play:before {
  content: "\f04b";
}
.fa-pause:before {
  content: "\f04c";
}
.fa-stop:before {
  content: "\f04d";
}
.fa-forward:before {
  content: "\f04e";
}
.fa-fast-forward:before {
  content: "\f050";
}
.fa-step-forward:before {
  content: "\f051";
}
.fa-eject:before {
  content: "\f052";
}
.fa-chevron-left:before {
  content: "\f053";
}
.fa-chevron-right:before {
  content: "\f054";
}
.fa-plus-circle:before {
  content: "\f055";
}
.fa-minus-circle:before {
  content: "\f056";
}
.fa-times-circle:before {
  content: "\f057";
}
.fa-check-circle:before {
  content: "\f058";
}
.fa-question-circle:before {
  content: "\f059";
}
.fa-info-circle:before {
  content: "\f05a";
}
.fa-crosshairs:before {
  content: "\f05b";
}
.fa-times-circle-o:before {
  content: "\f05c";
}
.fa-check-circle-o:before {
  content: "\f05d";
}
.fa-ban:before {
  content: "\f05e";
}
.fa-arrow-left:before {
  content: "\f060";
}
.fa-arrow-right:before {
  content: "\f061";
}
.fa-arrow-up:before {
  content: "\f062";
}
.fa-arrow-down:before {
  content: "\f063";
}
.fa-mail-forward:before,
.fa-share:before {
  content: "\f064";
}
.fa-expand:before {
  content: "\f065";
}
.fa-compress:before {
  content: "\f066";
}
.fa-plus:before {
  content: "\f067";
}
.fa-minus:before {
  content: "\f068";
}
.fa-asterisk:before {
  content: "\f069";
}
.fa-exclamation-circle:before {
  content: "\f06a";
}
.fa-gift:before {
  content: "\f06b";
}
.fa-leaf:before {
  content: "\f06c";
}
.fa-fire:before {
  content: "\f06d";
}
.fa-eye:before {
  content: "\f06e";
}
.fa-eye-slash:before {
  content: "\f070";
}
.fa-warning:before,
.fa-exclamation-triangle:before {
  content: "\f071";
}
.fa-plane:before {
  content: "\f072";
}
.fa-calendar:before {
  content: "\f073";
}
.fa-random:before {
  content: "\f074";
}
.fa-comment:before {
  content: "\f075";
}
.fa-magnet:before {
  content: "\f076";
}
.fa-chevron-up:before {
  content: "\f077";
}
.fa-chevron-down:before {
  content: "\f078";
}
.fa-retweet:before {
  content: "\f079";
}
.fa-shopping-cart:before {
  content: "\f07a";
}
.fa-folder:before {
  content: "\f07b";
}
.fa-folder-open:before {
  content: "\f07c";
}
.fa-arrows-v:before {
  content: "\f07d";
}
.fa-arrows-h:before {
  content: "\f07e";
}
.fa-bar-chart-o:before,
.fa-bar-chart:before {
  content: "\f080";
}
.fa-twitter-square:before {
  content: "\f081";
}
.fa-facebook-square:before {
  content: "\f082";
}
.fa-camera-retro:before {
  content: "\f083";
}
.fa-key:before {
  content: "\f084";
}
.fa-gears:before,
.fa-cogs:before {
  content: "\f085";
}
.fa-comments:before {
  content: "\f086";
}
.fa-thumbs-o-up:before {
  content: "\f087";
}
.fa-thumbs-o-down:before {
  content: "\f088";
}
.fa-star-half:before {
  content: "\f089";
}
.fa-heart-o:before {
  content: "\f08a";
}
.fa-sign-out:before {
  content: "\f08b";
}
.fa-linkedin-square:before {
  content: "\f08c";
}
.fa-thumb-tack:before {
  content: "\f08d";
}
.fa-external-link:before {
  content: "\f08e";
}
.fa-sign-in:before {
  content: "\f090";
}
.fa-trophy:before {
  content: "\f091";
}
.fa-github-square:before {
  content: "\f092";
}
.fa-upload:before {
  content: "\f093";
}
.fa-lemon-o:before {
  content: "\f094";
}
.fa-phone:before {
  content: "\f095";
}
.fa-square-o:before {
  content: "\f096";
}
.fa-bookmark-o:before {
  content: "\f097";
}
.fa-phone-square:before {
  content: "\f098";
}
.fa-twitter:before {
  content: "\f099";
}
.fa-facebook:before {
  content: "\f09a";
}
.fa-github:before {
  content: "\f09b";
}
.fa-unlock:before {
  content: "\f09c";
}
.fa-credit-card:before {
  content: "\f09d";
}
.fa-rss:before {
  content: "\f09e";
}
.fa-hdd-o:before {
  content: "\f0a0";
}
.fa-bullhorn:before {
  content: "\f0a1";
}
.fa-bell:before {
  content: "\f0f3";
}
.fa-certificate:before {
  content: "\f0a3";
}
.fa-hand-o-right:before {
  content: "\f0a4";
}
.fa-hand-o-left:before {
  content: "\f0a5";
}
.fa-hand-o-up:before {
  content: "\f0a6";
}
.fa-hand-o-down:before {
  content: "\f0a7";
}
.fa-arrow-circle-left:before {
  content: "\f0a8";
}
.fa-arrow-circle-right:before {
  content: "\f0a9";
}
.fa-arrow-circle-up:before {
  content: "\f0aa";
}
.fa-arrow-circle-down:before {
  content: "\f0ab";
}
.fa-globe:before {
  content: "\f0ac";
}
.fa-wrench:before {
  content: "\f0ad";
}
.fa-tasks:before {
  content: "\f0ae";
}
.fa-filter:before {
  content: "\f0b0";
}
.fa-briefcase:before {
  content: "\f0b1";
}
.fa-arrows-alt:before {
  content: "\f0b2";
}
.fa-group:before,
.fa-users:before {
  content: "\f0c0";
}
.fa-chain:before,
.fa-link:before {
  content: "\f0c1";
}
.fa-cloud:before {
  content: "\f0c2";
}
.fa-flask:before {
  content: "\f0c3";
}
.fa-cut:before,
.fa-scissors:before {
  content: "\f0c4";
}
.fa-copy:before,
.fa-files-o:before {
  content: "\f0c5";
}
.fa-paperclip:before {
  content: "\f0c6";
}
.fa-save:before,
.fa-floppy-o:before {
  content: "\f0c7";
}
.fa-square:before {
  content: "\f0c8";
}
.fa-navicon:before,
.fa-reorder:before,
.fa-bars:before {
  content: "\f0c9";
}
.fa-list-ul:before {
  content: "\f0ca";
}
.fa-list-ol:before {
  content: "\f0cb";
}
.fa-strikethrough:before {
  content: "\f0cc";
}
.fa-underline:before {
  content: "\f0cd";
}
.fa-table:before {
  content: "\f0ce";
}
.fa-magic:before {
  content: "\f0d0";
}
.fa-truck:before {
  content: "\f0d1";
}
.fa-pinterest:before {
  content: "\f0d2";
}
.fa-pinterest-square:before {
  content: "\f0d3";
}
.fa-google-plus-square:before {
  content: "\f0d4";
}
.fa-google-plus:before {
  content: "\f0d5";
}
.fa-money:before {
  content: "\f0d6";
}
.fa-caret-down:before {
  content: "\f0d7";
}
.fa-caret-up:before {
  content: "\f0d8";
}
.fa-caret-left:before {
  content: "\f0d9";
}
.fa-caret-right:before {
  content: "\f0da";
}
.fa-columns:before {
  content: "\f0db";
}
.fa-unsorted:before,
.fa-sort:before {
  content: "\f0dc";
}
.fa-sort-down:before,
.fa-sort-desc:before {
  content: "\f0dd";
}
.fa-sort-up:before,
.fa-sort-asc:before {
  content: "\f0de";
}
.fa-envelope:before {
  content: "\f0e0";
}
.fa-linkedin:before {
  content: "\f0e1";
}
.fa-rotate-left:before,
.fa-undo:before {
  content: "\f0e2";
}
.fa-legal:before,
.fa-gavel:before {
  content: "\f0e3";
}
.fa-dashboard:before,
.fa-tachometer:before {
  content: "\f0e4";
}
.fa-comment-o:before {
  content: "\f0e5";
}
.fa-comments-o:before {
  content: "\f0e6";
}
.fa-flash:before,
.fa-bolt:before {
  content: "\f0e7";
}
.fa-sitemap:before {
  content: "\f0e8";
}
.fa-umbrella:before {
  content: "\f0e9";
}
.fa-paste:before,
.fa-clipboard:before {
  content: "\f0ea";
}
.fa-lightbulb-o:before {
  content: "\f0eb";
}
.fa-exchange:before {
  content: "\f0ec";
}
.fa-cloud-download:before {
  content: "\f0ed";
}
.fa-cloud-upload:before {
  content: "\f0ee";
}
.fa-user-md:before {
  content: "\f0f0";
}
.fa-stethoscope:before {
  content: "\f0f1";
}
.fa-suitcase:before {
  content: "\f0f2";
}
.fa-bell-o:before {
  content: "\f0a2";
}
.fa-coffee:before {
  content: "\f0f4";
}
.fa-cutlery:before {
  content: "\f0f5";
}
.fa-file-text-o:before {
  content: "\f0f6";
}
.fa-building-o:before {
  content: "\f0f7";
}
.fa-hospital-o:before {
  content: "\f0f8";
}
.fa-ambulance:before {
  content: "\f0f9";
}
.fa-medkit:before {
  content: "\f0fa";
}
.fa-fighter-jet:before {
  content: "\f0fb";
}
.fa-beer:before {
  content: "\f0fc";
}
.fa-h-square:before {
  content: "\f0fd";
}
.fa-plus-square:before {
  content: "\f0fe";
}
.fa-angle-double-left:before {
  content: "\f100";
}
.fa-angle-double-right:before {
  content: "\f101";
}
.fa-angle-double-up:before {
  content: "\f102";
}
.fa-angle-double-down:before {
  content: "\f103";
}
.fa-angle-left:before {
  content: "\f104";
}
.fa-angle-right:before {
  content: "\f105";
}
.fa-angle-up:before {
  content: "\f106";
}
.fa-angle-down:before {
  content: "\f107";
}
.fa-desktop:before {
  content: "\f108";
}
.fa-laptop:before {
  content: "\f109";
}
.fa-tablet:before {
  content: "\f10a";
}
.fa-mobile-phone:before,
.fa-mobile:before {
  content: "\f10b";
}
.fa-circle-o:before {
  content: "\f10c";
}
.fa-quote-left:before {
  content: "\f10d";
}
.fa-quote-right:before {
  content: "\f10e";
}
.fa-spinner:before {
  content: "\f110";
}
.fa-circle:before {
  content: "\f111";
}
.fa-mail-reply:before,
.fa-reply:before {
  content: "\f112";
}
.fa-github-alt:before {
  content: "\f113";
}
.fa-folder-o:before {
  content: "\f114";
}
.fa-folder-open-o:before {
  content: "\f115";
}
.fa-smile-o:before {
  content: "\f118";
}
.fa-frown-o:before {
  content: "\f119";
}
.fa-meh-o:before {
  content: "\f11a";
}
.fa-gamepad:before {
  content: "\f11b";
}
.fa-keyboard-o:before {
  content: "\f11c";
}
.fa-flag-o:before {
  content: "\f11d";
}
.fa-flag-checkered:before {
  content: "\f11e";
}
.fa-terminal:before {
  content: "\f120";
}
.fa-code:before {
  content: "\f121";
}
.fa-mail-reply-all:before,
.fa-reply-all:before {
  content: "\f122";
}
.fa-star-half-empty:before,
.fa-star-half-full:before,
.fa-star-half-o:before {
  content: "\f123";
}
.fa-location-arrow:before {
  content: "\f124";
}
.fa-crop:before {
  content: "\f125";
}
.fa-code-fork:before {
  content: "\f126";
}
.fa-unlink:before,
.fa-chain-broken:before {
  content: "\f127";
}
.fa-question:before {
  content: "\f128";
}
.fa-info:before {
  content: "\f129";
}
.fa-exclamation:before {
  content: "\f12a";
}
.fa-superscript:before {
  content: "\f12b";
}
.fa-subscript:before {
  content: "\f12c";
}
.fa-eraser:before {
  content: "\f12d";
}
.fa-puzzle-piece:before {
  content: "\f12e";
}
.fa-microphone:before {
  content: "\f130";
}
.fa-microphone-slash:before {
  content: "\f131";
}
.fa-shield:before {
  content: "\f132";
}
.fa-calendar-o:before {
  content: "\f133";
}
.fa-fire-extinguisher:before {
  content: "\f134";
}
.fa-rocket:before {
  content: "\f135";
}
.fa-maxcdn:before {
  content: "\f136";
}
.fa-chevron-circle-left:before {
  content: "\f137";
}
.fa-chevron-circle-right:before {
  content: "\f138";
}
.fa-chevron-circle-up:before {
  content: "\f139";
}
.fa-chevron-circle-down:before {
  content: "\f13a";
}
.fa-html5:before {
  content: "\f13b";
}
.fa-css3:before {
  content: "\f13c";
}
.fa-anchor:before {
  content: "\f13d";
}
.fa-unlock-alt:before {
  content: "\f13e";
}
.fa-bullseye:before {
  content: "\f140";
}
.fa-ellipsis-h:before {
  content: "\f141";
}
.fa-ellipsis-v:before {
  content: "\f142";
}
.fa-rss-square:before {
  content: "\f143";
}
.fa-play-circle:before {
  content: "\f144";
}
.fa-ticket:before {
  content: "\f145";
}
.fa-minus-square:before {
  content: "\f146";
}
.fa-minus-square-o:before {
  content: "\f147";
}
.fa-level-up:before {
  content: "\f148";
}
.fa-level-down:before {
  content: "\f149";
}
.fa-check-square:before {
  content: "\f14a";
}
.fa-pencil-square:before {
  content: "\f14b";
}
.fa-external-link-square:before {
  content: "\f14c";
}
.fa-share-square:before {
  content: "\f14d";
}
.fa-compass:before {
  content: "\f14e";
}
.fa-toggle-down:before,
.fa-caret-square-o-down:before {
  content: "\f150";
}
.fa-toggle-up:before,
.fa-caret-square-o-up:before {
  content: "\f151";
}
.fa-toggle-right:before,
.fa-caret-square-o-right:before {
  content: "\f152";
}
.fa-euro:before,
.fa-eur:before {
  content: "\f153";
}
.fa-gbp:before {
  content: "\f154";
}
.fa-dollar:before,
.fa-usd:before {
  content: "\f155";
}
.fa-rupee:before,
.fa-inr:before {
  content: "\f156";
}
.fa-cny:before,
.fa-rmb:before,
.fa-yen:before,
.fa-jpy:before {
  content: "\f157";
}
.fa-ruble:before,
.fa-rouble:before,
.fa-rub:before {
  content: "\f158";
}
.fa-won:before,
.fa-krw:before {
  content: "\f159";
}
.fa-bitcoin:before,
.fa-btc:before {
  content: "\f15a";
}
.fa-file:before {
  content: "\f15b";
}
.fa-file-text:before {
  content: "\f15c";
}
.fa-sort-alpha-asc:before {
  content: "\f15d";
}
.fa-sort-alpha-desc:before {
  content: "\f15e";
}
.fa-sort-amount-asc:before {
  content: "\f160";
}
.fa-sort-amount-desc:before {
  content: "\f161";
}
.fa-sort-numeric-asc:before {
  content: "\f162";
}
.fa-sort-numeric-desc:before {
  content: "\f163";
}
.fa-thumbs-up:before {
  content: "\f164";
}
.fa-thumbs-down:before {
  content: "\f165";
}
.fa-youtube-square:before {
  content: "\f166";
}
.fa-youtube:before {
  content: "\f167";
}
.fa-xing:before {
  content: "\f168";
}
.fa-xing-square:before {
  content: "\f169";
}
.fa-youtube-play:before {
  content: "\f16a";
}
.fa-dropbox:before {
  content: "\f16b";
}
.fa-stack-overflow:before {
  content: "\f16c";
}
.fa-instagram:before {
  content: "\f16d";
}
.fa-flickr:before {
  content: "\f16e";
}
.fa-adn:before {
  content: "\f170";
}
.fa-bitbucket:before {
  content: "\f171";
}
.fa-bitbucket-square:before {
  content: "\f172";
}
.fa-tumblr:before {
  content: "\f173";
}
.fa-tumblr-square:before {
  content: "\f174";
}
.fa-long-arrow-down:before {
  content: "\f175";
}
.fa-long-arrow-up:before {
  content: "\f176";
}
.fa-long-arrow-left:before {
  content: "\f177";
}
.fa-long-arrow-right:before {
  content: "\f178";
}
.fa-apple:before {
  content: "\f179";
}
.fa-windows:before {
  content: "\f17a";
}
.fa-android:before {
  content: "\f17b";
}
.fa-linux:before {
  content: "\f17c";
}
.fa-dribbble:before {
  content: "\f17d";
}
.fa-skype:before {
  content: "\f17e";
}
.fa-foursquare:before {
  content: "\f180";
}
.fa-trello:before {
  content: "\f181";
}
.fa-female:before {
  content: "\f182";
}
.fa-male:before {
  content: "\f183";
}
.fa-gittip:before {
  content: "\f184";
}
.fa-sun-o:before {
  content: "\f185";
}
.fa-moon-o:before {
  content: "\f186";
}
.fa-archive:before {
  content: "\f187";
}
.fa-bug:before {
  content: "\f188";
}
.fa-vk:before {
  content: "\f189";
}
.fa-weibo:before {
  content: "\f18a";
}
.fa-renren:before {
  content: "\f18b";
}
.fa-pagelines:before {
  content: "\f18c";
}
.fa-stack-exchange:before {
  content: "\f18d";
}
.fa-arrow-circle-o-right:before {
  content: "\f18e";
}
.fa-arrow-circle-o-left:before {
  content: "\f190";
}
.fa-toggle-left:before,
.fa-caret-square-o-left:before {
  content: "\f191";
}
.fa-dot-circle-o:before {
  content: "\f192";
}
.fa-wheelchair:before {
  content: "\f193";
}
.fa-vimeo-square:before {
  content: "\f194";
}
.fa-turkish-lira:before,
.fa-try:before {
  content: "\f195";
}
.fa-plus-square-o:before {
  content: "\f196";
}
.fa-space-shuttle:before {
  content: "\f197";
}
.fa-slack:before {
  content: "\f198";
}
.fa-envelope-square:before {
  content: "\f199";
}
.fa-wordpress:before {
  content: "\f19a";
}
.fa-openid:before {
  content: "\f19b";
}
.fa-institution:before,
.fa-bank:before,
.fa-university:before {
  content: "\f19c";
}
.fa-mortar-board:before,
.fa-graduation-cap:before {
  content: "\f19d";
}
.fa-yahoo:before {
  content: "\f19e";
}
.fa-google:before {
  content: "\f1a0";
}
.fa-reddit:before {
  content: "\f1a1";
}
.fa-reddit-square:before {
  content: "\f1a2";
}
.fa-stumbleupon-circle:before {
  content: "\f1a3";
}
.fa-stumbleupon:before {
  content: "\f1a4";
}
.fa-delicious:before {
  content: "\f1a5";
}
.fa-digg:before {
  content: "\f1a6";
}
.fa-pied-piper:before {
  content: "\f1a7";
}
.fa-pied-piper-alt:before {
  content: "\f1a8";
}
.fa-drupal:before {
  content: "\f1a9";
}
.fa-joomla:before {
  content: "\f1aa";
}
.fa-language:before {
  content: "\f1ab";
}
.fa-fax:before {
  content: "\f1ac";
}
.fa-building:before {
  content: "\f1ad";
}
.fa-child:before {
  content: "\f1ae";
}
.fa-paw:before {
  content: "\f1b0";
}
.fa-spoon:before {
  content: "\f1b1";
}
.fa-cube:before {
  content: "\f1b2";
}
.fa-cubes:before {
  content: "\f1b3";
}
.fa-behance:before {
  content: "\f1b4";
}
.fa-behance-square:before {
  content: "\f1b5";
}
.fa-steam:before {
  content: "\f1b6";
}
.fa-steam-square:before {
  content: "\f1b7";
}
.fa-recycle:before {
  content: "\f1b8";
}
.fa-automobile:before,
.fa-car:before {
  content: "\f1b9";
}
.fa-cab:before,
.fa-taxi:before {
  content: "\f1ba";
}
.fa-tree:before {
  content: "\f1bb";
}
.fa-spotify:before {
  content: "\f1bc";
}
.fa-deviantart:before {
  content: "\f1bd";
}
.fa-soundcloud:before {
  content: "\f1be";
}
.fa-database:before {
  content: "\f1c0";
}
.fa-file-pdf-o:before {
  content: "\f1c1";
}
.fa-file-word-o:before {
  content: "\f1c2";
}
.fa-file-excel-o:before {
  content: "\f1c3";
}
.fa-file-powerpoint-o:before {
  content: "\f1c4";
}
.fa-file-photo-o:before,
.fa-file-picture-o:before,
.fa-file-image-o:before {
  content: "\f1c5";
}
.fa-file-zip-o:before,
.fa-file-archive-o:before {
  content: "\f1c6";
}
.fa-file-sound-o:before,
.fa-file-audio-o:before {
  content: "\f1c7";
}
.fa-file-movie-o:before,
.fa-file-video-o:before {
  content: "\f1c8";
}
.fa-file-code-o:before {
  content: "\f1c9";
}
.fa-vine:before {
  content: "\f1ca";
}
.fa-codepen:before {
  content: "\f1cb";
}
.fa-jsfiddle:before {
  content: "\f1cc";
}
.fa-life-bouy:before,
.fa-life-buoy:before,
.fa-life-saver:before,
.fa-support:before,
.fa-life-ring:before {
  content: "\f1cd";
}
.fa-circle-o-notch:before {
  content: "\f1ce";
}
.fa-ra:before,
.fa-rebel:before {
  content: "\f1d0";
}
.fa-ge:before,
.fa-empire:before {
  content: "\f1d1";
}
.fa-git-square:before {
  content: "\f1d2";
}
.fa-git:before {
  content: "\f1d3";
}
.fa-hacker-news:before {
  content: "\f1d4";
}
.fa-tencent-weibo:before {
  content: "\f1d5";
}
.fa-qq:before {
  content: "\f1d6";
}
.fa-wechat:before,
.fa-weixin:before {
  content: "\f1d7";
}
.fa-send:before,
.fa-paper-plane:before {
  content: "\f1d8";
}
.fa-send-o:before,
.fa-paper-plane-o:before {
  content: "\f1d9";
}
.fa-history:before {
  content: "\f1da";
}
.fa-circle-thin:before {
  content: "\f1db";
}
.fa-header:before {
  content: "\f1dc";
}
.fa-paragraph:before {
  content: "\f1dd";
}
.fa-sliders:before {
  content: "\f1de";
}
.fa-share-alt:before {
  content: "\f1e0";
}
.fa-share-alt-square:before {
  content: "\f1e1";
}
.fa-bomb:before {
  content: "\f1e2";
}
.fa-soccer-ball-o:before,
.fa-futbol-o:before {
  content: "\f1e3";
}
.fa-tty:before {
  content: "\f1e4";
}
.fa-binoculars:before {
  content: "\f1e5";
}
.fa-plug:before {
  content: "\f1e6";
}
.fa-slideshare:before {
  content: "\f1e7";
}
.fa-twitch:before {
  content: "\f1e8";
}
.fa-yelp:before {
  content: "\f1e9";
}
.fa-newspaper-o:before {
  content: "\f1ea";
}
.fa-wifi:before {
  content: "\f1eb";
}
.fa-calculator:before {
  content: "\f1ec";
}
.fa-paypal:before {
  content: "\f1ed";
}
.fa-google-wallet:before {
  content: "\f1ee";
}
.fa-cc-visa:before {
  content: "\f1f0";
}
.fa-cc-mastercard:before {
  content: "\f1f1";
}
.fa-cc-discover:before {
  content: "\f1f2";
}
.fa-cc-amex:before {
  content: "\f1f3";
}
.fa-cc-paypal:before {
  content: "\f1f4";
}
.fa-cc-stripe:before {
  content: "\f1f5";
}
.fa-bell-slash:before {
  content: "\f1f6";
}
.fa-bell-slash-o:before {
  content: "\f1f7";
}
.fa-trash:before {
  content: "\f1f8";
}
.fa-copyright:before {
  content: "\f1f9";
}
.fa-at:before {
  content: "\f1fa";
}
.fa-eyedropper:before {
  content: "\f1fb";
}
.fa-paint-brush:before {
  content: "\f1fc";
}
.fa-birthday-cake:before {
  content: "\f1fd";
}
.fa-area-chart:before {
  content: "\f1fe";
}
.fa-pie-chart:before {
  content: "\f200";
}
.fa-line-chart:before {
  content: "\f201";
}
.fa-lastfm:before {
  content: "\f202";
}
.fa-lastfm-square:before {
  content: "\f203";
}
.fa-toggle-off:before {
  content: "\f204";
}
.fa-toggle-on:before {
  content: "\f205";
}
.fa-bicycle:before {
  content: "\f206";
}
.fa-bus:before {
  content: "\f207";
}
.fa-ioxhost:before {
  content: "\f208";
}
.fa-angellist:before {
  content: "\f209";
}
.fa-cc:before {
  content: "\f20a";
}
.fa-shekel:before,
.fa-sheqel:before,
.fa-ils:before {
  content: "\f20b";
}
.fa-meanpath:before {
  content: "\f20c";
}
/*!
*
* IPython base
*
*/
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
code {
  color: #000;
}
pre {
  font-size: inherit;
  line-height: inherit;
}
label {
  font-weight: normal;
}
/* Make the page background atleast 100% the height of the view port */
/* Make the page itself atleast 70% the height of the view port */
.border-box-sizing {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.corner-all {
  border-radius: 2px;
}
.no-padding {
  padding: 0px;
}
/* Flexible box model classes */
/* Taken from Alex Russell http://infrequently.org/2009/08/css-3-progress/ */
/* This file is a compatability layer.  It allows the usage of flexible box 
model layouts accross multiple browsers, including older browsers.  The newest,
universal implementation of the flexible box model is used when available (see
`Modern browsers` comments below).  Browsers that are known to implement this 
new spec completely include:

    Firefox 28.0+
    Chrome 29.0+
    Internet Explorer 11+ 
    Opera 17.0+

Browsers not listed, including Safari, are supported via the styling under the
`Old browsers` comments below.
*/
.hbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
.hbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.vbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
.vbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.hbox.reverse,
.vbox.reverse,
.reverse {
  /* Old browsers */
  -webkit-box-direction: reverse;
  -moz-box-direction: reverse;
  box-direction: reverse;
  /* Modern browsers */
  flex-direction: row-reverse;
}
.hbox.box-flex0,
.vbox.box-flex0,
.box-flex0 {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
  width: auto;
}
.hbox.box-flex1,
.vbox.box-flex1,
.box-flex1 {
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex,
.vbox.box-flex,
.box-flex {
  /* Old browsers */
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex2,
.vbox.box-flex2,
.box-flex2 {
  /* Old browsers */
  -webkit-box-flex: 2;
  -moz-box-flex: 2;
  box-flex: 2;
  /* Modern browsers */
  flex: 2;
}
.box-group1 {
  /*  Deprecated */
  -webkit-box-flex-group: 1;
  -moz-box-flex-group: 1;
  box-flex-group: 1;
}
.box-group2 {
  /* Deprecated */
  -webkit-box-flex-group: 2;
  -moz-box-flex-group: 2;
  box-flex-group: 2;
}
.hbox.start,
.vbox.start,
.start {
  /* Old browsers */
  -webkit-box-pack: start;
  -moz-box-pack: start;
  box-pack: start;
  /* Modern browsers */
  justify-content: flex-start;
}
.hbox.end,
.vbox.end,
.end {
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
}
.hbox.center,
.vbox.center,
.center {
  /* Old browsers */
  -webkit-box-pack: center;
  -moz-box-pack: center;
  box-pack: center;
  /* Modern browsers */
  justify-content: center;
}
.hbox.baseline,
.vbox.baseline,
.baseline {
  /* Old browsers */
  -webkit-box-pack: baseline;
  -moz-box-pack: baseline;
  box-pack: baseline;
  /* Modern browsers */
  justify-content: baseline;
}
.hbox.stretch,
.vbox.stretch,
.stretch {
  /* Old browsers */
  -webkit-box-pack: stretch;
  -moz-box-pack: stretch;
  box-pack: stretch;
  /* Modern browsers */
  justify-content: stretch;
}
.hbox.align-start,
.vbox.align-start,
.align-start {
  /* Old browsers */
  -webkit-box-align: start;
  -moz-box-align: start;
  box-align: start;
  /* Modern browsers */
  align-items: flex-start;
}
.hbox.align-end,
.vbox.align-end,
.align-end {
  /* Old browsers */
  -webkit-box-align: end;
  -moz-box-align: end;
  box-align: end;
  /* Modern browsers */
  align-items: flex-end;
}
.hbox.align-center,
.vbox.align-center,
.align-center {
  /* Old browsers */
  -webkit-box-align: center;
  -moz-box-align: center;
  box-align: center;
  /* Modern browsers */
  align-items: center;
}
.hbox.align-baseline,
.vbox.align-baseline,
.align-baseline {
  /* Old browsers */
  -webkit-box-align: baseline;
  -moz-box-align: baseline;
  box-align: baseline;
  /* Modern browsers */
  align-items: baseline;
}
.hbox.align-stretch,
.vbox.align-stretch,
.align-stretch {
  /* Old browsers */
  -webkit-box-align: stretch;
  -moz-box-align: stretch;
  box-align: stretch;
  /* Modern browsers */
  align-items: stretch;
}
div.error {
  margin: 2em;
  text-align: center;
}
div.error > h1 {
  font-size: 500%;
  line-height: normal;
}
div.error > p {
  font-size: 200%;
  line-height: normal;
}
div.traceback-wrapper {
  text-align: left;
  max-width: 800px;
  margin: auto;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
body {
  background-color: #fff;
  /* This makes sure that the body covers the entire window and needs to
       be in a different element than the display: box in wrapper below */
  position: absolute;
  left: 0px;
  right: 0px;
  top: 0px;
  bottom: 0px;
  overflow: visible;
}
body > #header {
  /* Initially hidden to prevent FLOUC */
  display: none;
  background-color: #fff;
  /* Display over codemirror */
  position: relative;
  z-index: 100;
}
body > #header #header-container {
  padding-bottom: 5px;
  padding-top: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
body > #header .header-bar {
  width: 100%;
  height: 1px;
  background: #e7e7e7;
  margin-bottom: -1px;
}
@media print {
  body > #header {
    display: none !important;
  }
}
#header-spacer {
  width: 100%;
  visibility: hidden;
}
@media print {
  #header-spacer {
    display: none;
  }
}
#ipython_notebook {
  padding-left: 0px;
  padding-top: 1px;
  padding-bottom: 1px;
}
@media (max-width: 991px) {
  #ipython_notebook {
    margin-left: 10px;
  }
}
[dir="rtl"] #ipython_notebook {
  float: right !important;
}
#noscript {
  width: auto;
  padding-top: 16px;
  padding-bottom: 16px;
  text-align: center;
  font-size: 22px;
  color: red;
  font-weight: bold;
}
#ipython_notebook img {
  height: 28px;
}
#site {
  width: 100%;
  display: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  overflow: auto;
}
@media print {
  #site {
    height: auto !important;
  }
}
/* Smaller buttons */
.ui-button .ui-button-text {
  padding: 0.2em 0.8em;
  font-size: 77%;
}
input.ui-button {
  padding: 0.3em 0.9em;
}
span#login_widget {
  float: right;
}
span#login_widget > .button,
#logout {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button:focus,
#logout:focus,
span#login_widget > .button.focus,
#logout.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
span#login_widget > .button:hover,
#logout:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active:hover,
#logout:active:hover,
span#login_widget > .button.active:hover,
#logout.active:hover,
.open > .dropdown-togglespan#login_widget > .button:hover,
.open > .dropdown-toggle#logout:hover,
span#login_widget > .button:active:focus,
#logout:active:focus,
span#login_widget > .button.active:focus,
#logout.active:focus,
.open > .dropdown-togglespan#login_widget > .button:focus,
.open > .dropdown-toggle#logout:focus,
span#login_widget > .button:active.focus,
#logout:active.focus,
span#login_widget > .button.active.focus,
#logout.active.focus,
.open > .dropdown-togglespan#login_widget > .button.focus,
.open > .dropdown-toggle#logout.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  background-image: none;
}
span#login_widget > .button.disabled:hover,
#logout.disabled:hover,
span#login_widget > .button[disabled]:hover,
#logout[disabled]:hover,
fieldset[disabled] span#login_widget > .button:hover,
fieldset[disabled] #logout:hover,
span#login_widget > .button.disabled:focus,
#logout.disabled:focus,
span#login_widget > .button[disabled]:focus,
#logout[disabled]:focus,
fieldset[disabled] span#login_widget > .button:focus,
fieldset[disabled] #logout:focus,
span#login_widget > .button.disabled.focus,
#logout.disabled.focus,
span#login_widget > .button[disabled].focus,
#logout[disabled].focus,
fieldset[disabled] span#login_widget > .button.focus,
fieldset[disabled] #logout.focus {
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button .badge,
#logout .badge {
  color: #fff;
  background-color: #333;
}
.nav-header {
  text-transform: none;
}
#header > span {
  margin-top: 10px;
}
.modal_stretch .modal-dialog {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  min-height: 80vh;
}
.modal_stretch .modal-dialog .modal-body {
  max-height: calc(100vh - 200px);
  overflow: auto;
  flex: 1;
}
@media (min-width: 768px) {
  .modal .modal-dialog {
    width: 700px;
  }
}
@media (min-width: 768px) {
  select.form-control {
    margin-left: 12px;
    margin-right: 12px;
  }
}
/*!
*
* IPython auth
*
*/
.center-nav {
  display: inline-block;
  margin-bottom: -4px;
}
/*!
*
* IPython tree view
*
*/
/* We need an invisible input field on top of the sentense*/
/* "Drag file onto the list ..." */
.alternate_upload {
  background-color: none;
  display: inline;
}
.alternate_upload.form {
  padding: 0;
  margin: 0;
}
.alternate_upload input.fileinput {
  text-align: center;
  vertical-align: middle;
  display: inline;
  opacity: 0;
  z-index: 2;
  width: 12ex;
  margin-right: -12ex;
}
.alternate_upload .btn-upload {
  height: 22px;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
[dir="rtl"] #tabs li {
  float: right;
}
ul#tabs {
  margin-bottom: 4px;
}
[dir="rtl"] ul#tabs {
  margin-right: 0px;
}
ul#tabs a {
  padding-top: 6px;
  padding-bottom: 4px;
}
ul.breadcrumb a:focus,
ul.breadcrumb a:hover {
  text-decoration: none;
}
ul.breadcrumb i.icon-home {
  font-size: 16px;
  margin-right: 4px;
}
ul.breadcrumb span {
  color: #5e5e5e;
}
.list_toolbar {
  padding: 4px 0 4px 0;
  vertical-align: middle;
}
.list_toolbar .tree-buttons {
  padding-top: 1px;
}
[dir="rtl"] .list_toolbar .tree-buttons {
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-right {
  padding-top: 1px;
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-left {
  float: right !important;
}
.dynamic-buttons {
  padding-top: 3px;
  display: inline-block;
}
.list_toolbar [class*="span"] {
  min-height: 24px;
}
.list_header {
  font-weight: bold;
  background-color: #EEE;
}
.list_placeholder {
  font-weight: bold;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
}
.list_container {
  margin-top: 4px;
  margin-bottom: 20px;
  border: 1px solid #ddd;
  border-radius: 2px;
}
.list_container > div {
  border-bottom: 1px solid #ddd;
}
.list_container > div:hover .list-item {
  background-color: red;
}
.list_container > div:last-child {
  border: none;
}
.list_item:hover .list_item {
  background-color: #ddd;
}
.list_item a {
  text-decoration: none;
}
.list_item:hover {
  background-color: #fafafa;
}
.list_header > div,
.list_item > div {
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
.list_header > div input,
.list_item > div input {
  margin-right: 7px;
  margin-left: 14px;
  vertical-align: baseline;
  line-height: 22px;
  position: relative;
  top: -1px;
}
.list_header > div .item_link,
.list_item > div .item_link {
  margin-left: -1px;
  vertical-align: baseline;
  line-height: 22px;
}
.new-file input[type=checkbox] {
  visibility: hidden;
}
.item_name {
  line-height: 22px;
  height: 24px;
}
.item_icon {
  font-size: 14px;
  color: #5e5e5e;
  margin-right: 7px;
  margin-left: 7px;
  line-height: 22px;
  vertical-align: baseline;
}
.item_buttons {
  line-height: 1em;
  margin-left: -5px;
}
.item_buttons .btn,
.item_buttons .btn-group,
.item_buttons .input-group {
  float: left;
}
.item_buttons > .btn,
.item_buttons > .btn-group,
.item_buttons > .input-group {
  margin-left: 5px;
}
.item_buttons .btn {
  min-width: 13ex;
}
.item_buttons .running-indicator {
  padding-top: 4px;
  color: #5cb85c;
}
.item_buttons .kernel-name {
  padding-top: 4px;
  color: #5bc0de;
  margin-right: 7px;
  float: left;
}
.toolbar_info {
  height: 24px;
  line-height: 24px;
}
.list_item input:not([type=checkbox]) {
  padding-top: 3px;
  padding-bottom: 3px;
  height: 22px;
  line-height: 14px;
  margin: 0px;
}
.highlight_text {
  color: blue;
}
#project_name {
  display: inline-block;
  padding-left: 7px;
  margin-left: -2px;
}
#project_name > .breadcrumb {
  padding: 0px;
  margin-bottom: 0px;
  background-color: transparent;
  font-weight: bold;
}
#tree-selector {
  padding-right: 0px;
}
[dir="rtl"] #tree-selector a {
  float: right;
}
#button-select-all {
  min-width: 50px;
}
#select-all {
  margin-left: 7px;
  margin-right: 2px;
}
.menu_icon {
  margin-right: 2px;
}
.tab-content .row {
  margin-left: 0px;
  margin-right: 0px;
}
.folder_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f114";
}
.folder_icon:before.pull-left {
  margin-right: .3em;
}
.folder_icon:before.pull-right {
  margin-left: .3em;
}
.notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
}
.notebook_icon:before.pull-left {
  margin-right: .3em;
}
.notebook_icon:before.pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
  color: #5cb85c;
}
.running_notebook_icon:before.pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.pull-right {
  margin-left: .3em;
}
.file_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f016";
  position: relative;
  top: -2px;
}
.file_icon:before.pull-left {
  margin-right: .3em;
}
.file_icon:before.pull-right {
  margin-left: .3em;
}
#notebook_toolbar .pull-right {
  padding-top: 0px;
  margin-right: -1px;
}
ul#new-menu {
  left: auto;
  right: 0;
}
[dir="rtl"] #new-menu {
  text-align: right;
}
.kernel-menu-icon {
  padding-right: 12px;
  width: 24px;
  content: "\f096";
}
.kernel-menu-icon:before {
  content: "\f096";
}
.kernel-menu-icon-current:before {
  content: "\f00c";
}
#tab_content {
  padding-top: 20px;
}
#running .panel-group .panel {
  margin-top: 3px;
  margin-bottom: 1em;
}
#running .panel-group .panel .panel-heading {
  background-color: #EEE;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
#running .panel-group .panel .panel-heading a:focus,
#running .panel-group .panel .panel-heading a:hover {
  text-decoration: none;
}
#running .panel-group .panel .panel-body {
  padding: 0px;
}
#running .panel-group .panel .panel-body .list_container {
  margin-top: 0px;
  margin-bottom: 0px;
  border: 0px;
  border-radius: 0px;
}
#running .panel-group .panel .panel-body .list_container .list_item {
  border-bottom: 1px solid #ddd;
}
#running .panel-group .panel .panel-body .list_container .list_item:last-child {
  border-bottom: 0px;
}
[dir="rtl"] #running .col-sm-8 {
  float: right !important;
}
.delete-button {
  display: none;
}
.duplicate-button {
  display: none;
}
.rename-button {
  display: none;
}
.shutdown-button {
  display: none;
}
.dynamic-instructions {
  display: inline-block;
  padding-top: 4px;
}
/*!
*
* IPython text editor webapp
*
*/
.selected-keymap i.fa {
  padding: 0px 5px;
}
.selected-keymap i.fa:before {
  content: "\f00c";
}
#mode-menu {
  overflow: auto;
  max-height: 20em;
}
.edit_app #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.edit_app #menubar .navbar {
  /* Use a negative 1 bottom margin, so the border overlaps the border of the
    header */
  margin-bottom: -1px;
}
.dirty-indicator {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator.pull-left {
  margin-right: .3em;
}
.dirty-indicator.pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-dirty.pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-clean.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f00c";
}
.dirty-indicator-clean:before.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.pull-right {
  margin-left: .3em;
}
#filename {
  font-size: 16pt;
  display: table;
  padding: 0px 5px;
}
#current-mode {
  padding-left: 5px;
  padding-right: 5px;
}
#texteditor-backdrop {
  padding-top: 20px;
  padding-bottom: 20px;
}
@media not print {
  #texteditor-backdrop {
    background-color: #EEE;
  }
}
@media print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container {
    padding: 0px;
    background-color: #fff;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
/*!
*
* IPython notebook
*
*/
/* CSS font colors for translated ANSI colors. */
.ansibold {
  font-weight: bold;
}
/* use dark versions for foreground, to improve visibility */
.ansiblack {
  color: black;
}
.ansired {
  color: darkred;
}
.ansigreen {
  color: darkgreen;
}
.ansiyellow {
  color: #c4a000;
}
.ansiblue {
  color: darkblue;
}
.ansipurple {
  color: darkviolet;
}
.ansicyan {
  color: steelblue;
}
.ansigray {
  color: gray;
}
/* and light for background, for the same reason */
.ansibgblack {
  background-color: black;
}
.ansibgred {
  background-color: red;
}
.ansibggreen {
  background-color: green;
}
.ansibgyellow {
  background-color: yellow;
}
.ansibgblue {
  background-color: blue;
}
.ansibgpurple {
  background-color: magenta;
}
.ansibgcyan {
  background-color: cyan;
}
.ansibggray {
  background-color: gray;
}
div.cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-radius: 2px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  border-width: 1px;
  border-style: solid;
  border-color: transparent;
  width: 100%;
  padding: 5px;
  /* This acts as a spacer between cells, that is outside the border */
  margin: 0px;
  outline: none;
  border-left-width: 1px;
  padding-left: 5px;
  background: linear-gradient(to right, transparent -40px, transparent 1px, transparent 1px, transparent 100%);
}
div.cell.jupyter-soft-selected {
  border-left-color: #90CAF9;
  border-left-color: #E3F2FD;
  border-left-width: 1px;
  padding-left: 5px;
  border-right-color: #E3F2FD;
  border-right-width: 1px;
  background: #E3F2FD;
}
@media print {
  div.cell.jupyter-soft-selected {
    border-color: transparent;
  }
}
div.cell.selected {
  border-color: #ababab;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 5px, transparent 5px, transparent 100%);
}
@media print {
  div.cell.selected {
    border-color: transparent;
  }
}
div.cell.selected.jupyter-soft-selected {
  border-left-width: 0;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 7px, #E3F2FD 7px, #E3F2FD 100%);
}
.edit_mode div.cell.selected {
  border-color: #66BB6A;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #66BB6A -40px, #66BB6A 5px, transparent 5px, transparent 100%);
}
@media print {
  .edit_mode div.cell.selected {
    border-color: transparent;
  }
}
.prompt {
  /* This needs to be wide enough for 3 digit prompt numbers: In[100]: */
  min-width: 14ex;
  /* This padding is tuned to match the padding on the CodeMirror editor. */
  padding: 0.4em;
  margin: 0px;
  font-family: monospace;
  text-align: right;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
  /* Don't highlight prompt number selection */
  -webkit-touch-callout: none;
  -webkit-user-select: none;
  -khtml-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
  /* Use default cursor */
  cursor: default;
}
@media (max-width: 540px) {
  .prompt {
    text-align: left;
  }
}
div.inner_cell {
  min-width: 0;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_area {
  border: 1px solid #cfcfcf;
  border-radius: 2px;
  background: #f7f7f7;
  line-height: 1.21429em;
}
/* This is needed so that empty prompt areas can collapse to zero height when there
   is no content in the output_subarea and the prompt. The main purpose of this is
   to make sure that empty JavaScript output_subareas have no height. */
div.prompt:empty {
  padding-top: 0;
  padding-bottom: 0;
}
div.unrecognized_cell {
  padding: 5px 5px 5px 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.unrecognized_cell .inner_cell {
  border-radius: 2px;
  padding: 5px;
  font-weight: bold;
  color: red;
  border: 1px solid #cfcfcf;
  background: #eaeaea;
}
div.unrecognized_cell .inner_cell a {
  color: inherit;
  text-decoration: none;
}
div.unrecognized_cell .inner_cell a:hover {
  color: inherit;
  text-decoration: none;
}
@media (max-width: 540px) {
  div.unrecognized_cell > div.prompt {
    display: none;
  }
}
div.code_cell {
  /* avoid page breaking on code cells when printing */
}
@media print {
  div.code_cell {
    page-break-inside: avoid;
  }
}
/* any special styling for code cells that are currently running goes here */
div.input {
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.input {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_prompt {
  color: #303F9F;
  border-top: 1px solid transparent;
}
div.input_area > div.highlight {
  margin: 0.4em;
  border: none;
  padding: 0px;
  background-color: transparent;
}
div.input_area > div.highlight > pre {
  margin: 0px;
  border: none;
  padding: 0px;
  background-color: transparent;
}
/* The following gets added to the <head> if it is detected that the user has a
 * monospace font with inconsistent normal/bold/italic height.  See
 * notebookmain.js.  Such fonts will have keywords vertically offset with
 * respect to the rest of the text.  The user should select a better font.
 * See: https://github.com/ipython/ipython/issues/1503
 *
 * .CodeMirror span {
 *      vertical-align: bottom;
 * }
 */
.CodeMirror {
  line-height: 1.21429em;
  /* Changed from 1em to our global default */
  font-size: 14px;
  height: auto;
  /* Changed to auto to autogrow */
  background: none;
  /* Changed from white to allow our bg to show through */
}
.CodeMirror-scroll {
  /*  The CodeMirror docs are a bit fuzzy on if overflow-y should be hidden or visible.*/
  /*  We have found that if it is visible, vertical scrollbars appear with font size changes.*/
  overflow-y: hidden;
  overflow-x: auto;
}
.CodeMirror-lines {
  /* In CM2, this used to be 0.4em, but in CM3 it went to 4px. We need the em value because */
  /* we have set a different line-height and want this to scale with that. */
  padding: 0.4em;
}
.CodeMirror-linenumber {
  padding: 0 8px 0 4px;
}
.CodeMirror-gutters {
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.CodeMirror pre {
  /* In CM3 this went to 4px from 0 in CM2. We need the 0 value because of how we size */
  /* .CodeMirror-lines */
  padding: 0;
  border: 0;
  border-radius: 0;
}
/*

Original style from softwaremaniacs.org (c) Ivan Sagalaev <Maniac@SoftwareManiacs.Org>
Adapted from GitHub theme

*/
.highlight-base {
  color: #000;
}
.highlight-variable {
  color: #000;
}
.highlight-variable-2 {
  color: #1a1a1a;
}
.highlight-variable-3 {
  color: #333333;
}
.highlight-string {
  color: #BA2121;
}
.highlight-comment {
  color: #408080;
  font-style: italic;
}
.highlight-number {
  color: #080;
}
.highlight-atom {
  color: #88F;
}
.highlight-keyword {
  color: #008000;
  font-weight: bold;
}
.highlight-builtin {
  color: #008000;
}
.highlight-error {
  color: #f00;
}
.highlight-operator {
  color: #AA22FF;
  font-weight: bold;
}
.highlight-meta {
  color: #AA22FF;
}
/* previously not defined, copying from default codemirror */
.highlight-def {
  color: #00f;
}
.highlight-string-2 {
  color: #f50;
}
.highlight-qualifier {
  color: #555;
}
.highlight-bracket {
  color: #997;
}
.highlight-tag {
  color: #170;
}
.highlight-attribute {
  color: #00c;
}
.highlight-header {
  color: blue;
}
.highlight-quote {
  color: #090;
}
.highlight-link {
  color: #00c;
}
/* apply the same style to codemirror */
.cm-s-ipython span.cm-keyword {
  color: #008000;
  font-weight: bold;
}
.cm-s-ipython span.cm-atom {
  color: #88F;
}
.cm-s-ipython span.cm-number {
  color: #080;
}
.cm-s-ipython span.cm-def {
  color: #00f;
}
.cm-s-ipython span.cm-variable {
  color: #000;
}
.cm-s-ipython span.cm-operator {
  color: #AA22FF;
  font-weight: bold;
}
.cm-s-ipython span.cm-variable-2 {
  color: #1a1a1a;
}
.cm-s-ipython span.cm-variable-3 {
  color: #333333;
}
.cm-s-ipython span.cm-comment {
  color: #408080;
  font-style: italic;
}
.cm-s-ipython span.cm-string {
  color: #BA2121;
}
.cm-s-ipython span.cm-string-2 {
  color: #f50;
}
.cm-s-ipython span.cm-meta {
  color: #AA22FF;
}
.cm-s-ipython span.cm-qualifier {
  color: #555;
}
.cm-s-ipython span.cm-builtin {
  color: #008000;
}
.cm-s-ipython span.cm-bracket {
  color: #997;
}
.cm-s-ipython span.cm-tag {
  color: #170;
}
.cm-s-ipython span.cm-attribute {
  color: #00c;
}
.cm-s-ipython span.cm-header {
  color: blue;
}
.cm-s-ipython span.cm-quote {
  color: #090;
}
.cm-s-ipython span.cm-link {
  color: #00c;
}
.cm-s-ipython span.cm-error {
  color: #f00;
}
.cm-s-ipython span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}
div.output_wrapper {
  /* this position must be relative to enable descendents to be absolute within it */
  position: relative;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  z-index: 1;
}
/* class for the output area when it should be height-limited */
div.output_scroll {
  /* ideally, this would be max-height, but FF barfs all over that */
  height: 24em;
  /* FF needs this *and the wrapper* to specify full width, or it will shrinkwrap */
  width: 100%;
  overflow: auto;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  display: block;
}
/* output div while it is collapsed */
div.output_collapsed {
  margin: 0px;
  padding: 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
div.out_prompt_overlay {
  height: 100%;
  padding: 0px 0.4em;
  position: absolute;
  border-radius: 2px;
}
div.out_prompt_overlay:hover {
  /* use inner shadow to get border that is computed the same on WebKit/FF */
  -webkit-box-shadow: inset 0 0 1px #000;
  box-shadow: inset 0 0 1px #000;
  background: rgba(240, 240, 240, 0.5);
}
div.output_prompt {
  color: #D84315;
}
/* This class is the outer container of all output sections. */
div.output_area {
  padding: 0px;
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.output_area .MathJax_Display {
  text-align: left !important;
}
div.output_area .rendered_html table {
  margin-left: 0;
  margin-right: 0;
}
div.output_area .rendered_html img {
  margin-left: 0;
  margin-right: 0;
}
div.output_area img,
div.output_area svg {
  max-width: 100%;
  height: auto;
}
div.output_area img.unconfined,
div.output_area svg.unconfined {
  max-width: none;
}
/* This is needed to protect the pre formating from global settings such
   as that of bootstrap */
.output {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.output_area {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
div.output_area pre {
  margin: 0;
  padding: 0;
  border: 0;
  vertical-align: baseline;
  color: black;
  background-color: transparent;
  border-radius: 0;
}
/* This class is for the output subarea inside the output_area and after
   the prompt div. */
div.output_subarea {
  overflow-x: auto;
  padding: 0.4em;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
  max-width: calc(100% - 14ex);
}
div.output_scroll div.output_subarea {
  overflow-x: visible;
}
/* The rest of the output_* classes are for special styling of the different
   output types */
/* all text output has this class: */
div.output_text {
  text-align: left;
  color: #000;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
}
/* stdout/stderr are 'text' as well as 'stream', but execute_result/error are *not* streams */
div.output_stderr {
  background: #fdd;
  /* very light red background for stderr */
}
div.output_latex {
  text-align: left;
}
/* Empty output_javascript divs should have no height */
div.output_javascript:empty {
  padding: 0;
}
.js-error {
  color: darkred;
}
/* raw_input styles */
div.raw_input_container {
  line-height: 1.21429em;
  padding-top: 5px;
}
pre.raw_input_prompt {
  /* nothing needed here. */
}
input.raw_input {
  font-family: monospace;
  font-size: inherit;
  color: inherit;
  width: auto;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
}
input.raw_input:focus {
  box-shadow: none;
}
p.p-space {
  margin-bottom: 10px;
}
div.output_unrecognized {
  padding: 5px;
  font-weight: bold;
  color: red;
}
div.output_unrecognized a {
  color: inherit;
  text-decoration: none;
}
div.output_unrecognized a:hover {
  color: inherit;
  text-decoration: none;
}
.rendered_html {
  color: #000;
  /* any extras will just be numbers: */
}
.rendered_html em {
  font-style: italic;
}
.rendered_html strong {
  font-weight: bold;
}
.rendered_html u {
  text-decoration: underline;
}
.rendered_html :link {
  text-decoration: underline;
}
.rendered_html :visited {
  text-decoration: underline;
}
.rendered_html h1 {
  font-size: 185.7%;
  margin: 1.08em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h2 {
  font-size: 157.1%;
  margin: 1.27em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h3 {
  font-size: 128.6%;
  margin: 1.55em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h4 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h5 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h6 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h1:first-child {
  margin-top: 0.538em;
}
.rendered_html h2:first-child {
  margin-top: 0.636em;
}
.rendered_html h3:first-child {
  margin-top: 0.777em;
}
.rendered_html h4:first-child {
  margin-top: 1em;
}
.rendered_html h5:first-child {
  margin-top: 1em;
}
.rendered_html h6:first-child {
  margin-top: 1em;
}
.rendered_html ul {
  list-style: disc;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ul ul {
  list-style: square;
  margin: 0em 2em;
}
.rendered_html ul ul ul {
  list-style: circle;
  margin: 0em 2em;
}
.rendered_html ol {
  list-style: decimal;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ol ol {
  list-style: upper-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol {
  list-style: lower-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol {
  list-style: lower-roman;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol ol {
  list-style: decimal;
  margin: 0em 2em;
}
.rendered_html * + ul {
  margin-top: 1em;
}
.rendered_html * + ol {
  margin-top: 1em;
}
.rendered_html hr {
  color: black;
  background-color: black;
}
.rendered_html pre {
  margin: 1em 2em;
}
.rendered_html pre,
.rendered_html code {
  border: 0;
  background-color: #fff;
  color: #000;
  font-size: 100%;
  padding: 0px;
}
.rendered_html blockquote {
  margin: 1em 2em;
}
.rendered_html table {
  margin-left: auto;
  margin-right: auto;
  border: 1px solid black;
  border-collapse: collapse;
}
.rendered_html tr,
.rendered_html th,
.rendered_html td {
  border: 1px solid black;
  border-collapse: collapse;
  margin: 1em 2em;
}
.rendered_html td,
.rendered_html th {
  text-align: left;
  vertical-align: middle;
  padding: 4px;
}
.rendered_html th {
  font-weight: bold;
}
.rendered_html * + table {
  margin-top: 1em;
}
.rendered_html p {
  text-align: left;
}
.rendered_html * + p {
  margin-top: 1em;
}
.rendered_html img {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.rendered_html * + img {
  margin-top: 1em;
}
.rendered_html img,
.rendered_html svg {
  max-width: 100%;
  height: auto;
}
.rendered_html img.unconfined,
.rendered_html svg.unconfined {
  max-width: none;
}
div.text_cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.text_cell > div.prompt {
    display: none;
  }
}
div.text_cell_render {
  /*font-family: "Helvetica Neue", Arial, Helvetica, Geneva, sans-serif;*/
  outline: none;
  resize: none;
  width: inherit;
  border-style: none;
  padding: 0.5em 0.5em 0.5em 0.4em;
  color: #000;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
a.anchor-link:link {
  text-decoration: none;
  padding: 0px 20px;
  visibility: hidden;
}
h1:hover .anchor-link,
h2:hover .anchor-link,
h3:hover .anchor-link,
h4:hover .anchor-link,
h5:hover .anchor-link,
h6:hover .anchor-link {
  visibility: visible;
}
.text_cell.rendered .input_area {
  display: none;
}
.text_cell.rendered .rendered_html {
  overflow-x: auto;
  overflow-y: hidden;
}
.text_cell.unrendered .text_cell_render {
  display: none;
}
.cm-header-1,
.cm-header-2,
.cm-header-3,
.cm-header-4,
.cm-header-5,
.cm-header-6 {
  font-weight: bold;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
}
.cm-header-1 {
  font-size: 185.7%;
}
.cm-header-2 {
  font-size: 157.1%;
}
.cm-header-3 {
  font-size: 128.6%;
}
.cm-header-4 {
  font-size: 110%;
}
.cm-header-5 {
  font-size: 100%;
  font-style: italic;
}
.cm-header-6 {
  font-size: 100%;
  font-style: italic;
}
/*!
*
* IPython notebook webapp
*
*/
@media (max-width: 767px) {
  .notebook_app {
    padding-left: 0px;
    padding-right: 0px;
  }
}
#ipython-main-app {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook_panel {
  margin: 0px;
  padding: 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook {
  font-size: 14px;
  line-height: 20px;
  overflow-y: hidden;
  overflow-x: auto;
  width: 100%;
  /* This spaces the page away from the edge of the notebook area */
  padding-top: 20px;
  margin: 0px;
  outline: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  min-height: 100%;
}
@media not print {
  #notebook-container {
    padding: 15px;
    background-color: #fff;
    min-height: 0;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
@media print {
  #notebook-container {
    width: 100%;
  }
}
div.ui-widget-content {
  border: 1px solid #ababab;
  outline: none;
}
pre.dialog {
  background-color: #f7f7f7;
  border: 1px solid #ddd;
  border-radius: 2px;
  padding: 0.4em;
  padding-left: 2em;
}
p.dialog {
  padding: 0.2em;
}
/* Word-wrap output correctly.  This is the CSS3 spelling, though Firefox seems
   to not honor it correctly.  Webkit browsers (Chrome, rekonq, Safari) do.
 */
pre,
code,
kbd,
samp {
  white-space: pre-wrap;
}
#fonttest {
  font-family: monospace;
}
p {
  margin-bottom: 0;
}
.end_space {
  min-height: 100px;
  transition: height .2s ease;
}
.notebook_app > #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
@media not print {
  .notebook_app {
    background-color: #EEE;
  }
}
kbd {
  border-style: solid;
  border-width: 1px;
  box-shadow: none;
  margin: 2px;
  padding-left: 2px;
  padding-right: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
/* CSS for the cell toolbar */
.celltoolbar {
  border: thin solid #CFCFCF;
  border-bottom: none;
  background: #EEE;
  border-radius: 2px 2px 0px 0px;
  width: 100%;
  height: 29px;
  padding-right: 4px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
  display: -webkit-flex;
}
@media print {
  .celltoolbar {
    display: none;
  }
}
.ctb_hideshow {
  display: none;
  vertical-align: bottom;
}
/* ctb_show is added to the ctb_hideshow div to show the cell toolbar.
   Cell toolbars are only shown when the ctb_global_show class is also set.
*/
.ctb_global_show .ctb_show.ctb_hideshow {
  display: block;
}
.ctb_global_show .ctb_show + .input_area,
.ctb_global_show .ctb_show + div.text_cell_input,
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border-top-right-radius: 0px;
  border-top-left-radius: 0px;
}
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border: 1px solid #cfcfcf;
}
.celltoolbar {
  font-size: 87%;
  padding-top: 3px;
}
.celltoolbar select {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  width: inherit;
  font-size: inherit;
  height: 22px;
  padding: 0px;
  display: inline-block;
}
.celltoolbar select:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.celltoolbar select::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.celltoolbar select:-ms-input-placeholder {
  color: #999;
}
.celltoolbar select::-webkit-input-placeholder {
  color: #999;
}
.celltoolbar select::-ms-expand {
  border: 0;
  background-color: transparent;
}
.celltoolbar select[disabled],
.celltoolbar select[readonly],
fieldset[disabled] .celltoolbar select {
  background-color: #eeeeee;
  opacity: 1;
}
.celltoolbar select[disabled],
fieldset[disabled] .celltoolbar select {
  cursor: not-allowed;
}
textarea.celltoolbar select {
  height: auto;
}
select.celltoolbar select {
  height: 30px;
  line-height: 30px;
}
textarea.celltoolbar select,
select[multiple].celltoolbar select {
  height: auto;
}
.celltoolbar label {
  margin-left: 5px;
  margin-right: 5px;
}
.completions {
  position: absolute;
  z-index: 110;
  overflow: hidden;
  border: 1px solid #ababab;
  border-radius: 2px;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  line-height: 1;
}
.completions select {
  background: white;
  outline: none;
  border: none;
  padding: 0px;
  margin: 0px;
  overflow: auto;
  font-family: monospace;
  font-size: 110%;
  color: #000;
  width: auto;
}
.completions select option.context {
  color: #286090;
}
#kernel_logo_widget {
  float: right !important;
  float: right;
}
#kernel_logo_widget .current_kernel_logo {
  display: none;
  margin-top: -1px;
  margin-bottom: -1px;
  width: 32px;
  height: 32px;
}
#menubar {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  margin-top: 1px;
}
#menubar .navbar {
  border-top: 1px;
  border-radius: 0px 0px 2px 2px;
  margin-bottom: 0px;
}
#menubar .navbar-toggle {
  float: left;
  padding-top: 7px;
  padding-bottom: 7px;
  border: none;
}
#menubar .navbar-collapse {
  clear: left;
}
.nav-wrapper {
  border-bottom: 1px solid #e7e7e7;
}
i.menu-icon {
  padding-top: 4px;
}
ul#help_menu li a {
  overflow: hidden;
  padding-right: 2.2em;
}
ul#help_menu li a i {
  margin-right: -1.2em;
}
.dropdown-submenu {
  position: relative;
}
.dropdown-submenu > .dropdown-menu {
  top: 0;
  left: 100%;
  margin-top: -6px;
  margin-left: -1px;
}
.dropdown-submenu:hover > .dropdown-menu {
  display: block;
}
.dropdown-submenu > a:after {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  display: block;
  content: "\f0da";
  float: right;
  color: #333333;
  margin-top: 2px;
  margin-right: -10px;
}
.dropdown-submenu > a:after.pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.pull-right {
  margin-left: .3em;
}
.dropdown-submenu:hover > a:after {
  color: #262626;
}
.dropdown-submenu.pull-left {
  float: none;
}
.dropdown-submenu.pull-left > .dropdown-menu {
  left: -100%;
  margin-left: 10px;
}
#notification_area {
  float: right !important;
  float: right;
  z-index: 10;
}
.indicator_area {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#kernel_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  border-left: 1px solid;
}
#kernel_indicator .kernel_indicator_name {
  padding-left: 5px;
  padding-right: 5px;
}
#modal_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#readonly-indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  margin-top: 2px;
  margin-bottom: 0px;
  margin-left: 0px;
  margin-right: 0px;
  display: none;
}
.modal_indicator:before {
  width: 1.28571429em;
  text-align: center;
}
.edit_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f040";
}
.edit_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: ' ';
}
.command_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f10c";
}
.kernel_idle_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f111";
}
.kernel_busy_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f1e2";
}
.kernel_dead_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f127";
}
.kernel_disconnected_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.pull-right {
  margin-left: .3em;
}
.notification_widget {
  color: #777;
  z-index: 10;
  background: rgba(240, 240, 240, 0.5);
  margin-right: 4px;
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget:focus,
.notification_widget.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.notification_widget:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active:hover,
.notification_widget.active:hover,
.open > .dropdown-toggle.notification_widget:hover,
.notification_widget:active:focus,
.notification_widget.active:focus,
.open > .dropdown-toggle.notification_widget:focus,
.notification_widget:active.focus,
.notification_widget.active.focus,
.open > .dropdown-toggle.notification_widget.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  background-image: none;
}
.notification_widget.disabled:hover,
.notification_widget[disabled]:hover,
fieldset[disabled] .notification_widget:hover,
.notification_widget.disabled:focus,
.notification_widget[disabled]:focus,
fieldset[disabled] .notification_widget:focus,
.notification_widget.disabled.focus,
.notification_widget[disabled].focus,
fieldset[disabled] .notification_widget.focus {
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget .badge {
  color: #fff;
  background-color: #333;
}
.notification_widget.warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning:focus,
.notification_widget.warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.notification_widget.warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active:hover,
.notification_widget.warning.active:hover,
.open > .dropdown-toggle.notification_widget.warning:hover,
.notification_widget.warning:active:focus,
.notification_widget.warning.active:focus,
.open > .dropdown-toggle.notification_widget.warning:focus,
.notification_widget.warning:active.focus,
.notification_widget.warning.active.focus,
.open > .dropdown-toggle.notification_widget.warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  background-image: none;
}
.notification_widget.warning.disabled:hover,
.notification_widget.warning[disabled]:hover,
fieldset[disabled] .notification_widget.warning:hover,
.notification_widget.warning.disabled:focus,
.notification_widget.warning[disabled]:focus,
fieldset[disabled] .notification_widget.warning:focus,
.notification_widget.warning.disabled.focus,
.notification_widget.warning[disabled].focus,
fieldset[disabled] .notification_widget.warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.notification_widget.success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success:focus,
.notification_widget.success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.notification_widget.success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active:hover,
.notification_widget.success.active:hover,
.open > .dropdown-toggle.notification_widget.success:hover,
.notification_widget.success:active:focus,
.notification_widget.success.active:focus,
.open > .dropdown-toggle.notification_widget.success:focus,
.notification_widget.success:active.focus,
.notification_widget.success.active.focus,
.open > .dropdown-toggle.notification_widget.success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  background-image: none;
}
.notification_widget.success.disabled:hover,
.notification_widget.success[disabled]:hover,
fieldset[disabled] .notification_widget.success:hover,
.notification_widget.success.disabled:focus,
.notification_widget.success[disabled]:focus,
fieldset[disabled] .notification_widget.success:focus,
.notification_widget.success.disabled.focus,
.notification_widget.success[disabled].focus,
fieldset[disabled] .notification_widget.success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.notification_widget.info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info:focus,
.notification_widget.info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.notification_widget.info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active:hover,
.notification_widget.info.active:hover,
.open > .dropdown-toggle.notification_widget.info:hover,
.notification_widget.info:active:focus,
.notification_widget.info.active:focus,
.open > .dropdown-toggle.notification_widget.info:focus,
.notification_widget.info:active.focus,
.notification_widget.info.active.focus,
.open > .dropdown-toggle.notification_widget.info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  background-image: none;
}
.notification_widget.info.disabled:hover,
.notification_widget.info[disabled]:hover,
fieldset[disabled] .notification_widget.info:hover,
.notification_widget.info.disabled:focus,
.notification_widget.info[disabled]:focus,
fieldset[disabled] .notification_widget.info:focus,
.notification_widget.info.disabled.focus,
.notification_widget.info[disabled].focus,
fieldset[disabled] .notification_widget.info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.notification_widget.danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger:focus,
.notification_widget.danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.notification_widget.danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active:hover,
.notification_widget.danger.active:hover,
.open > .dropdown-toggle.notification_widget.danger:hover,
.notification_widget.danger:active:focus,
.notification_widget.danger.active:focus,
.open > .dropdown-toggle.notification_widget.danger:focus,
.notification_widget.danger:active.focus,
.notification_widget.danger.active.focus,
.open > .dropdown-toggle.notification_widget.danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  background-image: none;
}
.notification_widget.danger.disabled:hover,
.notification_widget.danger[disabled]:hover,
fieldset[disabled] .notification_widget.danger:hover,
.notification_widget.danger.disabled:focus,
.notification_widget.danger[disabled]:focus,
fieldset[disabled] .notification_widget.danger:focus,
.notification_widget.danger.disabled.focus,
.notification_widget.danger[disabled].focus,
fieldset[disabled] .notification_widget.danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger .badge {
  color: #d9534f;
  background-color: #fff;
}
div#pager {
  background-color: #fff;
  font-size: 14px;
  line-height: 20px;
  overflow: hidden;
  display: none;
  position: fixed;
  bottom: 0px;
  width: 100%;
  max-height: 50%;
  padding-top: 8px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  /* Display over codemirror */
  z-index: 100;
  /* Hack which prevents jquery ui resizable from changing top. */
  top: auto !important;
}
div#pager pre {
  line-height: 1.21429em;
  color: #000;
  background-color: #f7f7f7;
  padding: 0.4em;
}
div#pager #pager-button-area {
  position: absolute;
  top: 8px;
  right: 20px;
}
div#pager #pager-contents {
  position: relative;
  overflow: auto;
  width: 100%;
  height: 100%;
}
div#pager #pager-contents #pager-container {
  position: relative;
  padding: 15px 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
div#pager .ui-resizable-handle {
  top: 0px;
  height: 8px;
  background: #f7f7f7;
  border-top: 1px solid #cfcfcf;
  border-bottom: 1px solid #cfcfcf;
  /* This injects handle bars (a short, wide = symbol) for 
        the resize handle. */
}
div#pager .ui-resizable-handle::after {
  content: '';
  top: 2px;
  left: 50%;
  height: 3px;
  width: 30px;
  margin-left: -15px;
  position: absolute;
  border-top: 1px solid #cfcfcf;
}
.quickhelp {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  line-height: 1.8em;
}
.shortcut_key {
  display: inline-block;
  width: 21ex;
  text-align: right;
  font-family: monospace;
}
.shortcut_descr {
  display: inline-block;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
span.save_widget {
  margin-top: 6px;
}
span.save_widget span.filename {
  height: 1em;
  line-height: 1em;
  padding: 3px;
  margin-left: 16px;
  border: none;
  font-size: 146.5%;
  border-radius: 2px;
}
span.save_widget span.filename:hover {
  background-color: #e6e6e6;
}
span.checkpoint_status,
span.autosave_status {
  font-size: small;
}
@media (max-width: 767px) {
  span.save_widget {
    font-size: small;
  }
  span.checkpoint_status,
  span.autosave_status {
    display: none;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  span.checkpoint_status {
    display: none;
  }
  span.autosave_status {
    font-size: x-small;
  }
}
.toolbar {
  padding: 0px;
  margin-left: -5px;
  margin-top: 2px;
  margin-bottom: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.toolbar select,
.toolbar label {
  width: auto;
  vertical-align: middle;
  margin-right: 2px;
  margin-bottom: 0px;
  display: inline;
  font-size: 92%;
  margin-left: 0.3em;
  margin-right: 0.3em;
  padding: 0px;
  padding-top: 3px;
}
.toolbar .btn {
  padding: 2px 8px;
}
.toolbar .btn-group {
  margin-top: 0px;
  margin-left: 5px;
}
#maintoolbar {
  margin-bottom: -3px;
  margin-top: -8px;
  border: 0px;
  min-height: 27px;
  margin-left: 0px;
  padding-top: 11px;
  padding-bottom: 3px;
}
#maintoolbar .navbar-text {
  float: none;
  vertical-align: middle;
  text-align: right;
  margin-left: 5px;
  margin-right: 0px;
  margin-top: 0px;
}
.select-xs {
  height: 24px;
}
.pulse,
.dropdown-menu > li > a.pulse,
li.pulse > a.dropdown-toggle,
li.pulse.open > a.dropdown-toggle {
  background-color: #F37626;
  color: white;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
/** WARNING IF YOU ARE EDITTING THIS FILE, if this is a .css file, It has a lot
 * of chance of beeing generated from the ../less/[samename].less file, you can
 * try to get back the less file by reverting somme commit in history
 **/
/*
 * We'll try to get something pretty, so we
 * have some strange css to have the scroll bar on
 * the left with fix button on the top right of the tooltip
 */
@-moz-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-webkit-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-moz-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
@-webkit-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
/*properties of tooltip after "expand"*/
.bigtooltip {
  overflow: auto;
  height: 200px;
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
}
/*properties of tooltip before "expand"*/
.smalltooltip {
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
  text-overflow: ellipsis;
  overflow: hidden;
  height: 80px;
}
.tooltipbuttons {
  position: absolute;
  padding-right: 15px;
  top: 0px;
  right: 0px;
}
.tooltiptext {
  /*avoid the button to overlap on some docstring*/
  padding-right: 30px;
}
.ipython_tooltip {
  max-width: 700px;
  /*fade-in animation when inserted*/
  -webkit-animation: fadeOut 400ms;
  -moz-animation: fadeOut 400ms;
  animation: fadeOut 400ms;
  -webkit-animation: fadeIn 400ms;
  -moz-animation: fadeIn 400ms;
  animation: fadeIn 400ms;
  vertical-align: middle;
  background-color: #f7f7f7;
  overflow: visible;
  border: #ababab 1px solid;
  outline: none;
  padding: 3px;
  margin: 0px;
  padding-left: 7px;
  font-family: monospace;
  min-height: 50px;
  -moz-box-shadow: 0px 6px 10px -1px #adadad;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  border-radius: 2px;
  position: absolute;
  z-index: 1000;
}
.ipython_tooltip a {
  float: right;
}
.ipython_tooltip .tooltiptext pre {
  border: 0;
  border-radius: 0;
  font-size: 100%;
  background-color: #f7f7f7;
}
.pretooltiparrow {
  left: 0px;
  margin: 0px;
  top: -16px;
  width: 40px;
  height: 16px;
  overflow: hidden;
  position: absolute;
}
.pretooltiparrow:before {
  background-color: #f7f7f7;
  border: 1px #ababab solid;
  z-index: 11;
  content: "";
  position: absolute;
  left: 15px;
  top: 10px;
  width: 25px;
  height: 25px;
  -webkit-transform: rotate(45deg);
  -moz-transform: rotate(45deg);
  -ms-transform: rotate(45deg);
  -o-transform: rotate(45deg);
}
ul.typeahead-list i {
  margin-left: -10px;
  width: 18px;
}
ul.typeahead-list {
  max-height: 80vh;
  overflow: auto;
}
ul.typeahead-list > li > a {
  /** Firefox bug **/
  /* see https://github.com/jupyter/notebook/issues/559 */
  white-space: normal;
}
.cmd-palette .modal-body {
  padding: 7px;
}
.cmd-palette form {
  background: white;
}
.cmd-palette input {
  outline: none;
}
.no-shortcut {
  display: none;
}
.command-shortcut:before {
  content: "(command)";
  padding-right: 3px;
  color: #777777;
}
.edit-shortcut:before {
  content: "(edit)";
  padding-right: 3px;
  color: #777777;
}
#find-and-replace #replace-preview .match,
#find-and-replace #replace-preview .insert {
  background-color: #BBDEFB;
  border-color: #90CAF9;
  border-style: solid;
  border-width: 1px;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .match {
  background-color: #FFCDD2;
  border-color: #EF9A9A;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .insert {
  background-color: #C8E6C9;
  border-color: #A5D6A7;
  border-radius: 0px;
}
#find-and-replace #replace-preview {
  max-height: 60vh;
  overflow: auto;
}
#find-and-replace #replace-preview pre {
  padding: 5px 10px;
}
.terminal-app {
  background: #EEE;
}
.terminal-app #header {
  background: #fff;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.terminal-app .terminal {
  width: 100%;
  float: left;
  font-family: monospace;
  color: white;
  background: black;
  padding: 0.4em;
  border-radius: 2px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
}
.terminal-app .terminal,
.terminal-app .terminal dummy-screen {
  line-height: 1em;
  font-size: 14px;
}
.terminal-app .terminal .xterm-rows {
  padding: 10px;
}
.terminal-app .terminal-cursor {
  color: black;
  background: white;
}
.terminal-app #terminado-container {
  margin-top: 20px;
}
/*# sourceMappingURL=style.min.css.map */
    </style>
<style type="text/css">
    .highlight .hll { background-color: #ffffcc }
.highlight  { background: #f8f8f8; }
.highlight .c { color: #408080; font-style: italic } /* Comment */
.highlight .err { border: 1px solid #FF0000 } /* Error */
.highlight .k { color: #008000; font-weight: bold } /* Keyword */
.highlight .o { color: #666666 } /* Operator */
.highlight .ch { color: #408080; font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: #408080; font-style: italic } /* Comment.Multiline */
.highlight .cp { color: #BC7A00 } /* Comment.Preproc */
.highlight .cpf { color: #408080; font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: #408080; font-style: italic } /* Comment.Single */
.highlight .cs { color: #408080; font-style: italic } /* Comment.Special */
.highlight .gd { color: #A00000 } /* Generic.Deleted */
.highlight .ge { font-style: italic } /* Generic.Emph */
.highlight .gr { color: #FF0000 } /* Generic.Error */
.highlight .gh { color: #000080; font-weight: bold } /* Generic.Heading */
.highlight .gi { color: #00A000 } /* Generic.Inserted */
.highlight .go { color: #888888 } /* Generic.Output */
.highlight .gp { color: #000080; font-weight: bold } /* Generic.Prompt */
.highlight .gs { font-weight: bold } /* Generic.Strong */
.highlight .gu { color: #800080; font-weight: bold } /* Generic.Subheading */
.highlight .gt { color: #0044DD } /* Generic.Traceback */
.highlight .kc { color: #008000; font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: #008000; font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: #008000; font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: #008000 } /* Keyword.Pseudo */
.highlight .kr { color: #008000; font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: #B00040 } /* Keyword.Type */
.highlight .m { color: #666666 } /* Literal.Number */
.highlight .s { color: #BA2121 } /* Literal.String */
.highlight .na { color: #7D9029 } /* Name.Attribute */
.highlight .nb { color: #008000 } /* Name.Builtin */
.highlight .nc { color: #0000FF; font-weight: bold } /* Name.Class */
.highlight .no { color: #880000 } /* Name.Constant */
.highlight .nd { color: #AA22FF } /* Name.Decorator */
.highlight .ni { color: #999999; font-weight: bold } /* Name.Entity */
.highlight .ne { color: #D2413A; font-weight: bold } /* Name.Exception */
.highlight .nf { color: #0000FF } /* Name.Function */
.highlight .nl { color: #A0A000 } /* Name.Label */
.highlight .nn { color: #0000FF; font-weight: bold } /* Name.Namespace */
.highlight .nt { color: #008000; font-weight: bold } /* Name.Tag */
.highlight .nv { color: #19177C } /* Name.Variable */
.highlight .ow { color: #AA22FF; font-weight: bold } /* Operator.Word */
.highlight .w { color: #bbbbbb } /* Text.Whitespace */
.highlight .mb { color: #666666 } /* Literal.Number.Bin */
.highlight .mf { color: #666666 } /* Literal.Number.Float */
.highlight .mh { color: #666666 } /* Literal.Number.Hex */
.highlight .mi { color: #666666 } /* Literal.Number.Integer */
.highlight .mo { color: #666666 } /* Literal.Number.Oct */
.highlight .sa { color: #BA2121 } /* Literal.String.Affix */
.highlight .sb { color: #BA2121 } /* Literal.String.Backtick */
.highlight .sc { color: #BA2121 } /* Literal.String.Char */
.highlight .dl { color: #BA2121 } /* Literal.String.Delimiter */
.highlight .sd { color: #BA2121; font-style: italic } /* Literal.String.Doc */
.highlight .s2 { color: #BA2121 } /* Literal.String.Double */
.highlight .se { color: #BB6622; font-weight: bold } /* Literal.String.Escape */
.highlight .sh { color: #BA2121 } /* Literal.String.Heredoc */
.highlight .si { color: #BB6688; font-weight: bold } /* Literal.String.Interpol */
.highlight .sx { color: #008000 } /* Literal.String.Other */
.highlight .sr { color: #BB6688 } /* Literal.String.Regex */
.highlight .s1 { color: #BA2121 } /* Literal.String.Single */
.highlight .ss { color: #19177C } /* Literal.String.Symbol */
.highlight .bp { color: #008000 } /* Name.Builtin.Pseudo */
.highlight .fm { color: #0000FF } /* Name.Function.Magic */
.highlight .vc { color: #19177C } /* Name.Variable.Class */
.highlight .vg { color: #19177C } /* Name.Variable.Global */
.highlight .vi { color: #19177C } /* Name.Variable.Instance */
.highlight .vm { color: #19177C } /* Name.Variable.Magic */
.highlight .il { color: #666666 } /* Literal.Number.Integer.Long */
    </style>
<style type="text/css">
    
/* Temporary definitions which will become obsolete with Notebook release 5.0 */
.ansi-black-fg { color: #3E424D; }
.ansi-black-bg { background-color: #3E424D; }
.ansi-black-intense-fg { color: #282C36; }
.ansi-black-intense-bg { background-color: #282C36; }
.ansi-red-fg { color: #E75C58; }
.ansi-red-bg { background-color: #E75C58; }
.ansi-red-intense-fg { color: #B22B31; }
.ansi-red-intense-bg { background-color: #B22B31; }
.ansi-green-fg { color: #00A250; }
.ansi-green-bg { background-color: #00A250; }
.ansi-green-intense-fg { color: #007427; }
.ansi-green-intense-bg { background-color: #007427; }
.ansi-yellow-fg { color: #DDB62B; }
.ansi-yellow-bg { background-color: #DDB62B; }
.ansi-yellow-intense-fg { color: #B27D12; }
.ansi-yellow-intense-bg { background-color: #B27D12; }
.ansi-blue-fg { color: #208FFB; }
.ansi-blue-bg { background-color: #208FFB; }
.ansi-blue-intense-fg { color: #0065CA; }
.ansi-blue-intense-bg { background-color: #0065CA; }
.ansi-magenta-fg { color: #D160C4; }
.ansi-magenta-bg { background-color: #D160C4; }
.ansi-magenta-intense-fg { color: #A03196; }
.ansi-magenta-intense-bg { background-color: #A03196; }
.ansi-cyan-fg { color: #60C6C8; }
.ansi-cyan-bg { background-color: #60C6C8; }
.ansi-cyan-intense-fg { color: #258F8F; }
.ansi-cyan-intense-bg { background-color: #258F8F; }
.ansi-white-fg { color: #C5C1B4; }
.ansi-white-bg { background-color: #C5C1B4; }
.ansi-white-intense-fg { color: #A1A6B2; }
.ansi-white-intense-bg { background-color: #A1A6B2; }

.ansi-bold { font-weight: bold; }

    </style>


<style type="text/css">
/* Overrides of notebook CSS for static HTML export */
body {
  overflow: visible;
  padding: 8px;
}

div#notebook {
  overflow: visible;
  border-top: none;
}@media print {
  div.cell {
    display: block;
    page-break-inside: avoid;
  } 
  div.output_wrapper { 
    display: block;
    page-break-inside: avoid; 
  }
  div.output { 
    display: block;
    page-break-inside: avoid; 
  }
}
</style>

<!-- Custom stylesheet, it must be in the same directory as the html file -->
<link rel="stylesheet" href="custom.css">

<!-- Loading mathjax macro -->
<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.1/MathJax.js?config=TeX-AMS_HTML"></script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    MathJax.Hub.Config({
        tex2jax: {
            inlineMath: [ ['$','$'], ["\\(","\\)"] ],
            displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
            processEscapes: true,
            processEnvironments: true
        },
        // Center justify equations in code and markdown cells. Elsewhere
        // we use CSS to left justify single line equations in code cells.
        displayAlign: 'center',
        "HTML-CSS": {
            styles: {'.MathJax_Display': {"margin": 0}},
            linebreaks: { automatic: true }
        }
    });
    </script>
    <!-- End of mathjax configuration --></head>
<body>
  <div tabindex="-1" id="notebook" class="border-box-sizing">
    <div class="container" id="notebook-container">

<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Magma V2.24-5, JupyterLab 0.32.1</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We want to find hyperplanes $H$ with equation $$a_0U_0+a_1(U_1+U_2+U_3)+a_2(U_4+U_5+U_6)+a_3(U_7+U_8+U_9)=0$$ that cut out the fake projective plane $Z$ at a double curve.
The strategy is to work over a finite field $\mathbb F_p$ and test all possible values of $a_0,\ldots,a_3$. Then repeat it for enough values of $p$, and finally use our Magma function LiftToRationals to obtain the solution over characteristic zero.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[1]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K:=FiniteField(31);
load &quot;The_fake_pp_by_Borisov_Keum.txt&quot;;
X1:=U1+U2+U3; X2:=U4+U5+U6; X3:=U7+U8+U9;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Loading &#34;The_fake_pp_by_Borisov_Keum.txt&#34;
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The curve $C_1\equiv K_Z$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[2]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>C1:=ReducedSubscheme(Scheme(Z,U0));
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>For each possibility for the coefficients $a_0,\ldots,a_3$, we need to test if $H$ is reduced or not. This is very time consuming, thus we test instead if $C_1\cap H$ is reduced or not. Notice that here we can remove $U_0$ from the equation of $H$, because $C_1$ is contained in the hyperplane $U_0=0$.</p>
<p>We run the following for several different values of $p$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[3]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>/*
CP:=CartesianPower(Set(K),2);
for a in CP do
 a2:=a[1];a3:=a[2];
 A:=Scheme(C1,X1+a2*X2+a3*X3);
 if Degree(ReducedSubscheme(A)) le 9 then a;end if;
end for;
*/
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>For each $p$ we get two solutions: $a_2=a_3=0$ and $a_2,a_3\ne 0$. With such data we use the Magma function LiftToRationals (see the file 'Lift_to_Rationals.txt') and obtain the liftings
$$a_2=a_3=0\ \ {\rm and}\ \ a_2=r/2-3/2, a_3=r/8+5/8,$$ with $r=\sqrt{-7}$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>For each of these two cases, we need now to test all hyperplanes $H$ of the type $a_0U_0+X_1+a_2X_2+a_3X_3=0$, running over all possible values of $a_0\in\mathbb F_p\left(\sqrt{-7}\right)$. In order to speed up computations, we take the hyperplane $H_{U_1}$ of $Z$ cut out by $U_1=0$ and test if $H_{U_1}\cap H$ is reduced or not.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[4]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>/*
a2:=0;a3:=0;
//or a2:=r/2-3/2;a3:=r/8+5/8;
for a0 in Set(K) do
 A:=Scheme(Z,[U1,a0*U0+X1+a2*X2+a3*X3]);
 if Degree(ReducedSubscheme(A)) le 18 then a0;end if;
end for;
*/
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre></pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We repeat for several different values of $p$ to obtain a list of pairs $p,a_0$. Then we use again our Magma function LiftToRationals, obtaining the hyperplanes
$$(1-r)U_0+4(U_1+U_2+U_3)=0$$ and $$(-r-5)U_0+32(U_1+U_2+U_3)+(16r-48)(U_4+U_5+U_6)+(4r+20)(U_7+U_8+U_9)=0 .$$</p>

</div>
</div>
</div>
    </div>
  </div>
</body>

 


</html>


==> anc/Fake_PP/Computations_with_fundamental_groups_FPP.txt <==

// Magma V2.24-5

// The groups G, Z, Y below are the groups GammaBarFP, index21bFP, index7bFP, respectively,
// taken from http://www.maths.usyd.edu.au/u/donaldc/fakeprojectiveplanes/a7p2/a7p2-0-FP.gap

// The group Z is the fundamental group of the fake projective plane $Z$.
// The group Y corresponds to the surface $Y:=Z/{\mathbb Z/3}$.

// The group H below is the fundamental group of the surface $\tilde Z$.
// We check that H is normal in Y and Y/H is the group C2*C2*C3. 

G<U,B>:=Group< U,B | 
U^7, (B^-2*U^-1)^3, (U^-1*B*U*B)^3,
U*B*U*B^-1*U^-1*B^-1*U^-3*B^-1*U*B^2*U,
U*B^-1*U^-1*B^-2*U*B^-1*U^-1*B^-2*U^2*B^-1*U*B,
B^-1*U^-1*B^-1*U*B*U*B^2*U^-1*B^-2*U^-1*B*U^-3,
B*U^-3*B*U^3*B^-1*U*B^-1*U^-1*B^-4*U^-1*B^-1*U^-1*B^-1*U^-1,
U*B^-2*U^-1*B^-1*U^-1*B^-1*U^-1*B*U^-2*B*U*B^-1*U^2*B*U*B*U^-1*B^-1*U*B^-1*U*B^-1*U^-1*B^-2
>;

Z:=sub<G| B^3, B*U*B^-1*U^-2, U*B^3*U^-1, U^-1*B*U*B^-1*U^-1,B^-1*U^2*B*U^-1, U^2*B^-2*U^-1*B^-1 >;
Z:=Rewrite(G,Z);

Y:=sub<G| B, U^2*B*U^-1, U^-2*B*U >;
Y:=Rewrite(G,Y);

H:=sub<Y| (Y.2^-1,Y.1^-1),Y.1^-1*Y.2^2*Y.1^-1,Y.1*Y.2*Y.1*Y.2^-1*Y.1^-2,Y.1^-2*Y.2^2,Y.1^6 >;
H:=Rewrite(Y,H);

IsNormal(Y,H) eq true;
GroupName(Y/H) eq "C2*C6";
GroupName(Z/H) eq "C2^2";

IsFinite(AbelianQuotient(H)) eq true;



==> anc/Fake_PP/Lift_to_Rationals.txt <==

/*

The algorithm below is 'Algorithm 2' from:

Böhm, Janko; Decker, Wolfram; Fieker, Claus; Pfister, Gerhard.
The use of bad primes in rational reconstruction.
Math. Comp. 84 (2015), no. 296, 3013–3027. 

It is a classical algorithm, that works well provided all primes are "good".
(That paper contains another algorithm that should work even if some of the primes are "bad".)

*/


function Farey(N,r)
 if r lt N then
  a:=[N,r];b:=[0,1];i:=-1;
  while 2*a[2]^2 gt N-1 do
   aa:=a[1] mod a[2];
   q:=(a[1]-aa)/a[2];
   bb:=b[1]-q*b[2];
   a:=[a[2],aa];b:=[b[2],bb];
  end while;
  if 2*b[2]^2 le N-1 and GCD(Integers()!a[2],Integers()!b[2]) eq 1 then x:=a[2]/b[2];else x:="false";end if;
  else x:="Error r >= N";
 end if;
 return x; 
end function;

// We use Chinese remaindering to obtain the values modulo the product of primes,
// and then we compute the preimage of the Farey map. 

// p is a list of prime numbers.
// n is a list of numbers mod p.

function LiftToRationals(n,p)
 Chin:=CRT(n,[Integers()!p[i]:i in [1..#p]]);
 PrimesProduct:=&*[Integers()!p[i]:i in [1..#p]];
 return Farey(PrimesProduct,Chin);
end function;



==> anc/Fake_PP/The_fake_pp_by_Borisov_Keum.txt <==

// K must be a field such that X^2+7 is irreducible.

R<x>:=PolynomialRing(K);
K<r>:=ext<K|x^2+7>;

P9<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9>:=ProjectiveSpace(K,9);

Rels:=[
  U1*U2*U3 + (1 - r)*U3^2*U4 + (1 - r)*U1^2*U5 + 
  (1 - r)*U2^2*U6 + (10 - (2*r))*U4*U5*U6, 
 (-3 + r)*U0^3 + (-14 - (2*r))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*r))*U4*U5*U6 + 
  (6 + (2*r))*U0*U1*U7 + (6 + (2*r))*U0*U2*U8 + 
  (6 + (2*r))*U0*U3*U9 + (7 + r)*U7*U8*U9, 
 (11 - r)*U0^3 + (-16 - 16*r)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*r)*U0*U1*U7 + 
  (8 + 8*r)*U3^2*U7 + (8 + 8*r)*U1^2*U8 + 
  (-14 - 6*r)*U0*U2*U8 + (8 + 8*r)*U2^2*U9 + 
  (-14 - 6*r)*U0*U3*U9 + (-18 - 10*r)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*r)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - r)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*r)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - r)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*r)*U0*U2*U5 + 
  (-1 - r)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*r))*U1*U2*U3 + (-4 - (4*r))*U0*U2*U5 + 
  (16 + (16*r))*U4*U5*U6 + (3 - r)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*r))*U0*U2*U8 + (4 + (4*r))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*r))*U3*U8^2, 
 (12 + (4*r))*U1*U2*U3 + (-4 - (4*r))*U0*U3*U6 + 
  (16 + (16*r))*U4*U5*U6 + (3 - r)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*r))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*r))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*r))*U1*U9^2, 
 (12 + (4*r))*U1*U2*U3 + (-4 - (4*r))*U0*U1*U4 + 
  (16 + (16*r))*U4*U5*U6 + (-2 - (2*r))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*r))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*r))*U2*U7^2 + (3 - r)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*r))*U1*U2*U3 + (-20 + (4*r))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*r))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*r))*U4*U5*U6 + (6 - (2*r))*U0*U1*U7 + 
  (8 - (8*r))*U5*U6*U7 - 8*U1^2*U8 + (-1 - r)*U0*U2*U8 + 
  (8 + (8*r))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*r))*U6*U7*U8 + 
  (6 + (2*r))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*r))*U5*U7*U9 + 
  (-4 - (4*r))*U4*U8*U9 + (2 - (2*r))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*r))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*r))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*r))*U4*U5*U6 + 
  (-8 + (8*r))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*r))*U0*U2*U8 + (8 - (8*r))*U4*U6*U8 + 
  (4 - (4*r))*U6*U7*U8 - 8*U2^2*U9 + (-1 - r)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*r))*U1*U6*U9 + (-4 - (4*r))*U5*U7*
   U9 + (4 - (4*r))*U4*U8*U9 + (2 - (2*r))*U7*U8*U9 + 
  (6 + (2*r))*U1*U9^2, (2 + (6*r))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*r))*U3^2*U4 + (-8 + (8*r))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*r))*U4*U5*U6 + (-1 - r)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*r))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*r))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*r))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*r))*U0*U3*U9 + (8 - (8*r))*U4*U5*U9 + 
  (4 - (4*r))*U5*U7*U9 + (4 - (4*r))*U4*U8*U9 + 
  (2 - (2*r))*U7*U8*U9, (-8*r)*U1^2*U3 + 
  (-7 + (5*r))*U0*U2*U3 + (-28 + (4*r))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*r))*U1*U4*U7 + (-20 - (4*r))*U2*U5*U7 + 
  (8 + (8*r))*U3*U6*U7 + (-1 - (5*r))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*r))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*r))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*r))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*r))*U3^2*U8 + (-2 + (2*r))*U0*U6*U9 + 
  (-5 - r)*U3*U7*U9, (-6 - (2*r))*U1^2*U3 + 
  (6 - (2*r))*U0*U2*U3 + (-4 + (4*r))*U0*U1*U5 + 
  (-4 - (4*r))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*r))*U0*U6^2 - 
  4*U0^2*U7 + (1 + r)*U1*U7^2 + (-2 + (2*r))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + r)*U2^3 + (-3 + r)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*r))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - r)*U1*U2*U6 + (4 + (4*r))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - r)*U2*U7*U8 + (2 + (2*r))*U3*U4*U9, 
 (-4 - (4*r))*U2^3 + (5 + r)*U0*U2*U3 + 
  (12 - (4*r))*U3^2*U5 + (16 - (16*r))*U2*U4*U5 + 
  (-4 - (4*r))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*r))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - r)*U0*U2*U3 + 
  (4 + (4*r))*U3^2*U5 + (4 + (4*r))*U1*U2*U6 + 
  (-16 + (16*r))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*r))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - r)*U0^2*U4 - 8*U2*U5*U7 + (-1 - r)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + r)*U1*U2*U9 + 
  (2 - (2*r))*U3*U4*U9 + (2 - (2*r))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*r))*U1^2*U3 + 
  (2 - (2*r))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*r))*U1*U4^2 - 
  (8*r)*U0*U1*U5 + (8 - (8*r))*U2*U4*U5 + 
  (5 - r)*U0*U1*U8 + (-10 + (2*r))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - r)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*r))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + r)*U3^2*U8 + (1 - r)*U2*U7*U8 + 
  (-1 + r)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*r))*U0*U6^2 + (1 + r)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*r))*U0*U6*U9, 
 (-3 + r)*U2^3 + (-3 + r)*U1^2*U3 + 
  (-4 - (4*r))*U1*U4^2 + (-1 + (3*r))*U1*U2*U6 + 
  (-2 - (2*r))*U1*U4*U7 + (1 + r)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*r))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - r)*U0^2*U4 + (2 - (2*r))*U0*U1*U5 + 
  (2 - (2*r))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*r))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*r))*U0^2*U1 + (44 - (4*r))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*r))*U1*U3*U6 + (16 + (16*r))*U4^2*U6 + 
  (-4 - (4*r))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*r))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*r))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*r))*U0^2*U1 + (-4 - (4*r))*U2^2*U3 + 
  (40 - (8*r))*U1*U2*U5 + (4 - (12*r))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*r))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*r))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*r))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + r)*U0^2*U1 + (-4 - (4*r))*U2^2*U3 + 
  (16 - (16*r))*U3*U4*U5 + (-20 - (4*r))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + r)*U0*U3^2 + 
  (-4 - (4*r))*U1*U2*U5 + (4 + (4*r))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*r))*U3*U5*U7 + 16*U5^2*U8 + (3 - r)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + r)*U2^2*U3 + (5 + r)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - r)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - r)*U1*U3*U9 + (4 + (4*r))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*r))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + r)*U2*U9^2, 8*U2^2*U3 + (4 - (4*r))*U1^2*U4 + 
  (-12 - (4*r))*U1*U2*U5 + (-4 - (12*r))*U4^2*U6 + 
  (12 + (4*r))*U2*U6^2 + (2 - (2*r))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*r))*U0*U6*U8 + (-3 - r)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*r))*U2*U6*U9, (-4 + (4*r))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*r))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*r))*U4^2*U6 + (2 + (2*r))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*r))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + r)*U7^2*U9, (-5 - r)*U0^2*U1 + 
  (-6 + (2*r))*U0*U3^2 + (-24 + (8*r))*U3*U4*U5 + 
  (20 + (4*r))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*r))*U0*U2*U7 + (4 + (4*r))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*r))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*r))*U0^2*U1 + (-56 - (24*r))*U1^2*U4 + 
  (32*r)*U1*U2*U5 + (28 + (4*r))*U1*U3*U6 + 
  (28 + (28*r))*U0*U5*U6 + (-84 - (4*r))*U1^2*U7 + 
  (7 + (7*r))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*r)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*r))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - r)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*r))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*r))*U1^2*U7 + (-48 + (16*r))*U4*U6*U7 + 
  (28 - (4*r))*U1*U2*U8 + (-12 - (12*r))*U3*U4*U8 + 
  (-16 - (8*r))*U0*U6*U8 + (-22 + (2*r))*U1*U3*U9 + 
  (-8 - (8*r))*U2*U6*U9 + (-8 + (8*r))*U4*U7*U9, 
 (10 + (2*r))*U2^2*U3 + (-11 + r)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*r))*U3*U4*U5 - 16*U2*U6^2 + (-1 - r)*U0*U2*U7 + 
  (-2 - (2*r))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*r))*U4^2*U9 + 
  (3 - r)*U2*U9^2, (2 + (2*r))*U0*U3^2 + 
  (-6 + (2*r))*U0*U2*U4 + (4 - (4*r))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*r))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - r)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*r))*U0*U5*U9 + 4*U4*U7*U9 - (2*r)*U0*U8*U9, 
 (-8*r)*U1*U2^2 - 7*U0*U1*U3 + (5*r)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*r)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*r)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*r)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*r)*U3*U6*U8 + 6*U1*U7*U8 + (6*r)*U1*U7*U8 - U2*U8^2 - 
  (5*r)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*r)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*r)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*r)*U3*U6*U8 - 5*U1*U7*U8 - 
  r*U1*U7*U8 - 2*U1^2*U9 - (2*r)*U1^2*U9, 
 -6*U1*U2^2 - (2*r)*U1*U2^2 + 6*U0*U1*U3 - (2*r)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*r)*U0*U4^2 - 4*U1^2*U6 - 
  (4*r)*U1^2*U6 - 4*U0*U2*U6 + (4*r)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + r*U2*U8^2 - 2*U0*U2*U9 + 
  (2*r)*U0*U2*U9, -3*U1*U2^2 + r*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + r*U3^3 - 5*U2*U3*U4 - r*U2*U3*U4 - 2*U0^2*U5 - 
  (2*r)*U0^2*U5 + 4*U1*U4*U5 + (4*r)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*r)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - r*U3*U8*U9, 5*U0*U1*U3 + r*U0*U1*U3 - 4*U3^3 - 
  (4*r)*U3^3 + 12*U1^2*U6 - (4*r)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*r)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*r)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*r)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - r*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*r)*U2*U3*U4 + 4*U1^2*U6 + (4*r)*U1^2*U6 - 16*U4*U6^2 + 
  (16*r)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*r)*U4*U6*U9, -5*U0^2*U5 - r*U0^2*U5 - 
  5*U2*U3*U7 + r*U2*U3*U7 + 2*U0*U4*U7 - (2*r)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*r)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - r*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*r)*U1*U2^2 + 2*U0*U1*U3 - (2*r)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*r)*U2*U5^2 - (8*r)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*r)*U3*U5*U6 - 10*U1^2*U9 + (2*r)*U1^2*U9 + 
  5*U0*U2*U9 - r*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - r*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*r)*U3*U6*U8 - U1*U7*U8 + 
  r*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + r*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - r*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*r)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*r)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + r*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + r*U1*U2^2 - 3*U3^3 + 
  r*U3^3 - U2*U3*U4 + (3*r)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*r)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*r)*U2*U5*U8 + 
  U1^2*U9 + r*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*r)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*r)*U2*U3*U4 - U0^2*U5 - r*U0^2*U5 + 2*U0*U2*U6 - 
  (2*r)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*r)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*r)*U0^2*U2 + 44*U1*U3^2 - (4*r)*U1*U3^2 + 
  36*U1*U2*U4 - (12*r)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*r)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*r)*U1*U2*U7 - 4*U0*U3*U8 - (4*r)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*r)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*r)*U0^2*U2 - 4*U1*U3^2 - 
  (4*r)*U1*U3^2 + 4*U1*U2*U4 - (12*r)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*r)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*r)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*r)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*r)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + r*U0^2*U2 - 4*U1*U3^2 - (4*r)*U1*U3^2 - 
  20*U1*U2*U4 - (4*r)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*r)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + r*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*r)*U2*U3*U6 + 4*U1*U5*U6 + (4*r)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - r*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*r)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + r*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + r*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  r*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*r)*U5^2*U7 - 
  3*U3*U7^2 + r*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*r)*U5*U7*U8 - U2*U3*U9 - r*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*r)*U3*U4^2 + 4*U2^2*U5 - 
  (4*r)*U2^2*U5 - 4*U4*U5^2 - (12*r)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*r)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*r)*U3*U4*U7 + 
  2*U2^2*U8 - (2*r)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*r)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - r*U1*U8*U9, 
 -4*U2^2*U5 + (4*r)*U2^2*U5 - 8*U4*U5^2 + (8*r)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*r)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*r)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*r)*U4*U8^2 + U7*U8^2 + r*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*r)*U0*U1^2 - 5*U0^2*U2 - 
  r*U0^2*U2 + 20*U1*U2*U4 + (4*r)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*r)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*r)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*r)*U0*U3*U8 + 4*U2*U3*U9 + (4*r)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*r)*U0^2*U2 + 28*U1*U2*U4 + (4*r)*U1*U2*U4 - 
  56*U2^2*U5 - (24*r)*U2^2*U5 + (32*r)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*r)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*r)*U1*U2*U7 - 84*U2^2*U8 - (4*r)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*r)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*r)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - r*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*r)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*r)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*r)*U3*U4*U7 + 2*U2^2*U8 + (10*r)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*r)*U4*U5*U8 - 8*U5*U7*U8 + (8*r)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*r)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*r)*U0*U4*U9 - 12*U1*U5*U9 - (12*r)*U1*U5*U9, 
 10*U1*U3^2 + (2*r)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  r*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*r)*U1*U5*U6 - 
  4*U5^2*U7 - (4*r)*U5^2*U7 + 3*U3*U7^2 - r*U3*U7^2 - 
  U0*U3*U8 - r*U0*U3*U8 - 2*U2*U3*U9 - (2*r)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*r)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*r)*U1*U2*U4 - 12*U3*U4^2 - (4*r)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*r)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*r)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - r*U2*U3*U9 - 8*U6^2*U9 - (2*r)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*r)*U0*U1*U2 - (8*r)*U2*U3^2 - 28*U0*U5^2 + 
  (4*r)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*r)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*r)*U2*U5*U9 + 8*U3*U6*U9 - (8*r)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*r)*U2*U8*U9 - U3*U9^2 - 
  (5*r)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*r)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*r)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*r)*U0*U5*U8 + 2*U1*U4*U9 + (2*r)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - r*U2*U8*U9, 6*U0*U1*U2 - (2*r)*U0*U1*U2 - 
  6*U2*U3^2 - (2*r)*U2*U3^2 - 4*U2^2*U4 - (4*r)*U2^2*U4 - 
  4*U0*U3*U4 + (4*r)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*r)*U0*U5^2 - 2*U0*U3*U7 + (2*r)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + r*U3*U9^2, -3*U1^3 + r*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + r*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  r*U1*U3*U5 - 2*U0^2*U6 - (2*r)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*r)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*r)*U2*U6*U8 + 3*U1*U7*U9 - r*U1*U7*U9, 
 -4*U1^3 - (4*r)*U1^3 + 5*U0*U1*U2 + r*U0*U1*U2 + 
  12*U2^2*U4 - (4*r)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*r)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*r)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*r)*U1*U4*U9, 
 -5*U0*U1*U2 - r*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*r)*U2^2*U4 + 4*U1*U3*U5 + (4*r)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*r)*U4^2*U5 - 8*U4*U5*U7 + (8*r)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - r*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + r*U1*U3*U8 + 2*U0*U5*U8 - (2*r)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*r)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - r*U3*U9^2, 
 2*U0*U1*U2 - (2*r)*U0*U1*U2 + 4*U2*U3^2 + (4*r)*U2*U3^2 - 
  (8*r)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*r)*U1*U4*U6 - 
  12*U3*U6^2 - (4*r)*U3*U6^2 - 10*U2^2*U7 + (2*r)*U2^2*U7 + 
  5*U0*U3*U7 - r*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - r*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + r*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*r)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - r*U1*U7*U9 - 
  U2*U8*U9 + r*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*r)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  r*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*r)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + r*U1^3 - 3*U2*U3^2 + 
  r*U2*U3^2 - U1*U3*U5 + (3*r)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*r)*U3*U6^2 + U2^2*U7 + r*U2^2*U7 - 4*U4*U5*U7 + 
  (4*r)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*r)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*r)*U0*U3*U4 + 2*U1*U3*U5 - (2*r)*U1*U3*U5 - U0^2*U6 - 
  r*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*r)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*r)*U1^2*U2 - U0^2*U3 + (3*r)*U0^2*U3 + 
  36*U2*U3*U5 - (12*r)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*r)*U5*U6^2 + 4*U0*U5*U7 + (4*r)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*r)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*r)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*r)*U1^2*U2 - U0^2*U3 + (3*r)*U0^2*U3 + 
  40*U1*U3*U4 - (8*r)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*r)*U2*U3*U5 - 24*U1*U5^2 - (8*r)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*r)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*r)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*r)*U1^2*U2 + 5*U0^2*U3 + r*U0^2*U3 - 
  20*U2*U3*U5 - (4*r)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*r)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + r*U0*U2^2 - 
  4*U1*U3*U4 - (4*r)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*r)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - r*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*r)*U2*U4*U9, 
 -3*U1^2*U2 + r*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  r*U0*U1*U6 - U1*U3*U7 - r*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - r*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*r)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + r*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*r)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*r)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*r)*U1*U5^2 + 4*U3^2*U6 - (4*r)*U3^2*U6 - 4*U5*U6^2 - 
  (12*r)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*r)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*r)*U1*U5*U8 + 
  2*U3^2*U9 - (2*r)*U3^2*U9 - 3*U2*U7*U9 - r*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*r)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*r)*U3^2*U6 - 4*U2*U4*U6 + (4*r)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*r)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*r)*U5*U9^2 + U8*U9^2 + r*U8*U9^2, 
 -6*U0*U2^2 + (2*r)*U0*U2^2 - 5*U0^2*U3 - r*U0^2*U3 + 
  20*U2*U3*U5 + (4*r)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*r)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*r)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*r)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*r)*U0*U1*U9, 
 7*U0^2*U3 - (5*r)*U0^2*U3 + (32*r)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*r)*U2*U3*U5 + 28*U0*U4*U5 + (28*r)*U0*U4*U5 - 
  56*U3^2*U6 - (24*r)*U3^2*U6 + (24*r)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*r)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*r)*U0*U1*U9 - 84*U3^2*U9 - (4*r)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - r*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*r)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*r)*U1*U3*U7 - 16*U0*U5*U7 - (8*r)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*r)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*r)*U2*U3*U8 - 8*U1*U5*U8 - (8*r)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*r)*U3^2*U9 - 48*U5*U6*U9 + (16*r)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*r)*U6*U8*U9, 10*U1^2*U2 + (2*r)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + r*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*r)*U2*U4*U6 - 2*U1*U3*U7 - (2*r)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*r)*U6^2*U8 + 3*U1*U8^2 - r*U1*U8^2 - 
  U0*U1*U9 - r*U0*U1*U9, 2*U0*U2^2 + (2*r)*U0*U2^2 + 
  4*U2*U3*U5 - (4*r)*U2*U3*U5 - 12*U1*U5^2 - (4*r)*U1*U5^2 - 
  6*U0*U1*U6 + (2*r)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  r*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*r)*U0*U4*U8 - (2*r)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9];

Z:=Scheme(P9,Rels);



==> anc/Fake_PP/Verifications_characteristic_zero.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<title>Verifications_characteristic_zero</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/2.0.3/jquery.min.js"></script>

<style type="text/css">
    /*!
*
* Twitter Bootstrap
*
*/
/*!
 * Bootstrap v3.3.7 (http://getbootstrap.com)
 * Copyright 2011-2016 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
/*! normalize.css v3.0.3 | MIT License | github.com/necolas/normalize.css */
html {
  font-family: sans-serif;
  -ms-text-size-adjust: 100%;
  -webkit-text-size-adjust: 100%;
}
body {
  margin: 0;
}
article,
aside,
details,
figcaption,
figure,
footer,
header,
hgroup,
main,
menu,
nav,
section,
summary {
  display: block;
}
audio,
canvas,
progress,
video {
  display: inline-block;
  vertical-align: baseline;
}
audio:not([controls]) {
  display: none;
  height: 0;
}
[hidden],
template {
  display: none;
}
a {
  background-color: transparent;
}
a:active,
a:hover {
  outline: 0;
}
abbr[title] {
  border-bottom: 1px dotted;
}
b,
strong {
  font-weight: bold;
}
dfn {
  font-style: italic;
}
h1 {
  font-size: 2em;
  margin: 0.67em 0;
}
mark {
  background: #ff0;
  color: #000;
}
small {
  font-size: 80%;
}
sub,
sup {
  font-size: 75%;
  line-height: 0;
  position: relative;
  vertical-align: baseline;
}
sup {
  top: -0.5em;
}
sub {
  bottom: -0.25em;
}
img {
  border: 0;
}
svg:not(:root) {
  overflow: hidden;
}
figure {
  margin: 1em 40px;
}
hr {
  box-sizing: content-box;
  height: 0;
}
pre {
  overflow: auto;
}
code,
kbd,
pre,
samp {
  font-family: monospace, monospace;
  font-size: 1em;
}
button,
input,
optgroup,
select,
textarea {
  color: inherit;
  font: inherit;
  margin: 0;
}
button {
  overflow: visible;
}
button,
select {
  text-transform: none;
}
button,
html input[type="button"],
input[type="reset"],
input[type="submit"] {
  -webkit-appearance: button;
  cursor: pointer;
}
button[disabled],
html input[disabled] {
  cursor: default;
}
button::-moz-focus-inner,
input::-moz-focus-inner {
  border: 0;
  padding: 0;
}
input {
  line-height: normal;
}
input[type="checkbox"],
input[type="radio"] {
  box-sizing: border-box;
  padding: 0;
}
input[type="number"]::-webkit-inner-spin-button,
input[type="number"]::-webkit-outer-spin-button {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: textfield;
  box-sizing: content-box;
}
input[type="search"]::-webkit-search-cancel-button,
input[type="search"]::-webkit-search-decoration {
  -webkit-appearance: none;
}
fieldset {
  border: 1px solid #c0c0c0;
  margin: 0 2px;
  padding: 0.35em 0.625em 0.75em;
}
legend {
  border: 0;
  padding: 0;
}
textarea {
  overflow: auto;
}
optgroup {
  font-weight: bold;
}
table {
  border-collapse: collapse;
  border-spacing: 0;
}
td,
th {
  padding: 0;
}
/*! Source: https://github.com/h5bp/html5-boilerplate/blob/master/src/css/main.css */
@media print {
  *,
  *:before,
  *:after {
    background: transparent !important;
    color: #000 !important;
    box-shadow: none !important;
    text-shadow: none !important;
  }
  a,
  a:visited {
    text-decoration: underline;
  }
  a[href]:after {
    content: " (" attr(href) ")";
  }
  abbr[title]:after {
    content: " (" attr(title) ")";
  }
  a[href^="#"]:after,
  a[href^="javascript:"]:after {
    content: "";
  }
  pre,
  blockquote {
    border: 1px solid #999;
    page-break-inside: avoid;
  }
  thead {
    display: table-header-group;
  }
  tr,
  img {
    page-break-inside: avoid;
  }
  img {
    max-width: 100% !important;
  }
  p,
  h2,
  h3 {
    orphans: 3;
    widows: 3;
  }
  h2,
  h3 {
    page-break-after: avoid;
  }
  .navbar {
    display: none;
  }
  .btn > .caret,
  .dropup > .btn > .caret {
    border-top-color: #000 !important;
  }
  .label {
    border: 1px solid #000;
  }
  .table {
    border-collapse: collapse !important;
  }
  .table td,
  .table th {
    background-color: #fff !important;
  }
  .table-bordered th,
  .table-bordered td {
    border: 1px solid #ddd !important;
  }
}
@font-face {
  font-family: 'Glyphicons Halflings';
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot');
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot?#iefix') format('embedded-opentype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff2') format('woff2'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff') format('woff'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.ttf') format('truetype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.svg#glyphicons_halflingsregular') format('svg');
}
.glyphicon {
  position: relative;
  top: 1px;
  display: inline-block;
  font-family: 'Glyphicons Halflings';
  font-style: normal;
  font-weight: normal;
  line-height: 1;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
.glyphicon-asterisk:before {
  content: "\002a";
}
.glyphicon-plus:before {
  content: "\002b";
}
.glyphicon-euro:before,
.glyphicon-eur:before {
  content: "\20ac";
}
.glyphicon-minus:before {
  content: "\2212";
}
.glyphicon-cloud:before {
  content: "\2601";
}
.glyphicon-envelope:before {
  content: "\2709";
}
.glyphicon-pencil:before {
  content: "\270f";
}
.glyphicon-glass:before {
  content: "\e001";
}
.glyphicon-music:before {
  content: "\e002";
}
.glyphicon-search:before {
  content: "\e003";
}
.glyphicon-heart:before {
  content: "\e005";
}
.glyphicon-star:before {
  content: "\e006";
}
.glyphicon-star-empty:before {
  content: "\e007";
}
.glyphicon-user:before {
  content: "\e008";
}
.glyphicon-film:before {
  content: "\e009";
}
.glyphicon-th-large:before {
  content: "\e010";
}
.glyphicon-th:before {
  content: "\e011";
}
.glyphicon-th-list:before {
  content: "\e012";
}
.glyphicon-ok:before {
  content: "\e013";
}
.glyphicon-remove:before {
  content: "\e014";
}
.glyphicon-zoom-in:before {
  content: "\e015";
}
.glyphicon-zoom-out:before {
  content: "\e016";
}
.glyphicon-off:before {
  content: "\e017";
}
.glyphicon-signal:before {
  content: "\e018";
}
.glyphicon-cog:before {
  content: "\e019";
}
.glyphicon-trash:before {
  content: "\e020";
}
.glyphicon-home:before {
  content: "\e021";
}
.glyphicon-file:before {
  content: "\e022";
}
.glyphicon-time:before {
  content: "\e023";
}
.glyphicon-road:before {
  content: "\e024";
}
.glyphicon-download-alt:before {
  content: "\e025";
}
.glyphicon-download:before {
  content: "\e026";
}
.glyphicon-upload:before {
  content: "\e027";
}
.glyphicon-inbox:before {
  content: "\e028";
}
.glyphicon-play-circle:before {
  content: "\e029";
}
.glyphicon-repeat:before {
  content: "\e030";
}
.glyphicon-refresh:before {
  content: "\e031";
}
.glyphicon-list-alt:before {
  content: "\e032";
}
.glyphicon-lock:before {
  content: "\e033";
}
.glyphicon-flag:before {
  content: "\e034";
}
.glyphicon-headphones:before {
  content: "\e035";
}
.glyphicon-volume-off:before {
  content: "\e036";
}
.glyphicon-volume-down:before {
  content: "\e037";
}
.glyphicon-volume-up:before {
  content: "\e038";
}
.glyphicon-qrcode:before {
  content: "\e039";
}
.glyphicon-barcode:before {
  content: "\e040";
}
.glyphicon-tag:before {
  content: "\e041";
}
.glyphicon-tags:before {
  content: "\e042";
}
.glyphicon-book:before {
  content: "\e043";
}
.glyphicon-bookmark:before {
  content: "\e044";
}
.glyphicon-print:before {
  content: "\e045";
}
.glyphicon-camera:before {
  content: "\e046";
}
.glyphicon-font:before {
  content: "\e047";
}
.glyphicon-bold:before {
  content: "\e048";
}
.glyphicon-italic:before {
  content: "\e049";
}
.glyphicon-text-height:before {
  content: "\e050";
}
.glyphicon-text-width:before {
  content: "\e051";
}
.glyphicon-align-left:before {
  content: "\e052";
}
.glyphicon-align-center:before {
  content: "\e053";
}
.glyphicon-align-right:before {
  content: "\e054";
}
.glyphicon-align-justify:before {
  content: "\e055";
}
.glyphicon-list:before {
  content: "\e056";
}
.glyphicon-indent-left:before {
  content: "\e057";
}
.glyphicon-indent-right:before {
  content: "\e058";
}
.glyphicon-facetime-video:before {
  content: "\e059";
}
.glyphicon-picture:before {
  content: "\e060";
}
.glyphicon-map-marker:before {
  content: "\e062";
}
.glyphicon-adjust:before {
  content: "\e063";
}
.glyphicon-tint:before {
  content: "\e064";
}
.glyphicon-edit:before {
  content: "\e065";
}
.glyphicon-share:before {
  content: "\e066";
}
.glyphicon-check:before {
  content: "\e067";
}
.glyphicon-move:before {
  content: "\e068";
}
.glyphicon-step-backward:before {
  content: "\e069";
}
.glyphicon-fast-backward:before {
  content: "\e070";
}
.glyphicon-backward:before {
  content: "\e071";
}
.glyphicon-play:before {
  content: "\e072";
}
.glyphicon-pause:before {
  content: "\e073";
}
.glyphicon-stop:before {
  content: "\e074";
}
.glyphicon-forward:before {
  content: "\e075";
}
.glyphicon-fast-forward:before {
  content: "\e076";
}
.glyphicon-step-forward:before {
  content: "\e077";
}
.glyphicon-eject:before {
  content: "\e078";
}
.glyphicon-chevron-left:before {
  content: "\e079";
}
.glyphicon-chevron-right:before {
  content: "\e080";
}
.glyphicon-plus-sign:before {
  content: "\e081";
}
.glyphicon-minus-sign:before {
  content: "\e082";
}
.glyphicon-remove-sign:before {
  content: "\e083";
}
.glyphicon-ok-sign:before {
  content: "\e084";
}
.glyphicon-question-sign:before {
  content: "\e085";
}
.glyphicon-info-sign:before {
  content: "\e086";
}
.glyphicon-screenshot:before {
  content: "\e087";
}
.glyphicon-remove-circle:before {
  content: "\e088";
}
.glyphicon-ok-circle:before {
  content: "\e089";
}
.glyphicon-ban-circle:before {
  content: "\e090";
}
.glyphicon-arrow-left:before {
  content: "\e091";
}
.glyphicon-arrow-right:before {
  content: "\e092";
}
.glyphicon-arrow-up:before {
  content: "\e093";
}
.glyphicon-arrow-down:before {
  content: "\e094";
}
.glyphicon-share-alt:before {
  content: "\e095";
}
.glyphicon-resize-full:before {
  content: "\e096";
}
.glyphicon-resize-small:before {
  content: "\e097";
}
.glyphicon-exclamation-sign:before {
  content: "\e101";
}
.glyphicon-gift:before {
  content: "\e102";
}
.glyphicon-leaf:before {
  content: "\e103";
}
.glyphicon-fire:before {
  content: "\e104";
}
.glyphicon-eye-open:before {
  content: "\e105";
}
.glyphicon-eye-close:before {
  content: "\e106";
}
.glyphicon-warning-sign:before {
  content: "\e107";
}
.glyphicon-plane:before {
  content: "\e108";
}
.glyphicon-calendar:before {
  content: "\e109";
}
.glyphicon-random:before {
  content: "\e110";
}
.glyphicon-comment:before {
  content: "\e111";
}
.glyphicon-magnet:before {
  content: "\e112";
}
.glyphicon-chevron-up:before {
  content: "\e113";
}
.glyphicon-chevron-down:before {
  content: "\e114";
}
.glyphicon-retweet:before {
  content: "\e115";
}
.glyphicon-shopping-cart:before {
  content: "\e116";
}
.glyphicon-folder-close:before {
  content: "\e117";
}
.glyphicon-folder-open:before {
  content: "\e118";
}
.glyphicon-resize-vertical:before {
  content: "\e119";
}
.glyphicon-resize-horizontal:before {
  content: "\e120";
}
.glyphicon-hdd:before {
  content: "\e121";
}
.glyphicon-bullhorn:before {
  content: "\e122";
}
.glyphicon-bell:before {
  content: "\e123";
}
.glyphicon-certificate:before {
  content: "\e124";
}
.glyphicon-thumbs-up:before {
  content: "\e125";
}
.glyphicon-thumbs-down:before {
  content: "\e126";
}
.glyphicon-hand-right:before {
  content: "\e127";
}
.glyphicon-hand-left:before {
  content: "\e128";
}
.glyphicon-hand-up:before {
  content: "\e129";
}
.glyphicon-hand-down:before {
  content: "\e130";
}
.glyphicon-circle-arrow-right:before {
  content: "\e131";
}
.glyphicon-circle-arrow-left:before {
  content: "\e132";
}
.glyphicon-circle-arrow-up:before {
  content: "\e133";
}
.glyphicon-circle-arrow-down:before {
  content: "\e134";
}
.glyphicon-globe:before {
  content: "\e135";
}
.glyphicon-wrench:before {
  content: "\e136";
}
.glyphicon-tasks:before {
  content: "\e137";
}
.glyphicon-filter:before {
  content: "\e138";
}
.glyphicon-briefcase:before {
  content: "\e139";
}
.glyphicon-fullscreen:before {
  content: "\e140";
}
.glyphicon-dashboard:before {
  content: "\e141";
}
.glyphicon-paperclip:before {
  content: "\e142";
}
.glyphicon-heart-empty:before {
  content: "\e143";
}
.glyphicon-link:before {
  content: "\e144";
}
.glyphicon-phone:before {
  content: "\e145";
}
.glyphicon-pushpin:before {
  content: "\e146";
}
.glyphicon-usd:before {
  content: "\e148";
}
.glyphicon-gbp:before {
  content: "\e149";
}
.glyphicon-sort:before {
  content: "\e150";
}
.glyphicon-sort-by-alphabet:before {
  content: "\e151";
}
.glyphicon-sort-by-alphabet-alt:before {
  content: "\e152";
}
.glyphicon-sort-by-order:before {
  content: "\e153";
}
.glyphicon-sort-by-order-alt:before {
  content: "\e154";
}
.glyphicon-sort-by-attributes:before {
  content: "\e155";
}
.glyphicon-sort-by-attributes-alt:before {
  content: "\e156";
}
.glyphicon-unchecked:before {
  content: "\e157";
}
.glyphicon-expand:before {
  content: "\e158";
}
.glyphicon-collapse-down:before {
  content: "\e159";
}
.glyphicon-collapse-up:before {
  content: "\e160";
}
.glyphicon-log-in:before {
  content: "\e161";
}
.glyphicon-flash:before {
  content: "\e162";
}
.glyphicon-log-out:before {
  content: "\e163";
}
.glyphicon-new-window:before {
  content: "\e164";
}
.glyphicon-record:before {
  content: "\e165";
}
.glyphicon-save:before {
  content: "\e166";
}
.glyphicon-open:before {
  content: "\e167";
}
.glyphicon-saved:before {
  content: "\e168";
}
.glyphicon-import:before {
  content: "\e169";
}
.glyphicon-export:before {
  content: "\e170";
}
.glyphicon-send:before {
  content: "\e171";
}
.glyphicon-floppy-disk:before {
  content: "\e172";
}
.glyphicon-floppy-saved:before {
  content: "\e173";
}
.glyphicon-floppy-remove:before {
  content: "\e174";
}
.glyphicon-floppy-save:before {
  content: "\e175";
}
.glyphicon-floppy-open:before {
  content: "\e176";
}
.glyphicon-credit-card:before {
  content: "\e177";
}
.glyphicon-transfer:before {
  content: "\e178";
}
.glyphicon-cutlery:before {
  content: "\e179";
}
.glyphicon-header:before {
  content: "\e180";
}
.glyphicon-compressed:before {
  content: "\e181";
}
.glyphicon-earphone:before {
  content: "\e182";
}
.glyphicon-phone-alt:before {
  content: "\e183";
}
.glyphicon-tower:before {
  content: "\e184";
}
.glyphicon-stats:before {
  content: "\e185";
}
.glyphicon-sd-video:before {
  content: "\e186";
}
.glyphicon-hd-video:before {
  content: "\e187";
}
.glyphicon-subtitles:before {
  content: "\e188";
}
.glyphicon-sound-stereo:before {
  content: "\e189";
}
.glyphicon-sound-dolby:before {
  content: "\e190";
}
.glyphicon-sound-5-1:before {
  content: "\e191";
}
.glyphicon-sound-6-1:before {
  content: "\e192";
}
.glyphicon-sound-7-1:before {
  content: "\e193";
}
.glyphicon-copyright-mark:before {
  content: "\e194";
}
.glyphicon-registration-mark:before {
  content: "\e195";
}
.glyphicon-cloud-download:before {
  content: "\e197";
}
.glyphicon-cloud-upload:before {
  content: "\e198";
}
.glyphicon-tree-conifer:before {
  content: "\e199";
}
.glyphicon-tree-deciduous:before {
  content: "\e200";
}
.glyphicon-cd:before {
  content: "\e201";
}
.glyphicon-save-file:before {
  content: "\e202";
}
.glyphicon-open-file:before {
  content: "\e203";
}
.glyphicon-level-up:before {
  content: "\e204";
}
.glyphicon-copy:before {
  content: "\e205";
}
.glyphicon-paste:before {
  content: "\e206";
}
.glyphicon-alert:before {
  content: "\e209";
}
.glyphicon-equalizer:before {
  content: "\e210";
}
.glyphicon-king:before {
  content: "\e211";
}
.glyphicon-queen:before {
  content: "\e212";
}
.glyphicon-pawn:before {
  content: "\e213";
}
.glyphicon-bishop:before {
  content: "\e214";
}
.glyphicon-knight:before {
  content: "\e215";
}
.glyphicon-baby-formula:before {
  content: "\e216";
}
.glyphicon-tent:before {
  content: "\26fa";
}
.glyphicon-blackboard:before {
  content: "\e218";
}
.glyphicon-bed:before {
  content: "\e219";
}
.glyphicon-apple:before {
  content: "\f8ff";
}
.glyphicon-erase:before {
  content: "\e221";
}
.glyphicon-hourglass:before {
  content: "\231b";
}
.glyphicon-lamp:before {
  content: "\e223";
}
.glyphicon-duplicate:before {
  content: "\e224";
}
.glyphicon-piggy-bank:before {
  content: "\e225";
}
.glyphicon-scissors:before {
  content: "\e226";
}
.glyphicon-bitcoin:before {
  content: "\e227";
}
.glyphicon-btc:before {
  content: "\e227";
}
.glyphicon-xbt:before {
  content: "\e227";
}
.glyphicon-yen:before {
  content: "\00a5";
}
.glyphicon-jpy:before {
  content: "\00a5";
}
.glyphicon-ruble:before {
  content: "\20bd";
}
.glyphicon-rub:before {
  content: "\20bd";
}
.glyphicon-scale:before {
  content: "\e230";
}
.glyphicon-ice-lolly:before {
  content: "\e231";
}
.glyphicon-ice-lolly-tasted:before {
  content: "\e232";
}
.glyphicon-education:before {
  content: "\e233";
}
.glyphicon-option-horizontal:before {
  content: "\e234";
}
.glyphicon-option-vertical:before {
  content: "\e235";
}
.glyphicon-menu-hamburger:before {
  content: "\e236";
}
.glyphicon-modal-window:before {
  content: "\e237";
}
.glyphicon-oil:before {
  content: "\e238";
}
.glyphicon-grain:before {
  content: "\e239";
}
.glyphicon-sunglasses:before {
  content: "\e240";
}
.glyphicon-text-size:before {
  content: "\e241";
}
.glyphicon-text-color:before {
  content: "\e242";
}
.glyphicon-text-background:before {
  content: "\e243";
}
.glyphicon-object-align-top:before {
  content: "\e244";
}
.glyphicon-object-align-bottom:before {
  content: "\e245";
}
.glyphicon-object-align-horizontal:before {
  content: "\e246";
}
.glyphicon-object-align-left:before {
  content: "\e247";
}
.glyphicon-object-align-vertical:before {
  content: "\e248";
}
.glyphicon-object-align-right:before {
  content: "\e249";
}
.glyphicon-triangle-right:before {
  content: "\e250";
}
.glyphicon-triangle-left:before {
  content: "\e251";
}
.glyphicon-triangle-bottom:before {
  content: "\e252";
}
.glyphicon-triangle-top:before {
  content: "\e253";
}
.glyphicon-console:before {
  content: "\e254";
}
.glyphicon-superscript:before {
  content: "\e255";
}
.glyphicon-subscript:before {
  content: "\e256";
}
.glyphicon-menu-left:before {
  content: "\e257";
}
.glyphicon-menu-right:before {
  content: "\e258";
}
.glyphicon-menu-down:before {
  content: "\e259";
}
.glyphicon-menu-up:before {
  content: "\e260";
}
* {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
*:before,
*:after {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
html {
  font-size: 10px;
  -webkit-tap-highlight-color: rgba(0, 0, 0, 0);
}
body {
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-size: 13px;
  line-height: 1.42857143;
  color: #000;
  background-color: #fff;
}
input,
button,
select,
textarea {
  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
}
a {
  color: #337ab7;
  text-decoration: none;
}
a:hover,
a:focus {
  color: #23527c;
  text-decoration: underline;
}
a:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
figure {
  margin: 0;
}
img {
  vertical-align: middle;
}
.img-responsive,
.thumbnail > img,
.thumbnail a > img,
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  display: block;
  max-width: 100%;
  height: auto;
}
.img-rounded {
  border-radius: 3px;
}
.img-thumbnail {
  padding: 4px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: all 0.2s ease-in-out;
  -o-transition: all 0.2s ease-in-out;
  transition: all 0.2s ease-in-out;
  display: inline-block;
  max-width: 100%;
  height: auto;
}
.img-circle {
  border-radius: 50%;
}
hr {
  margin-top: 18px;
  margin-bottom: 18px;
  border: 0;
  border-top: 1px solid #eeeeee;
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  margin: -1px;
  padding: 0;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
[role="button"] {
  cursor: pointer;
}
h1,
h2,
h3,
h4,
h5,
h6,
.h1,
.h2,
.h3,
.h4,
.h5,
.h6 {
  font-family: inherit;
  font-weight: 500;
  line-height: 1.1;
  color: inherit;
}
h1 small,
h2 small,
h3 small,
h4 small,
h5 small,
h6 small,
.h1 small,
.h2 small,
.h3 small,
.h4 small,
.h5 small,
.h6 small,
h1 .small,
h2 .small,
h3 .small,
h4 .small,
h5 .small,
h6 .small,
.h1 .small,
.h2 .small,
.h3 .small,
.h4 .small,
.h5 .small,
.h6 .small {
  font-weight: normal;
  line-height: 1;
  color: #777777;
}
h1,
.h1,
h2,
.h2,
h3,
.h3 {
  margin-top: 18px;
  margin-bottom: 9px;
}
h1 small,
.h1 small,
h2 small,
.h2 small,
h3 small,
.h3 small,
h1 .small,
.h1 .small,
h2 .small,
.h2 .small,
h3 .small,
.h3 .small {
  font-size: 65%;
}
h4,
.h4,
h5,
.h5,
h6,
.h6 {
  margin-top: 9px;
  margin-bottom: 9px;
}
h4 small,
.h4 small,
h5 small,
.h5 small,
h6 small,
.h6 small,
h4 .small,
.h4 .small,
h5 .small,
.h5 .small,
h6 .small,
.h6 .small {
  font-size: 75%;
}
h1,
.h1 {
  font-size: 33px;
}
h2,
.h2 {
  font-size: 27px;
}
h3,
.h3 {
  font-size: 23px;
}
h4,
.h4 {
  font-size: 17px;
}
h5,
.h5 {
  font-size: 13px;
}
h6,
.h6 {
  font-size: 12px;
}
p {
  margin: 0 0 9px;
}
.lead {
  margin-bottom: 18px;
  font-size: 14px;
  font-weight: 300;
  line-height: 1.4;
}
@media (min-width: 768px) {
  .lead {
    font-size: 19.5px;
  }
}
small,
.small {
  font-size: 92%;
}
mark,
.mark {
  background-color: #fcf8e3;
  padding: .2em;
}
.text-left {
  text-align: left;
}
.text-right {
  text-align: right;
}
.text-center {
  text-align: center;
}
.text-justify {
  text-align: justify;
}
.text-nowrap {
  white-space: nowrap;
}
.text-lowercase {
  text-transform: lowercase;
}
.text-uppercase {
  text-transform: uppercase;
}
.text-capitalize {
  text-transform: capitalize;
}
.text-muted {
  color: #777777;
}
.text-primary {
  color: #337ab7;
}
a.text-primary:hover,
a.text-primary:focus {
  color: #286090;
}
.text-success {
  color: #3c763d;
}
a.text-success:hover,
a.text-success:focus {
  color: #2b542c;
}
.text-info {
  color: #31708f;
}
a.text-info:hover,
a.text-info:focus {
  color: #245269;
}
.text-warning {
  color: #8a6d3b;
}
a.text-warning:hover,
a.text-warning:focus {
  color: #66512c;
}
.text-danger {
  color: #a94442;
}
a.text-danger:hover,
a.text-danger:focus {
  color: #843534;
}
.bg-primary {
  color: #fff;
  background-color: #337ab7;
}
a.bg-primary:hover,
a.bg-primary:focus {
  background-color: #286090;
}
.bg-success {
  background-color: #dff0d8;
}
a.bg-success:hover,
a.bg-success:focus {
  background-color: #c1e2b3;
}
.bg-info {
  background-color: #d9edf7;
}
a.bg-info:hover,
a.bg-info:focus {
  background-color: #afd9ee;
}
.bg-warning {
  background-color: #fcf8e3;
}
a.bg-warning:hover,
a.bg-warning:focus {
  background-color: #f7ecb5;
}
.bg-danger {
  background-color: #f2dede;
}
a.bg-danger:hover,
a.bg-danger:focus {
  background-color: #e4b9b9;
}
.page-header {
  padding-bottom: 8px;
  margin: 36px 0 18px;
  border-bottom: 1px solid #eeeeee;
}
ul,
ol {
  margin-top: 0;
  margin-bottom: 9px;
}
ul ul,
ol ul,
ul ol,
ol ol {
  margin-bottom: 0;
}
.list-unstyled {
  padding-left: 0;
  list-style: none;
}
.list-inline {
  padding-left: 0;
  list-style: none;
  margin-left: -5px;
}
.list-inline > li {
  display: inline-block;
  padding-left: 5px;
  padding-right: 5px;
}
dl {
  margin-top: 0;
  margin-bottom: 18px;
}
dt,
dd {
  line-height: 1.42857143;
}
dt {
  font-weight: bold;
}
dd {
  margin-left: 0;
}
@media (min-width: 541px) {
  .dl-horizontal dt {
    float: left;
    width: 160px;
    clear: left;
    text-align: right;
    overflow: hidden;
    text-overflow: ellipsis;
    white-space: nowrap;
  }
  .dl-horizontal dd {
    margin-left: 180px;
  }
}
abbr[title],
abbr[data-original-title] {
  cursor: help;
  border-bottom: 1px dotted #777777;
}
.initialism {
  font-size: 90%;
  text-transform: uppercase;
}
blockquote {
  padding: 9px 18px;
  margin: 0 0 18px;
  font-size: inherit;
  border-left: 5px solid #eeeeee;
}
blockquote p:last-child,
blockquote ul:last-child,
blockquote ol:last-child {
  margin-bottom: 0;
}
blockquote footer,
blockquote small,
blockquote .small {
  display: block;
  font-size: 80%;
  line-height: 1.42857143;
  color: #777777;
}
blockquote footer:before,
blockquote small:before,
blockquote .small:before {
  content: '\2014 \00A0';
}
.blockquote-reverse,
blockquote.pull-right {
  padding-right: 15px;
  padding-left: 0;
  border-right: 5px solid #eeeeee;
  border-left: 0;
  text-align: right;
}
.blockquote-reverse footer:before,
blockquote.pull-right footer:before,
.blockquote-reverse small:before,
blockquote.pull-right small:before,
.blockquote-reverse .small:before,
blockquote.pull-right .small:before {
  content: '';
}
.blockquote-reverse footer:after,
blockquote.pull-right footer:after,
.blockquote-reverse small:after,
blockquote.pull-right small:after,
.blockquote-reverse .small:after,
blockquote.pull-right .small:after {
  content: '\00A0 \2014';
}
address {
  margin-bottom: 18px;
  font-style: normal;
  line-height: 1.42857143;
}
code,
kbd,
pre,
samp {
  font-family: monospace;
}
code {
  padding: 2px 4px;
  font-size: 90%;
  color: #c7254e;
  background-color: #f9f2f4;
  border-radius: 2px;
}
kbd {
  padding: 2px 4px;
  font-size: 90%;
  color: #888;
  background-color: transparent;
  border-radius: 1px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
}
kbd kbd {
  padding: 0;
  font-size: 100%;
  font-weight: bold;
  box-shadow: none;
}
pre {
  display: block;
  padding: 8.5px;
  margin: 0 0 9px;
  font-size: 12px;
  line-height: 1.42857143;
  word-break: break-all;
  word-wrap: break-word;
  color: #333333;
  background-color: #f5f5f5;
  border: 1px solid #ccc;
  border-radius: 2px;
}
pre code {
  padding: 0;
  font-size: inherit;
  color: inherit;
  white-space: pre-wrap;
  background-color: transparent;
  border-radius: 0;
}
.pre-scrollable {
  max-height: 340px;
  overflow-y: scroll;
}
.container {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
@media (min-width: 768px) {
  .container {
    width: 768px;
  }
}
@media (min-width: 992px) {
  .container {
    width: 940px;
  }
}
@media (min-width: 1200px) {
  .container {
    width: 1140px;
  }
}
.container-fluid {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
.row {
  margin-left: 0px;
  margin-right: 0px;
}
.col-xs-1, .col-sm-1, .col-md-1, .col-lg-1, .col-xs-2, .col-sm-2, .col-md-2, .col-lg-2, .col-xs-3, .col-sm-3, .col-md-3, .col-lg-3, .col-xs-4, .col-sm-4, .col-md-4, .col-lg-4, .col-xs-5, .col-sm-5, .col-md-5, .col-lg-5, .col-xs-6, .col-sm-6, .col-md-6, .col-lg-6, .col-xs-7, .col-sm-7, .col-md-7, .col-lg-7, .col-xs-8, .col-sm-8, .col-md-8, .col-lg-8, .col-xs-9, .col-sm-9, .col-md-9, .col-lg-9, .col-xs-10, .col-sm-10, .col-md-10, .col-lg-10, .col-xs-11, .col-sm-11, .col-md-11, .col-lg-11, .col-xs-12, .col-sm-12, .col-md-12, .col-lg-12 {
  position: relative;
  min-height: 1px;
  padding-left: 0px;
  padding-right: 0px;
}
.col-xs-1, .col-xs-2, .col-xs-3, .col-xs-4, .col-xs-5, .col-xs-6, .col-xs-7, .col-xs-8, .col-xs-9, .col-xs-10, .col-xs-11, .col-xs-12 {
  float: left;
}
.col-xs-12 {
  width: 100%;
}
.col-xs-11 {
  width: 91.66666667%;
}
.col-xs-10 {
  width: 83.33333333%;
}
.col-xs-9 {
  width: 75%;
}
.col-xs-8 {
  width: 66.66666667%;
}
.col-xs-7 {
  width: 58.33333333%;
}
.col-xs-6 {
  width: 50%;
}
.col-xs-5 {
  width: 41.66666667%;
}
.col-xs-4 {
  width: 33.33333333%;
}
.col-xs-3 {
  width: 25%;
}
.col-xs-2 {
  width: 16.66666667%;
}
.col-xs-1 {
  width: 8.33333333%;
}
.col-xs-pull-12 {
  right: 100%;
}
.col-xs-pull-11 {
  right: 91.66666667%;
}
.col-xs-pull-10 {
  right: 83.33333333%;
}
.col-xs-pull-9 {
  right: 75%;
}
.col-xs-pull-8 {
  right: 66.66666667%;
}
.col-xs-pull-7 {
  right: 58.33333333%;
}
.col-xs-pull-6 {
  right: 50%;
}
.col-xs-pull-5 {
  right: 41.66666667%;
}
.col-xs-pull-4 {
  right: 33.33333333%;
}
.col-xs-pull-3 {
  right: 25%;
}
.col-xs-pull-2 {
  right: 16.66666667%;
}
.col-xs-pull-1 {
  right: 8.33333333%;
}
.col-xs-pull-0 {
  right: auto;
}
.col-xs-push-12 {
  left: 100%;
}
.col-xs-push-11 {
  left: 91.66666667%;
}
.col-xs-push-10 {
  left: 83.33333333%;
}
.col-xs-push-9 {
  left: 75%;
}
.col-xs-push-8 {
  left: 66.66666667%;
}
.col-xs-push-7 {
  left: 58.33333333%;
}
.col-xs-push-6 {
  left: 50%;
}
.col-xs-push-5 {
  left: 41.66666667%;
}
.col-xs-push-4 {
  left: 33.33333333%;
}
.col-xs-push-3 {
  left: 25%;
}
.col-xs-push-2 {
  left: 16.66666667%;
}
.col-xs-push-1 {
  left: 8.33333333%;
}
.col-xs-push-0 {
  left: auto;
}
.col-xs-offset-12 {
  margin-left: 100%;
}
.col-xs-offset-11 {
  margin-left: 91.66666667%;
}
.col-xs-offset-10 {
  margin-left: 83.33333333%;
}
.col-xs-offset-9 {
  margin-left: 75%;
}
.col-xs-offset-8 {
  margin-left: 66.66666667%;
}
.col-xs-offset-7 {
  margin-left: 58.33333333%;
}
.col-xs-offset-6 {
  margin-left: 50%;
}
.col-xs-offset-5 {
  margin-left: 41.66666667%;
}
.col-xs-offset-4 {
  margin-left: 33.33333333%;
}
.col-xs-offset-3 {
  margin-left: 25%;
}
.col-xs-offset-2 {
  margin-left: 16.66666667%;
}
.col-xs-offset-1 {
  margin-left: 8.33333333%;
}
.col-xs-offset-0 {
  margin-left: 0%;
}
@media (min-width: 768px) {
  .col-sm-1, .col-sm-2, .col-sm-3, .col-sm-4, .col-sm-5, .col-sm-6, .col-sm-7, .col-sm-8, .col-sm-9, .col-sm-10, .col-sm-11, .col-sm-12 {
    float: left;
  }
  .col-sm-12 {
    width: 100%;
  }
  .col-sm-11 {
    width: 91.66666667%;
  }
  .col-sm-10 {
    width: 83.33333333%;
  }
  .col-sm-9 {
    width: 75%;
  }
  .col-sm-8 {
    width: 66.66666667%;
  }
  .col-sm-7 {
    width: 58.33333333%;
  }
  .col-sm-6 {
    width: 50%;
  }
  .col-sm-5 {
    width: 41.66666667%;
  }
  .col-sm-4 {
    width: 33.33333333%;
  }
  .col-sm-3 {
    width: 25%;
  }
  .col-sm-2 {
    width: 16.66666667%;
  }
  .col-sm-1 {
    width: 8.33333333%;
  }
  .col-sm-pull-12 {
    right: 100%;
  }
  .col-sm-pull-11 {
    right: 91.66666667%;
  }
  .col-sm-pull-10 {
    right: 83.33333333%;
  }
  .col-sm-pull-9 {
    right: 75%;
  }
  .col-sm-pull-8 {
    right: 66.66666667%;
  }
  .col-sm-pull-7 {
    right: 58.33333333%;
  }
  .col-sm-pull-6 {
    right: 50%;
  }
  .col-sm-pull-5 {
    right: 41.66666667%;
  }
  .col-sm-pull-4 {
    right: 33.33333333%;
  }
  .col-sm-pull-3 {
    right: 25%;
  }
  .col-sm-pull-2 {
    right: 16.66666667%;
  }
  .col-sm-pull-1 {
    right: 8.33333333%;
  }
  .col-sm-pull-0 {
    right: auto;
  }
  .col-sm-push-12 {
    left: 100%;
  }
  .col-sm-push-11 {
    left: 91.66666667%;
  }
  .col-sm-push-10 {
    left: 83.33333333%;
  }
  .col-sm-push-9 {
    left: 75%;
  }
  .col-sm-push-8 {
    left: 66.66666667%;
  }
  .col-sm-push-7 {
    left: 58.33333333%;
  }
  .col-sm-push-6 {
    left: 50%;
  }
  .col-sm-push-5 {
    left: 41.66666667%;
  }
  .col-sm-push-4 {
    left: 33.33333333%;
  }
  .col-sm-push-3 {
    left: 25%;
  }
  .col-sm-push-2 {
    left: 16.66666667%;
  }
  .col-sm-push-1 {
    left: 8.33333333%;
  }
  .col-sm-push-0 {
    left: auto;
  }
  .col-sm-offset-12 {
    margin-left: 100%;
  }
  .col-sm-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-sm-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-sm-offset-9 {
    margin-left: 75%;
  }
  .col-sm-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-sm-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-sm-offset-6 {
    margin-left: 50%;
  }
  .col-sm-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-sm-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-sm-offset-3 {
    margin-left: 25%;
  }
  .col-sm-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-sm-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-sm-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 992px) {
  .col-md-1, .col-md-2, .col-md-3, .col-md-4, .col-md-5, .col-md-6, .col-md-7, .col-md-8, .col-md-9, .col-md-10, .col-md-11, .col-md-12 {
    float: left;
  }
  .col-md-12 {
    width: 100%;
  }
  .col-md-11 {
    width: 91.66666667%;
  }
  .col-md-10 {
    width: 83.33333333%;
  }
  .col-md-9 {
    width: 75%;
  }
  .col-md-8 {
    width: 66.66666667%;
  }
  .col-md-7 {
    width: 58.33333333%;
  }
  .col-md-6 {
    width: 50%;
  }
  .col-md-5 {
    width: 41.66666667%;
  }
  .col-md-4 {
    width: 33.33333333%;
  }
  .col-md-3 {
    width: 25%;
  }
  .col-md-2 {
    width: 16.66666667%;
  }
  .col-md-1 {
    width: 8.33333333%;
  }
  .col-md-pull-12 {
    right: 100%;
  }
  .col-md-pull-11 {
    right: 91.66666667%;
  }
  .col-md-pull-10 {
    right: 83.33333333%;
  }
  .col-md-pull-9 {
    right: 75%;
  }
  .col-md-pull-8 {
    right: 66.66666667%;
  }
  .col-md-pull-7 {
    right: 58.33333333%;
  }
  .col-md-pull-6 {
    right: 50%;
  }
  .col-md-pull-5 {
    right: 41.66666667%;
  }
  .col-md-pull-4 {
    right: 33.33333333%;
  }
  .col-md-pull-3 {
    right: 25%;
  }
  .col-md-pull-2 {
    right: 16.66666667%;
  }
  .col-md-pull-1 {
    right: 8.33333333%;
  }
  .col-md-pull-0 {
    right: auto;
  }
  .col-md-push-12 {
    left: 100%;
  }
  .col-md-push-11 {
    left: 91.66666667%;
  }
  .col-md-push-10 {
    left: 83.33333333%;
  }
  .col-md-push-9 {
    left: 75%;
  }
  .col-md-push-8 {
    left: 66.66666667%;
  }
  .col-md-push-7 {
    left: 58.33333333%;
  }
  .col-md-push-6 {
    left: 50%;
  }
  .col-md-push-5 {
    left: 41.66666667%;
  }
  .col-md-push-4 {
    left: 33.33333333%;
  }
  .col-md-push-3 {
    left: 25%;
  }
  .col-md-push-2 {
    left: 16.66666667%;
  }
  .col-md-push-1 {
    left: 8.33333333%;
  }
  .col-md-push-0 {
    left: auto;
  }
  .col-md-offset-12 {
    margin-left: 100%;
  }
  .col-md-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-md-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-md-offset-9 {
    margin-left: 75%;
  }
  .col-md-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-md-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-md-offset-6 {
    margin-left: 50%;
  }
  .col-md-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-md-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-md-offset-3 {
    margin-left: 25%;
  }
  .col-md-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-md-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-md-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 1200px) {
  .col-lg-1, .col-lg-2, .col-lg-3, .col-lg-4, .col-lg-5, .col-lg-6, .col-lg-7, .col-lg-8, .col-lg-9, .col-lg-10, .col-lg-11, .col-lg-12 {
    float: left;
  }
  .col-lg-12 {
    width: 100%;
  }
  .col-lg-11 {
    width: 91.66666667%;
  }
  .col-lg-10 {
    width: 83.33333333%;
  }
  .col-lg-9 {
    width: 75%;
  }
  .col-lg-8 {
    width: 66.66666667%;
  }
  .col-lg-7 {
    width: 58.33333333%;
  }
  .col-lg-6 {
    width: 50%;
  }
  .col-lg-5 {
    width: 41.66666667%;
  }
  .col-lg-4 {
    width: 33.33333333%;
  }
  .col-lg-3 {
    width: 25%;
  }
  .col-lg-2 {
    width: 16.66666667%;
  }
  .col-lg-1 {
    width: 8.33333333%;
  }
  .col-lg-pull-12 {
    right: 100%;
  }
  .col-lg-pull-11 {
    right: 91.66666667%;
  }
  .col-lg-pull-10 {
    right: 83.33333333%;
  }
  .col-lg-pull-9 {
    right: 75%;
  }
  .col-lg-pull-8 {
    right: 66.66666667%;
  }
  .col-lg-pull-7 {
    right: 58.33333333%;
  }
  .col-lg-pull-6 {
    right: 50%;
  }
  .col-lg-pull-5 {
    right: 41.66666667%;
  }
  .col-lg-pull-4 {
    right: 33.33333333%;
  }
  .col-lg-pull-3 {
    right: 25%;
  }
  .col-lg-pull-2 {
    right: 16.66666667%;
  }
  .col-lg-pull-1 {
    right: 8.33333333%;
  }
  .col-lg-pull-0 {
    right: auto;
  }
  .col-lg-push-12 {
    left: 100%;
  }
  .col-lg-push-11 {
    left: 91.66666667%;
  }
  .col-lg-push-10 {
    left: 83.33333333%;
  }
  .col-lg-push-9 {
    left: 75%;
  }
  .col-lg-push-8 {
    left: 66.66666667%;
  }
  .col-lg-push-7 {
    left: 58.33333333%;
  }
  .col-lg-push-6 {
    left: 50%;
  }
  .col-lg-push-5 {
    left: 41.66666667%;
  }
  .col-lg-push-4 {
    left: 33.33333333%;
  }
  .col-lg-push-3 {
    left: 25%;
  }
  .col-lg-push-2 {
    left: 16.66666667%;
  }
  .col-lg-push-1 {
    left: 8.33333333%;
  }
  .col-lg-push-0 {
    left: auto;
  }
  .col-lg-offset-12 {
    margin-left: 100%;
  }
  .col-lg-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-lg-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-lg-offset-9 {
    margin-left: 75%;
  }
  .col-lg-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-lg-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-lg-offset-6 {
    margin-left: 50%;
  }
  .col-lg-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-lg-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-lg-offset-3 {
    margin-left: 25%;
  }
  .col-lg-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-lg-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-lg-offset-0 {
    margin-left: 0%;
  }
}
table {
  background-color: transparent;
}
caption {
  padding-top: 8px;
  padding-bottom: 8px;
  color: #777777;
  text-align: left;
}
th {
  text-align: left;
}
.table {
  width: 100%;
  max-width: 100%;
  margin-bottom: 18px;
}
.table > thead > tr > th,
.table > tbody > tr > th,
.table > tfoot > tr > th,
.table > thead > tr > td,
.table > tbody > tr > td,
.table > tfoot > tr > td {
  padding: 8px;
  line-height: 1.42857143;
  vertical-align: top;
  border-top: 1px solid #ddd;
}
.table > thead > tr > th {
  vertical-align: bottom;
  border-bottom: 2px solid #ddd;
}
.table > caption + thead > tr:first-child > th,
.table > colgroup + thead > tr:first-child > th,
.table > thead:first-child > tr:first-child > th,
.table > caption + thead > tr:first-child > td,
.table > colgroup + thead > tr:first-child > td,
.table > thead:first-child > tr:first-child > td {
  border-top: 0;
}
.table > tbody + tbody {
  border-top: 2px solid #ddd;
}
.table .table {
  background-color: #fff;
}
.table-condensed > thead > tr > th,
.table-condensed > tbody > tr > th,
.table-condensed > tfoot > tr > th,
.table-condensed > thead > tr > td,
.table-condensed > tbody > tr > td,
.table-condensed > tfoot > tr > td {
  padding: 5px;
}
.table-bordered {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > tbody > tr > th,
.table-bordered > tfoot > tr > th,
.table-bordered > thead > tr > td,
.table-bordered > tbody > tr > td,
.table-bordered > tfoot > tr > td {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > thead > tr > td {
  border-bottom-width: 2px;
}
.table-striped > tbody > tr:nth-of-type(odd) {
  background-color: #f9f9f9;
}
.table-hover > tbody > tr:hover {
  background-color: #f5f5f5;
}
table col[class*="col-"] {
  position: static;
  float: none;
  display: table-column;
}
table td[class*="col-"],
table th[class*="col-"] {
  position: static;
  float: none;
  display: table-cell;
}
.table > thead > tr > td.active,
.table > tbody > tr > td.active,
.table > tfoot > tr > td.active,
.table > thead > tr > th.active,
.table > tbody > tr > th.active,
.table > tfoot > tr > th.active,
.table > thead > tr.active > td,
.table > tbody > tr.active > td,
.table > tfoot > tr.active > td,
.table > thead > tr.active > th,
.table > tbody > tr.active > th,
.table > tfoot > tr.active > th {
  background-color: #f5f5f5;
}
.table-hover > tbody > tr > td.active:hover,
.table-hover > tbody > tr > th.active:hover,
.table-hover > tbody > tr.active:hover > td,
.table-hover > tbody > tr:hover > .active,
.table-hover > tbody > tr.active:hover > th {
  background-color: #e8e8e8;
}
.table > thead > tr > td.success,
.table > tbody > tr > td.success,
.table > tfoot > tr > td.success,
.table > thead > tr > th.success,
.table > tbody > tr > th.success,
.table > tfoot > tr > th.success,
.table > thead > tr.success > td,
.table > tbody > tr.success > td,
.table > tfoot > tr.success > td,
.table > thead > tr.success > th,
.table > tbody > tr.success > th,
.table > tfoot > tr.success > th {
  background-color: #dff0d8;
}
.table-hover > tbody > tr > td.success:hover,
.table-hover > tbody > tr > th.success:hover,
.table-hover > tbody > tr.success:hover > td,
.table-hover > tbody > tr:hover > .success,
.table-hover > tbody > tr.success:hover > th {
  background-color: #d0e9c6;
}
.table > thead > tr > td.info,
.table > tbody > tr > td.info,
.table > tfoot > tr > td.info,
.table > thead > tr > th.info,
.table > tbody > tr > th.info,
.table > tfoot > tr > th.info,
.table > thead > tr.info > td,
.table > tbody > tr.info > td,
.table > tfoot > tr.info > td,
.table > thead > tr.info > th,
.table > tbody > tr.info > th,
.table > tfoot > tr.info > th {
  background-color: #d9edf7;
}
.table-hover > tbody > tr > td.info:hover,
.table-hover > tbody > tr > th.info:hover,
.table-hover > tbody > tr.info:hover > td,
.table-hover > tbody > tr:hover > .info,
.table-hover > tbody > tr.info:hover > th {
  background-color: #c4e3f3;
}
.table > thead > tr > td.warning,
.table > tbody > tr > td.warning,
.table > tfoot > tr > td.warning,
.table > thead > tr > th.warning,
.table > tbody > tr > th.warning,
.table > tfoot > tr > th.warning,
.table > thead > tr.warning > td,
.table > tbody > tr.warning > td,
.table > tfoot > tr.warning > td,
.table > thead > tr.warning > th,
.table > tbody > tr.warning > th,
.table > tfoot > tr.warning > th {
  background-color: #fcf8e3;
}
.table-hover > tbody > tr > td.warning:hover,
.table-hover > tbody > tr > th.warning:hover,
.table-hover > tbody > tr.warning:hover > td,
.table-hover > tbody > tr:hover > .warning,
.table-hover > tbody > tr.warning:hover > th {
  background-color: #faf2cc;
}
.table > thead > tr > td.danger,
.table > tbody > tr > td.danger,
.table > tfoot > tr > td.danger,
.table > thead > tr > th.danger,
.table > tbody > tr > th.danger,
.table > tfoot > tr > th.danger,
.table > thead > tr.danger > td,
.table > tbody > tr.danger > td,
.table > tfoot > tr.danger > td,
.table > thead > tr.danger > th,
.table > tbody > tr.danger > th,
.table > tfoot > tr.danger > th {
  background-color: #f2dede;
}
.table-hover > tbody > tr > td.danger:hover,
.table-hover > tbody > tr > th.danger:hover,
.table-hover > tbody > tr.danger:hover > td,
.table-hover > tbody > tr:hover > .danger,
.table-hover > tbody > tr.danger:hover > th {
  background-color: #ebcccc;
}
.table-responsive {
  overflow-x: auto;
  min-height: 0.01%;
}
@media screen and (max-width: 767px) {
  .table-responsive {
    width: 100%;
    margin-bottom: 13.5px;
    overflow-y: hidden;
    -ms-overflow-style: -ms-autohiding-scrollbar;
    border: 1px solid #ddd;
  }
  .table-responsive > .table {
    margin-bottom: 0;
  }
  .table-responsive > .table > thead > tr > th,
  .table-responsive > .table > tbody > tr > th,
  .table-responsive > .table > tfoot > tr > th,
  .table-responsive > .table > thead > tr > td,
  .table-responsive > .table > tbody > tr > td,
  .table-responsive > .table > tfoot > tr > td {
    white-space: nowrap;
  }
  .table-responsive > .table-bordered {
    border: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:first-child,
  .table-responsive > .table-bordered > tbody > tr > th:first-child,
  .table-responsive > .table-bordered > tfoot > tr > th:first-child,
  .table-responsive > .table-bordered > thead > tr > td:first-child,
  .table-responsive > .table-bordered > tbody > tr > td:first-child,
  .table-responsive > .table-bordered > tfoot > tr > td:first-child {
    border-left: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:last-child,
  .table-responsive > .table-bordered > tbody > tr > th:last-child,
  .table-responsive > .table-bordered > tfoot > tr > th:last-child,
  .table-responsive > .table-bordered > thead > tr > td:last-child,
  .table-responsive > .table-bordered > tbody > tr > td:last-child,
  .table-responsive > .table-bordered > tfoot > tr > td:last-child {
    border-right: 0;
  }
  .table-responsive > .table-bordered > tbody > tr:last-child > th,
  .table-responsive > .table-bordered > tfoot > tr:last-child > th,
  .table-responsive > .table-bordered > tbody > tr:last-child > td,
  .table-responsive > .table-bordered > tfoot > tr:last-child > td {
    border-bottom: 0;
  }
}
fieldset {
  padding: 0;
  margin: 0;
  border: 0;
  min-width: 0;
}
legend {
  display: block;
  width: 100%;
  padding: 0;
  margin-bottom: 18px;
  font-size: 19.5px;
  line-height: inherit;
  color: #333333;
  border: 0;
  border-bottom: 1px solid #e5e5e5;
}
label {
  display: inline-block;
  max-width: 100%;
  margin-bottom: 5px;
  font-weight: bold;
}
input[type="search"] {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
input[type="radio"],
input[type="checkbox"] {
  margin: 4px 0 0;
  margin-top: 1px \9;
  line-height: normal;
}
input[type="file"] {
  display: block;
}
input[type="range"] {
  display: block;
  width: 100%;
}
select[multiple],
select[size] {
  height: auto;
}
input[type="file"]:focus,
input[type="radio"]:focus,
input[type="checkbox"]:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
output {
  display: block;
  padding-top: 7px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
}
.form-control {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
}
.form-control:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.form-control::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.form-control:-ms-input-placeholder {
  color: #999;
}
.form-control::-webkit-input-placeholder {
  color: #999;
}
.form-control::-ms-expand {
  border: 0;
  background-color: transparent;
}
.form-control[disabled],
.form-control[readonly],
fieldset[disabled] .form-control {
  background-color: #eeeeee;
  opacity: 1;
}
.form-control[disabled],
fieldset[disabled] .form-control {
  cursor: not-allowed;
}
textarea.form-control {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: none;
}
@media screen and (-webkit-min-device-pixel-ratio: 0) {
  input[type="date"].form-control,
  input[type="time"].form-control,
  input[type="datetime-local"].form-control,
  input[type="month"].form-control {
    line-height: 32px;
  }
  input[type="date"].input-sm,
  input[type="time"].input-sm,
  input[type="datetime-local"].input-sm,
  input[type="month"].input-sm,
  .input-group-sm input[type="date"],
  .input-group-sm input[type="time"],
  .input-group-sm input[type="datetime-local"],
  .input-group-sm input[type="month"] {
    line-height: 30px;
  }
  input[type="date"].input-lg,
  input[type="time"].input-lg,
  input[type="datetime-local"].input-lg,
  input[type="month"].input-lg,
  .input-group-lg input[type="date"],
  .input-group-lg input[type="time"],
  .input-group-lg input[type="datetime-local"],
  .input-group-lg input[type="month"] {
    line-height: 45px;
  }
}
.form-group {
  margin-bottom: 15px;
}
.radio,
.checkbox {
  position: relative;
  display: block;
  margin-top: 10px;
  margin-bottom: 10px;
}
.radio label,
.checkbox label {
  min-height: 18px;
  padding-left: 20px;
  margin-bottom: 0;
  font-weight: normal;
  cursor: pointer;
}
.radio input[type="radio"],
.radio-inline input[type="radio"],
.checkbox input[type="checkbox"],
.checkbox-inline input[type="checkbox"] {
  position: absolute;
  margin-left: -20px;
  margin-top: 4px \9;
}
.radio + .radio,
.checkbox + .checkbox {
  margin-top: -5px;
}
.radio-inline,
.checkbox-inline {
  position: relative;
  display: inline-block;
  padding-left: 20px;
  margin-bottom: 0;
  vertical-align: middle;
  font-weight: normal;
  cursor: pointer;
}
.radio-inline + .radio-inline,
.checkbox-inline + .checkbox-inline {
  margin-top: 0;
  margin-left: 10px;
}
input[type="radio"][disabled],
input[type="checkbox"][disabled],
input[type="radio"].disabled,
input[type="checkbox"].disabled,
fieldset[disabled] input[type="radio"],
fieldset[disabled] input[type="checkbox"] {
  cursor: not-allowed;
}
.radio-inline.disabled,
.checkbox-inline.disabled,
fieldset[disabled] .radio-inline,
fieldset[disabled] .checkbox-inline {
  cursor: not-allowed;
}
.radio.disabled label,
.checkbox.disabled label,
fieldset[disabled] .radio label,
fieldset[disabled] .checkbox label {
  cursor: not-allowed;
}
.form-control-static {
  padding-top: 7px;
  padding-bottom: 7px;
  margin-bottom: 0;
  min-height: 31px;
}
.form-control-static.input-lg,
.form-control-static.input-sm {
  padding-left: 0;
  padding-right: 0;
}
.input-sm {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-sm {
  height: 30px;
  line-height: 30px;
}
textarea.input-sm,
select[multiple].input-sm {
  height: auto;
}
.form-group-sm .form-control {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.form-group-sm select.form-control {
  height: 30px;
  line-height: 30px;
}
.form-group-sm textarea.form-control,
.form-group-sm select[multiple].form-control {
  height: auto;
}
.form-group-sm .form-control-static {
  height: 30px;
  min-height: 30px;
  padding: 6px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.input-lg {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-lg {
  height: 45px;
  line-height: 45px;
}
textarea.input-lg,
select[multiple].input-lg {
  height: auto;
}
.form-group-lg .form-control {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.form-group-lg select.form-control {
  height: 45px;
  line-height: 45px;
}
.form-group-lg textarea.form-control,
.form-group-lg select[multiple].form-control {
  height: auto;
}
.form-group-lg .form-control-static {
  height: 45px;
  min-height: 35px;
  padding: 11px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.has-feedback {
  position: relative;
}
.has-feedback .form-control {
  padding-right: 40px;
}
.form-control-feedback {
  position: absolute;
  top: 0;
  right: 0;
  z-index: 2;
  display: block;
  width: 32px;
  height: 32px;
  line-height: 32px;
  text-align: center;
  pointer-events: none;
}
.input-lg + .form-control-feedback,
.input-group-lg + .form-control-feedback,
.form-group-lg .form-control + .form-control-feedback {
  width: 45px;
  height: 45px;
  line-height: 45px;
}
.input-sm + .form-control-feedback,
.input-group-sm + .form-control-feedback,
.form-group-sm .form-control + .form-control-feedback {
  width: 30px;
  height: 30px;
  line-height: 30px;
}
.has-success .help-block,
.has-success .control-label,
.has-success .radio,
.has-success .checkbox,
.has-success .radio-inline,
.has-success .checkbox-inline,
.has-success.radio label,
.has-success.checkbox label,
.has-success.radio-inline label,
.has-success.checkbox-inline label {
  color: #3c763d;
}
.has-success .form-control {
  border-color: #3c763d;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-success .form-control:focus {
  border-color: #2b542c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
}
.has-success .input-group-addon {
  color: #3c763d;
  border-color: #3c763d;
  background-color: #dff0d8;
}
.has-success .form-control-feedback {
  color: #3c763d;
}
.has-warning .help-block,
.has-warning .control-label,
.has-warning .radio,
.has-warning .checkbox,
.has-warning .radio-inline,
.has-warning .checkbox-inline,
.has-warning.radio label,
.has-warning.checkbox label,
.has-warning.radio-inline label,
.has-warning.checkbox-inline label {
  color: #8a6d3b;
}
.has-warning .form-control {
  border-color: #8a6d3b;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-warning .form-control:focus {
  border-color: #66512c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
}
.has-warning .input-group-addon {
  color: #8a6d3b;
  border-color: #8a6d3b;
  background-color: #fcf8e3;
}
.has-warning .form-control-feedback {
  color: #8a6d3b;
}
.has-error .help-block,
.has-error .control-label,
.has-error .radio,
.has-error .checkbox,
.has-error .radio-inline,
.has-error .checkbox-inline,
.has-error.radio label,
.has-error.checkbox label,
.has-error.radio-inline label,
.has-error.checkbox-inline label {
  color: #a94442;
}
.has-error .form-control {
  border-color: #a94442;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-error .form-control:focus {
  border-color: #843534;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
}
.has-error .input-group-addon {
  color: #a94442;
  border-color: #a94442;
  background-color: #f2dede;
}
.has-error .form-control-feedback {
  color: #a94442;
}
.has-feedback label ~ .form-control-feedback {
  top: 23px;
}
.has-feedback label.sr-only ~ .form-control-feedback {
  top: 0;
}
.help-block {
  display: block;
  margin-top: 5px;
  margin-bottom: 10px;
  color: #404040;
}
@media (min-width: 768px) {
  .form-inline .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .form-inline .form-control-static {
    display: inline-block;
  }
  .form-inline .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .form-inline .input-group .input-group-addon,
  .form-inline .input-group .input-group-btn,
  .form-inline .input-group .form-control {
    width: auto;
  }
  .form-inline .input-group > .form-control {
    width: 100%;
  }
  .form-inline .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio,
  .form-inline .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio label,
  .form-inline .checkbox label {
    padding-left: 0;
  }
  .form-inline .radio input[type="radio"],
  .form-inline .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .form-inline .has-feedback .form-control-feedback {
    top: 0;
  }
}
.form-horizontal .radio,
.form-horizontal .checkbox,
.form-horizontal .radio-inline,
.form-horizontal .checkbox-inline {
  margin-top: 0;
  margin-bottom: 0;
  padding-top: 7px;
}
.form-horizontal .radio,
.form-horizontal .checkbox {
  min-height: 25px;
}
.form-horizontal .form-group {
  margin-left: 0px;
  margin-right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .control-label {
    text-align: right;
    margin-bottom: 0;
    padding-top: 7px;
  }
}
.form-horizontal .has-feedback .form-control-feedback {
  right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .form-group-lg .control-label {
    padding-top: 11px;
    font-size: 17px;
  }
}
@media (min-width: 768px) {
  .form-horizontal .form-group-sm .control-label {
    padding-top: 6px;
    font-size: 12px;
  }
}
.btn {
  display: inline-block;
  margin-bottom: 0;
  font-weight: normal;
  text-align: center;
  vertical-align: middle;
  touch-action: manipulation;
  cursor: pointer;
  background-image: none;
  border: 1px solid transparent;
  white-space: nowrap;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  border-radius: 2px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}
.btn:focus,
.btn:active:focus,
.btn.active:focus,
.btn.focus,
.btn:active.focus,
.btn.active.focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
.btn:hover,
.btn:focus,
.btn.focus {
  color: #333;
  text-decoration: none;
}
.btn:active,
.btn.active {
  outline: 0;
  background-image: none;
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn.disabled,
.btn[disabled],
fieldset[disabled] .btn {
  cursor: not-allowed;
  opacity: 0.65;
  filter: alpha(opacity=65);
  -webkit-box-shadow: none;
  box-shadow: none;
}
a.btn.disabled,
fieldset[disabled] a.btn {
  pointer-events: none;
}
.btn-default {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.btn-default:focus,
.btn-default.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.btn-default:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active:hover,
.btn-default.active:hover,
.open > .dropdown-toggle.btn-default:hover,
.btn-default:active:focus,
.btn-default.active:focus,
.open > .dropdown-toggle.btn-default:focus,
.btn-default:active.focus,
.btn-default.active.focus,
.open > .dropdown-toggle.btn-default.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  background-image: none;
}
.btn-default.disabled:hover,
.btn-default[disabled]:hover,
fieldset[disabled] .btn-default:hover,
.btn-default.disabled:focus,
.btn-default[disabled]:focus,
fieldset[disabled] .btn-default:focus,
.btn-default.disabled.focus,
.btn-default[disabled].focus,
fieldset[disabled] .btn-default.focus {
  background-color: #fff;
  border-color: #ccc;
}
.btn-default .badge {
  color: #fff;
  background-color: #333;
}
.btn-primary {
  color: #fff;
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary:focus,
.btn-primary.focus {
  color: #fff;
  background-color: #286090;
  border-color: #122b40;
}
.btn-primary:hover {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active:hover,
.btn-primary.active:hover,
.open > .dropdown-toggle.btn-primary:hover,
.btn-primary:active:focus,
.btn-primary.active:focus,
.open > .dropdown-toggle.btn-primary:focus,
.btn-primary:active.focus,
.btn-primary.active.focus,
.open > .dropdown-toggle.btn-primary.focus {
  color: #fff;
  background-color: #204d74;
  border-color: #122b40;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  background-image: none;
}
.btn-primary.disabled:hover,
.btn-primary[disabled]:hover,
fieldset[disabled] .btn-primary:hover,
.btn-primary.disabled:focus,
.btn-primary[disabled]:focus,
fieldset[disabled] .btn-primary:focus,
.btn-primary.disabled.focus,
.btn-primary[disabled].focus,
fieldset[disabled] .btn-primary.focus {
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary .badge {
  color: #337ab7;
  background-color: #fff;
}
.btn-success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success:focus,
.btn-success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.btn-success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active:hover,
.btn-success.active:hover,
.open > .dropdown-toggle.btn-success:hover,
.btn-success:active:focus,
.btn-success.active:focus,
.open > .dropdown-toggle.btn-success:focus,
.btn-success:active.focus,
.btn-success.active.focus,
.open > .dropdown-toggle.btn-success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  background-image: none;
}
.btn-success.disabled:hover,
.btn-success[disabled]:hover,
fieldset[disabled] .btn-success:hover,
.btn-success.disabled:focus,
.btn-success[disabled]:focus,
fieldset[disabled] .btn-success:focus,
.btn-success.disabled.focus,
.btn-success[disabled].focus,
fieldset[disabled] .btn-success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.btn-info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info:focus,
.btn-info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.btn-info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active:hover,
.btn-info.active:hover,
.open > .dropdown-toggle.btn-info:hover,
.btn-info:active:focus,
.btn-info.active:focus,
.open > .dropdown-toggle.btn-info:focus,
.btn-info:active.focus,
.btn-info.active.focus,
.open > .dropdown-toggle.btn-info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  background-image: none;
}
.btn-info.disabled:hover,
.btn-info[disabled]:hover,
fieldset[disabled] .btn-info:hover,
.btn-info.disabled:focus,
.btn-info[disabled]:focus,
fieldset[disabled] .btn-info:focus,
.btn-info.disabled.focus,
.btn-info[disabled].focus,
fieldset[disabled] .btn-info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.btn-warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning:focus,
.btn-warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.btn-warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active:hover,
.btn-warning.active:hover,
.open > .dropdown-toggle.btn-warning:hover,
.btn-warning:active:focus,
.btn-warning.active:focus,
.open > .dropdown-toggle.btn-warning:focus,
.btn-warning:active.focus,
.btn-warning.active.focus,
.open > .dropdown-toggle.btn-warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  background-image: none;
}
.btn-warning.disabled:hover,
.btn-warning[disabled]:hover,
fieldset[disabled] .btn-warning:hover,
.btn-warning.disabled:focus,
.btn-warning[disabled]:focus,
fieldset[disabled] .btn-warning:focus,
.btn-warning.disabled.focus,
.btn-warning[disabled].focus,
fieldset[disabled] .btn-warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.btn-danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger:focus,
.btn-danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.btn-danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active:hover,
.btn-danger.active:hover,
.open > .dropdown-toggle.btn-danger:hover,
.btn-danger:active:focus,
.btn-danger.active:focus,
.open > .dropdown-toggle.btn-danger:focus,
.btn-danger:active.focus,
.btn-danger.active.focus,
.open > .dropdown-toggle.btn-danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  background-image: none;
}
.btn-danger.disabled:hover,
.btn-danger[disabled]:hover,
fieldset[disabled] .btn-danger:hover,
.btn-danger.disabled:focus,
.btn-danger[disabled]:focus,
fieldset[disabled] .btn-danger:focus,
.btn-danger.disabled.focus,
.btn-danger[disabled].focus,
fieldset[disabled] .btn-danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger .badge {
  color: #d9534f;
  background-color: #fff;
}
.btn-link {
  color: #337ab7;
  font-weight: normal;
  border-radius: 0;
}
.btn-link,
.btn-link:active,
.btn-link.active,
.btn-link[disabled],
fieldset[disabled] .btn-link {
  background-color: transparent;
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn-link,
.btn-link:hover,
.btn-link:focus,
.btn-link:active {
  border-color: transparent;
}
.btn-link:hover,
.btn-link:focus {
  color: #23527c;
  text-decoration: underline;
  background-color: transparent;
}
.btn-link[disabled]:hover,
fieldset[disabled] .btn-link:hover,
.btn-link[disabled]:focus,
fieldset[disabled] .btn-link:focus {
  color: #777777;
  text-decoration: none;
}
.btn-lg,
.btn-group-lg > .btn {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.btn-sm,
.btn-group-sm > .btn {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-xs,
.btn-group-xs > .btn {
  padding: 1px 5px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-block {
  display: block;
  width: 100%;
}
.btn-block + .btn-block {
  margin-top: 5px;
}
input[type="submit"].btn-block,
input[type="reset"].btn-block,
input[type="button"].btn-block {
  width: 100%;
}
.fade {
  opacity: 0;
  -webkit-transition: opacity 0.15s linear;
  -o-transition: opacity 0.15s linear;
  transition: opacity 0.15s linear;
}
.fade.in {
  opacity: 1;
}
.collapse {
  display: none;
}
.collapse.in {
  display: block;
}
tr.collapse.in {
  display: table-row;
}
tbody.collapse.in {
  display: table-row-group;
}
.collapsing {
  position: relative;
  height: 0;
  overflow: hidden;
  -webkit-transition-property: height, visibility;
  transition-property: height, visibility;
  -webkit-transition-duration: 0.35s;
  transition-duration: 0.35s;
  -webkit-transition-timing-function: ease;
  transition-timing-function: ease;
}
.caret {
  display: inline-block;
  width: 0;
  height: 0;
  margin-left: 2px;
  vertical-align: middle;
  border-top: 4px dashed;
  border-top: 4px solid \9;
  border-right: 4px solid transparent;
  border-left: 4px solid transparent;
}
.dropup,
.dropdown {
  position: relative;
}
.dropdown-toggle:focus {
  outline: 0;
}
.dropdown-menu {
  position: absolute;
  top: 100%;
  left: 0;
  z-index: 1000;
  display: none;
  float: left;
  min-width: 160px;
  padding: 5px 0;
  margin: 2px 0 0;
  list-style: none;
  font-size: 13px;
  text-align: left;
  background-color: #fff;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.15);
  border-radius: 2px;
  -webkit-box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  background-clip: padding-box;
}
.dropdown-menu.pull-right {
  right: 0;
  left: auto;
}
.dropdown-menu .divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.dropdown-menu > li > a {
  display: block;
  padding: 3px 20px;
  clear: both;
  font-weight: normal;
  line-height: 1.42857143;
  color: #333333;
  white-space: nowrap;
}
.dropdown-menu > li > a:hover,
.dropdown-menu > li > a:focus {
  text-decoration: none;
  color: #262626;
  background-color: #f5f5f5;
}
.dropdown-menu > .active > a,
.dropdown-menu > .active > a:hover,
.dropdown-menu > .active > a:focus {
  color: #fff;
  text-decoration: none;
  outline: 0;
  background-color: #337ab7;
}
.dropdown-menu > .disabled > a,
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  color: #777777;
}
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  text-decoration: none;
  background-color: transparent;
  background-image: none;
  filter: progid:DXImageTransform.Microsoft.gradient(enabled = false);
  cursor: not-allowed;
}
.open > .dropdown-menu {
  display: block;
}
.open > a {
  outline: 0;
}
.dropdown-menu-right {
  left: auto;
  right: 0;
}
.dropdown-menu-left {
  left: 0;
  right: auto;
}
.dropdown-header {
  display: block;
  padding: 3px 20px;
  font-size: 12px;
  line-height: 1.42857143;
  color: #777777;
  white-space: nowrap;
}
.dropdown-backdrop {
  position: fixed;
  left: 0;
  right: 0;
  bottom: 0;
  top: 0;
  z-index: 990;
}
.pull-right > .dropdown-menu {
  right: 0;
  left: auto;
}
.dropup .caret,
.navbar-fixed-bottom .dropdown .caret {
  border-top: 0;
  border-bottom: 4px dashed;
  border-bottom: 4px solid \9;
  content: "";
}
.dropup .dropdown-menu,
.navbar-fixed-bottom .dropdown .dropdown-menu {
  top: auto;
  bottom: 100%;
  margin-bottom: 2px;
}
@media (min-width: 541px) {
  .navbar-right .dropdown-menu {
    left: auto;
    right: 0;
  }
  .navbar-right .dropdown-menu-left {
    left: 0;
    right: auto;
  }
}
.btn-group,
.btn-group-vertical {
  position: relative;
  display: inline-block;
  vertical-align: middle;
}
.btn-group > .btn,
.btn-group-vertical > .btn {
  position: relative;
  float: left;
}
.btn-group > .btn:hover,
.btn-group-vertical > .btn:hover,
.btn-group > .btn:focus,
.btn-group-vertical > .btn:focus,
.btn-group > .btn:active,
.btn-group-vertical > .btn:active,
.btn-group > .btn.active,
.btn-group-vertical > .btn.active {
  z-index: 2;
}
.btn-group .btn + .btn,
.btn-group .btn + .btn-group,
.btn-group .btn-group + .btn,
.btn-group .btn-group + .btn-group {
  margin-left: -1px;
}
.btn-toolbar {
  margin-left: -5px;
}
.btn-toolbar .btn,
.btn-toolbar .btn-group,
.btn-toolbar .input-group {
  float: left;
}
.btn-toolbar > .btn,
.btn-toolbar > .btn-group,
.btn-toolbar > .input-group {
  margin-left: 5px;
}
.btn-group > .btn:not(:first-child):not(:last-child):not(.dropdown-toggle) {
  border-radius: 0;
}
.btn-group > .btn:first-child {
  margin-left: 0;
}
.btn-group > .btn:first-child:not(:last-child):not(.dropdown-toggle) {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn:last-child:not(:first-child),
.btn-group > .dropdown-toggle:not(:first-child) {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group > .btn-group {
  float: left;
}
.btn-group > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group .dropdown-toggle:active,
.btn-group.open .dropdown-toggle {
  outline: 0;
}
.btn-group > .btn + .dropdown-toggle {
  padding-left: 8px;
  padding-right: 8px;
}
.btn-group > .btn-lg + .dropdown-toggle {
  padding-left: 12px;
  padding-right: 12px;
}
.btn-group.open .dropdown-toggle {
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn-group.open .dropdown-toggle.btn-link {
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn .caret {
  margin-left: 0;
}
.btn-lg .caret {
  border-width: 5px 5px 0;
  border-bottom-width: 0;
}
.dropup .btn-lg .caret {
  border-width: 0 5px 5px;
}
.btn-group-vertical > .btn,
.btn-group-vertical > .btn-group,
.btn-group-vertical > .btn-group > .btn {
  display: block;
  float: none;
  width: 100%;
  max-width: 100%;
}
.btn-group-vertical > .btn-group > .btn {
  float: none;
}
.btn-group-vertical > .btn + .btn,
.btn-group-vertical > .btn + .btn-group,
.btn-group-vertical > .btn-group + .btn,
.btn-group-vertical > .btn-group + .btn-group {
  margin-top: -1px;
  margin-left: 0;
}
.btn-group-vertical > .btn:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.btn-group-vertical > .btn:first-child:not(:last-child) {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn:last-child:not(:first-child) {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
.btn-group-vertical > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.btn-group-justified {
  display: table;
  width: 100%;
  table-layout: fixed;
  border-collapse: separate;
}
.btn-group-justified > .btn,
.btn-group-justified > .btn-group {
  float: none;
  display: table-cell;
  width: 1%;
}
.btn-group-justified > .btn-group .btn {
  width: 100%;
}
.btn-group-justified > .btn-group .dropdown-menu {
  left: auto;
}
[data-toggle="buttons"] > .btn input[type="radio"],
[data-toggle="buttons"] > .btn-group > .btn input[type="radio"],
[data-toggle="buttons"] > .btn input[type="checkbox"],
[data-toggle="buttons"] > .btn-group > .btn input[type="checkbox"] {
  position: absolute;
  clip: rect(0, 0, 0, 0);
  pointer-events: none;
}
.input-group {
  position: relative;
  display: table;
  border-collapse: separate;
}
.input-group[class*="col-"] {
  float: none;
  padding-left: 0;
  padding-right: 0;
}
.input-group .form-control {
  position: relative;
  z-index: 2;
  float: left;
  width: 100%;
  margin-bottom: 0;
}
.input-group .form-control:focus {
  z-index: 3;
}
.input-group-lg > .form-control,
.input-group-lg > .input-group-addon,
.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-group-lg > .form-control,
select.input-group-lg > .input-group-addon,
select.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  line-height: 45px;
}
textarea.input-group-lg > .form-control,
textarea.input-group-lg > .input-group-addon,
textarea.input-group-lg > .input-group-btn > .btn,
select[multiple].input-group-lg > .form-control,
select[multiple].input-group-lg > .input-group-addon,
select[multiple].input-group-lg > .input-group-btn > .btn {
  height: auto;
}
.input-group-sm > .form-control,
.input-group-sm > .input-group-addon,
.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-group-sm > .form-control,
select.input-group-sm > .input-group-addon,
select.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  line-height: 30px;
}
textarea.input-group-sm > .form-control,
textarea.input-group-sm > .input-group-addon,
textarea.input-group-sm > .input-group-btn > .btn,
select[multiple].input-group-sm > .form-control,
select[multiple].input-group-sm > .input-group-addon,
select[multiple].input-group-sm > .input-group-btn > .btn {
  height: auto;
}
.input-group-addon,
.input-group-btn,
.input-group .form-control {
  display: table-cell;
}
.input-group-addon:not(:first-child):not(:last-child),
.input-group-btn:not(:first-child):not(:last-child),
.input-group .form-control:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.input-group-addon,
.input-group-btn {
  width: 1%;
  white-space: nowrap;
  vertical-align: middle;
}
.input-group-addon {
  padding: 6px 12px;
  font-size: 13px;
  font-weight: normal;
  line-height: 1;
  color: #555555;
  text-align: center;
  background-color: #eeeeee;
  border: 1px solid #ccc;
  border-radius: 2px;
}
.input-group-addon.input-sm {
  padding: 5px 10px;
  font-size: 12px;
  border-radius: 1px;
}
.input-group-addon.input-lg {
  padding: 10px 16px;
  font-size: 17px;
  border-radius: 3px;
}
.input-group-addon input[type="radio"],
.input-group-addon input[type="checkbox"] {
  margin-top: 0;
}
.input-group .form-control:first-child,
.input-group-addon:first-child,
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group > .btn,
.input-group-btn:first-child > .dropdown-toggle,
.input-group-btn:last-child > .btn:not(:last-child):not(.dropdown-toggle),
.input-group-btn:last-child > .btn-group:not(:last-child) > .btn {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.input-group-addon:first-child {
  border-right: 0;
}
.input-group .form-control:last-child,
.input-group-addon:last-child,
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group > .btn,
.input-group-btn:last-child > .dropdown-toggle,
.input-group-btn:first-child > .btn:not(:first-child),
.input-group-btn:first-child > .btn-group:not(:first-child) > .btn {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.input-group-addon:last-child {
  border-left: 0;
}
.input-group-btn {
  position: relative;
  font-size: 0;
  white-space: nowrap;
}
.input-group-btn > .btn {
  position: relative;
}
.input-group-btn > .btn + .btn {
  margin-left: -1px;
}
.input-group-btn > .btn:hover,
.input-group-btn > .btn:focus,
.input-group-btn > .btn:active {
  z-index: 2;
}
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group {
  margin-right: -1px;
}
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group {
  z-index: 2;
  margin-left: -1px;
}
.nav {
  margin-bottom: 0;
  padding-left: 0;
  list-style: none;
}
.nav > li {
  position: relative;
  display: block;
}
.nav > li > a {
  position: relative;
  display: block;
  padding: 10px 15px;
}
.nav > li > a:hover,
.nav > li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.nav > li.disabled > a {
  color: #777777;
}
.nav > li.disabled > a:hover,
.nav > li.disabled > a:focus {
  color: #777777;
  text-decoration: none;
  background-color: transparent;
  cursor: not-allowed;
}
.nav .open > a,
.nav .open > a:hover,
.nav .open > a:focus {
  background-color: #eeeeee;
  border-color: #337ab7;
}
.nav .nav-divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.nav > li > a > img {
  max-width: none;
}
.nav-tabs {
  border-bottom: 1px solid #ddd;
}
.nav-tabs > li {
  float: left;
  margin-bottom: -1px;
}
.nav-tabs > li > a {
  margin-right: 2px;
  line-height: 1.42857143;
  border: 1px solid transparent;
  border-radius: 2px 2px 0 0;
}
.nav-tabs > li > a:hover {
  border-color: #eeeeee #eeeeee #ddd;
}
.nav-tabs > li.active > a,
.nav-tabs > li.active > a:hover,
.nav-tabs > li.active > a:focus {
  color: #555555;
  background-color: #fff;
  border: 1px solid #ddd;
  border-bottom-color: transparent;
  cursor: default;
}
.nav-tabs.nav-justified {
  width: 100%;
  border-bottom: 0;
}
.nav-tabs.nav-justified > li {
  float: none;
}
.nav-tabs.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-tabs.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-tabs.nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs.nav-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs.nav-justified > .active > a,
.nav-tabs.nav-justified > .active > a:hover,
.nav-tabs.nav-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs.nav-justified > .active > a,
  .nav-tabs.nav-justified > .active > a:hover,
  .nav-tabs.nav-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.nav-pills > li {
  float: left;
}
.nav-pills > li > a {
  border-radius: 2px;
}
.nav-pills > li + li {
  margin-left: 2px;
}
.nav-pills > li.active > a,
.nav-pills > li.active > a:hover,
.nav-pills > li.active > a:focus {
  color: #fff;
  background-color: #337ab7;
}
.nav-stacked > li {
  float: none;
}
.nav-stacked > li + li {
  margin-top: 2px;
  margin-left: 0;
}
.nav-justified {
  width: 100%;
}
.nav-justified > li {
  float: none;
}
.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs-justified {
  border-bottom: 0;
}
.nav-tabs-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs-justified > .active > a,
.nav-tabs-justified > .active > a:hover,
.nav-tabs-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs-justified > .active > a,
  .nav-tabs-justified > .active > a:hover,
  .nav-tabs-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.tab-content > .tab-pane {
  display: none;
}
.tab-content > .active {
  display: block;
}
.nav-tabs .dropdown-menu {
  margin-top: -1px;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar {
  position: relative;
  min-height: 30px;
  margin-bottom: 18px;
  border: 1px solid transparent;
}
@media (min-width: 541px) {
  .navbar {
    border-radius: 2px;
  }
}
@media (min-width: 541px) {
  .navbar-header {
    float: left;
  }
}
.navbar-collapse {
  overflow-x: visible;
  padding-right: 0px;
  padding-left: 0px;
  border-top: 1px solid transparent;
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1);
  -webkit-overflow-scrolling: touch;
}
.navbar-collapse.in {
  overflow-y: auto;
}
@media (min-width: 541px) {
  .navbar-collapse {
    width: auto;
    border-top: 0;
    box-shadow: none;
  }
  .navbar-collapse.collapse {
    display: block !important;
    height: auto !important;
    padding-bottom: 0;
    overflow: visible !important;
  }
  .navbar-collapse.in {
    overflow-y: visible;
  }
  .navbar-fixed-top .navbar-collapse,
  .navbar-static-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    padding-left: 0;
    padding-right: 0;
  }
}
.navbar-fixed-top .navbar-collapse,
.navbar-fixed-bottom .navbar-collapse {
  max-height: 340px;
}
@media (max-device-width: 540px) and (orientation: landscape) {
  .navbar-fixed-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    max-height: 200px;
  }
}
.container > .navbar-header,
.container-fluid > .navbar-header,
.container > .navbar-collapse,
.container-fluid > .navbar-collapse {
  margin-right: 0px;
  margin-left: 0px;
}
@media (min-width: 541px) {
  .container > .navbar-header,
  .container-fluid > .navbar-header,
  .container > .navbar-collapse,
  .container-fluid > .navbar-collapse {
    margin-right: 0;
    margin-left: 0;
  }
}
.navbar-static-top {
  z-index: 1000;
  border-width: 0 0 1px;
}
@media (min-width: 541px) {
  .navbar-static-top {
    border-radius: 0;
  }
}
.navbar-fixed-top,
.navbar-fixed-bottom {
  position: fixed;
  right: 0;
  left: 0;
  z-index: 1030;
}
@media (min-width: 541px) {
  .navbar-fixed-top,
  .navbar-fixed-bottom {
    border-radius: 0;
  }
}
.navbar-fixed-top {
  top: 0;
  border-width: 0 0 1px;
}
.navbar-fixed-bottom {
  bottom: 0;
  margin-bottom: 0;
  border-width: 1px 0 0;
}
.navbar-brand {
  float: left;
  padding: 6px 0px;
  font-size: 17px;
  line-height: 18px;
  height: 30px;
}
.navbar-brand:hover,
.navbar-brand:focus {
  text-decoration: none;
}
.navbar-brand > img {
  display: block;
}
@media (min-width: 541px) {
  .navbar > .container .navbar-brand,
  .navbar > .container-fluid .navbar-brand {
    margin-left: 0px;
  }
}
.navbar-toggle {
  position: relative;
  float: right;
  margin-right: 0px;
  padding: 9px 10px;
  margin-top: -2px;
  margin-bottom: -2px;
  background-color: transparent;
  background-image: none;
  border: 1px solid transparent;
  border-radius: 2px;
}
.navbar-toggle:focus {
  outline: 0;
}
.navbar-toggle .icon-bar {
  display: block;
  width: 22px;
  height: 2px;
  border-radius: 1px;
}
.navbar-toggle .icon-bar + .icon-bar {
  margin-top: 4px;
}
@media (min-width: 541px) {
  .navbar-toggle {
    display: none;
  }
}
.navbar-nav {
  margin: 3px 0px;
}
.navbar-nav > li > a {
  padding-top: 10px;
  padding-bottom: 10px;
  line-height: 18px;
}
@media (max-width: 540px) {
  .navbar-nav .open .dropdown-menu {
    position: static;
    float: none;
    width: auto;
    margin-top: 0;
    background-color: transparent;
    border: 0;
    box-shadow: none;
  }
  .navbar-nav .open .dropdown-menu > li > a,
  .navbar-nav .open .dropdown-menu .dropdown-header {
    padding: 5px 15px 5px 25px;
  }
  .navbar-nav .open .dropdown-menu > li > a {
    line-height: 18px;
  }
  .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-nav .open .dropdown-menu > li > a:focus {
    background-image: none;
  }
}
@media (min-width: 541px) {
  .navbar-nav {
    float: left;
    margin: 0;
  }
  .navbar-nav > li {
    float: left;
  }
  .navbar-nav > li > a {
    padding-top: 6px;
    padding-bottom: 6px;
  }
}
.navbar-form {
  margin-left: 0px;
  margin-right: 0px;
  padding: 10px 0px;
  border-top: 1px solid transparent;
  border-bottom: 1px solid transparent;
  -webkit-box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  margin-top: -1px;
  margin-bottom: -1px;
}
@media (min-width: 768px) {
  .navbar-form .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .navbar-form .form-control-static {
    display: inline-block;
  }
  .navbar-form .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .navbar-form .input-group .input-group-addon,
  .navbar-form .input-group .input-group-btn,
  .navbar-form .input-group .form-control {
    width: auto;
  }
  .navbar-form .input-group > .form-control {
    width: 100%;
  }
  .navbar-form .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio,
  .navbar-form .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio label,
  .navbar-form .checkbox label {
    padding-left: 0;
  }
  .navbar-form .radio input[type="radio"],
  .navbar-form .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .navbar-form .has-feedback .form-control-feedback {
    top: 0;
  }
}
@media (max-width: 540px) {
  .navbar-form .form-group {
    margin-bottom: 5px;
  }
  .navbar-form .form-group:last-child {
    margin-bottom: 0;
  }
}
@media (min-width: 541px) {
  .navbar-form {
    width: auto;
    border: 0;
    margin-left: 0;
    margin-right: 0;
    padding-top: 0;
    padding-bottom: 0;
    -webkit-box-shadow: none;
    box-shadow: none;
  }
}
.navbar-nav > li > .dropdown-menu {
  margin-top: 0;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar-fixed-bottom .navbar-nav > li > .dropdown-menu {
  margin-bottom: 0;
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.navbar-btn {
  margin-top: -1px;
  margin-bottom: -1px;
}
.navbar-btn.btn-sm {
  margin-top: 0px;
  margin-bottom: 0px;
}
.navbar-btn.btn-xs {
  margin-top: 4px;
  margin-bottom: 4px;
}
.navbar-text {
  margin-top: 6px;
  margin-bottom: 6px;
}
@media (min-width: 541px) {
  .navbar-text {
    float: left;
    margin-left: 0px;
    margin-right: 0px;
  }
}
@media (min-width: 541px) {
  .navbar-left {
    float: left !important;
    float: left;
  }
  .navbar-right {
    float: right !important;
    float: right;
    margin-right: 0px;
  }
  .navbar-right ~ .navbar-right {
    margin-right: 0;
  }
}
.navbar-default {
  background-color: #f8f8f8;
  border-color: #e7e7e7;
}
.navbar-default .navbar-brand {
  color: #777;
}
.navbar-default .navbar-brand:hover,
.navbar-default .navbar-brand:focus {
  color: #5e5e5e;
  background-color: transparent;
}
.navbar-default .navbar-text {
  color: #777;
}
.navbar-default .navbar-nav > li > a {
  color: #777;
}
.navbar-default .navbar-nav > li > a:hover,
.navbar-default .navbar-nav > li > a:focus {
  color: #333;
  background-color: transparent;
}
.navbar-default .navbar-nav > .active > a,
.navbar-default .navbar-nav > .active > a:hover,
.navbar-default .navbar-nav > .active > a:focus {
  color: #555;
  background-color: #e7e7e7;
}
.navbar-default .navbar-nav > .disabled > a,
.navbar-default .navbar-nav > .disabled > a:hover,
.navbar-default .navbar-nav > .disabled > a:focus {
  color: #ccc;
  background-color: transparent;
}
.navbar-default .navbar-toggle {
  border-color: #ddd;
}
.navbar-default .navbar-toggle:hover,
.navbar-default .navbar-toggle:focus {
  background-color: #ddd;
}
.navbar-default .navbar-toggle .icon-bar {
  background-color: #888;
}
.navbar-default .navbar-collapse,
.navbar-default .navbar-form {
  border-color: #e7e7e7;
}
.navbar-default .navbar-nav > .open > a,
.navbar-default .navbar-nav > .open > a:hover,
.navbar-default .navbar-nav > .open > a:focus {
  background-color: #e7e7e7;
  color: #555;
}
@media (max-width: 540px) {
  .navbar-default .navbar-nav .open .dropdown-menu > li > a {
    color: #777;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #333;
    background-color: transparent;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #555;
    background-color: #e7e7e7;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #ccc;
    background-color: transparent;
  }
}
.navbar-default .navbar-link {
  color: #777;
}
.navbar-default .navbar-link:hover {
  color: #333;
}
.navbar-default .btn-link {
  color: #777;
}
.navbar-default .btn-link:hover,
.navbar-default .btn-link:focus {
  color: #333;
}
.navbar-default .btn-link[disabled]:hover,
fieldset[disabled] .navbar-default .btn-link:hover,
.navbar-default .btn-link[disabled]:focus,
fieldset[disabled] .navbar-default .btn-link:focus {
  color: #ccc;
}
.navbar-inverse {
  background-color: #222;
  border-color: #080808;
}
.navbar-inverse .navbar-brand {
  color: #9d9d9d;
}
.navbar-inverse .navbar-brand:hover,
.navbar-inverse .navbar-brand:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-text {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a:hover,
.navbar-inverse .navbar-nav > li > a:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-nav > .active > a,
.navbar-inverse .navbar-nav > .active > a:hover,
.navbar-inverse .navbar-nav > .active > a:focus {
  color: #fff;
  background-color: #080808;
}
.navbar-inverse .navbar-nav > .disabled > a,
.navbar-inverse .navbar-nav > .disabled > a:hover,
.navbar-inverse .navbar-nav > .disabled > a:focus {
  color: #444;
  background-color: transparent;
}
.navbar-inverse .navbar-toggle {
  border-color: #333;
}
.navbar-inverse .navbar-toggle:hover,
.navbar-inverse .navbar-toggle:focus {
  background-color: #333;
}
.navbar-inverse .navbar-toggle .icon-bar {
  background-color: #fff;
}
.navbar-inverse .navbar-collapse,
.navbar-inverse .navbar-form {
  border-color: #101010;
}
.navbar-inverse .navbar-nav > .open > a,
.navbar-inverse .navbar-nav > .open > a:hover,
.navbar-inverse .navbar-nav > .open > a:focus {
  background-color: #080808;
  color: #fff;
}
@media (max-width: 540px) {
  .navbar-inverse .navbar-nav .open .dropdown-menu > .dropdown-header {
    border-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu .divider {
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a {
    color: #9d9d9d;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #fff;
    background-color: transparent;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #fff;
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #444;
    background-color: transparent;
  }
}
.navbar-inverse .navbar-link {
  color: #9d9d9d;
}
.navbar-inverse .navbar-link:hover {
  color: #fff;
}
.navbar-inverse .btn-link {
  color: #9d9d9d;
}
.navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link:focus {
  color: #fff;
}
.navbar-inverse .btn-link[disabled]:hover,
fieldset[disabled] .navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link[disabled]:focus,
fieldset[disabled] .navbar-inverse .btn-link:focus {
  color: #444;
}
.breadcrumb {
  padding: 8px 15px;
  margin-bottom: 18px;
  list-style: none;
  background-color: #f5f5f5;
  border-radius: 2px;
}
.breadcrumb > li {
  display: inline-block;
}
.breadcrumb > li + li:before {
  content: "/\00a0";
  padding: 0 5px;
  color: #5e5e5e;
}
.breadcrumb > .active {
  color: #777777;
}
.pagination {
  display: inline-block;
  padding-left: 0;
  margin: 18px 0;
  border-radius: 2px;
}
.pagination > li {
  display: inline;
}
.pagination > li > a,
.pagination > li > span {
  position: relative;
  float: left;
  padding: 6px 12px;
  line-height: 1.42857143;
  text-decoration: none;
  color: #337ab7;
  background-color: #fff;
  border: 1px solid #ddd;
  margin-left: -1px;
}
.pagination > li:first-child > a,
.pagination > li:first-child > span {
  margin-left: 0;
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.pagination > li:last-child > a,
.pagination > li:last-child > span {
  border-bottom-right-radius: 2px;
  border-top-right-radius: 2px;
}
.pagination > li > a:hover,
.pagination > li > span:hover,
.pagination > li > a:focus,
.pagination > li > span:focus {
  z-index: 2;
  color: #23527c;
  background-color: #eeeeee;
  border-color: #ddd;
}
.pagination > .active > a,
.pagination > .active > span,
.pagination > .active > a:hover,
.pagination > .active > span:hover,
.pagination > .active > a:focus,
.pagination > .active > span:focus {
  z-index: 3;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
  cursor: default;
}
.pagination > .disabled > span,
.pagination > .disabled > span:hover,
.pagination > .disabled > span:focus,
.pagination > .disabled > a,
.pagination > .disabled > a:hover,
.pagination > .disabled > a:focus {
  color: #777777;
  background-color: #fff;
  border-color: #ddd;
  cursor: not-allowed;
}
.pagination-lg > li > a,
.pagination-lg > li > span {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.pagination-lg > li:first-child > a,
.pagination-lg > li:first-child > span {
  border-bottom-left-radius: 3px;
  border-top-left-radius: 3px;
}
.pagination-lg > li:last-child > a,
.pagination-lg > li:last-child > span {
  border-bottom-right-radius: 3px;
  border-top-right-radius: 3px;
}
.pagination-sm > li > a,
.pagination-sm > li > span {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.pagination-sm > li:first-child > a,
.pagination-sm > li:first-child > span {
  border-bottom-left-radius: 1px;
  border-top-left-radius: 1px;
}
.pagination-sm > li:last-child > a,
.pagination-sm > li:last-child > span {
  border-bottom-right-radius: 1px;
  border-top-right-radius: 1px;
}
.pager {
  padding-left: 0;
  margin: 18px 0;
  list-style: none;
  text-align: center;
}
.pager li {
  display: inline;
}
.pager li > a,
.pager li > span {
  display: inline-block;
  padding: 5px 14px;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 15px;
}
.pager li > a:hover,
.pager li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.pager .next > a,
.pager .next > span {
  float: right;
}
.pager .previous > a,
.pager .previous > span {
  float: left;
}
.pager .disabled > a,
.pager .disabled > a:hover,
.pager .disabled > a:focus,
.pager .disabled > span {
  color: #777777;
  background-color: #fff;
  cursor: not-allowed;
}
.label {
  display: inline;
  padding: .2em .6em .3em;
  font-size: 75%;
  font-weight: bold;
  line-height: 1;
  color: #fff;
  text-align: center;
  white-space: nowrap;
  vertical-align: baseline;
  border-radius: .25em;
}
a.label:hover,
a.label:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.label:empty {
  display: none;
}
.btn .label {
  position: relative;
  top: -1px;
}
.label-default {
  background-color: #777777;
}
.label-default[href]:hover,
.label-default[href]:focus {
  background-color: #5e5e5e;
}
.label-primary {
  background-color: #337ab7;
}
.label-primary[href]:hover,
.label-primary[href]:focus {
  background-color: #286090;
}
.label-success {
  background-color: #5cb85c;
}
.label-success[href]:hover,
.label-success[href]:focus {
  background-color: #449d44;
}
.label-info {
  background-color: #5bc0de;
}
.label-info[href]:hover,
.label-info[href]:focus {
  background-color: #31b0d5;
}
.label-warning {
  background-color: #f0ad4e;
}
.label-warning[href]:hover,
.label-warning[href]:focus {
  background-color: #ec971f;
}
.label-danger {
  background-color: #d9534f;
}
.label-danger[href]:hover,
.label-danger[href]:focus {
  background-color: #c9302c;
}
.badge {
  display: inline-block;
  min-width: 10px;
  padding: 3px 7px;
  font-size: 12px;
  font-weight: bold;
  color: #fff;
  line-height: 1;
  vertical-align: middle;
  white-space: nowrap;
  text-align: center;
  background-color: #777777;
  border-radius: 10px;
}
.badge:empty {
  display: none;
}
.btn .badge {
  position: relative;
  top: -1px;
}
.btn-xs .badge,
.btn-group-xs > .btn .badge {
  top: 0;
  padding: 1px 5px;
}
a.badge:hover,
a.badge:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.list-group-item.active > .badge,
.nav-pills > .active > a > .badge {
  color: #337ab7;
  background-color: #fff;
}
.list-group-item > .badge {
  float: right;
}
.list-group-item > .badge + .badge {
  margin-right: 5px;
}
.nav-pills > li > a > .badge {
  margin-left: 3px;
}
.jumbotron {
  padding-top: 30px;
  padding-bottom: 30px;
  margin-bottom: 30px;
  color: inherit;
  background-color: #eeeeee;
}
.jumbotron h1,
.jumbotron .h1 {
  color: inherit;
}
.jumbotron p {
  margin-bottom: 15px;
  font-size: 20px;
  font-weight: 200;
}
.jumbotron > hr {
  border-top-color: #d5d5d5;
}
.container .jumbotron,
.container-fluid .jumbotron {
  border-radius: 3px;
  padding-left: 0px;
  padding-right: 0px;
}
.jumbotron .container {
  max-width: 100%;
}
@media screen and (min-width: 768px) {
  .jumbotron {
    padding-top: 48px;
    padding-bottom: 48px;
  }
  .container .jumbotron,
  .container-fluid .jumbotron {
    padding-left: 60px;
    padding-right: 60px;
  }
  .jumbotron h1,
  .jumbotron .h1 {
    font-size: 59px;
  }
}
.thumbnail {
  display: block;
  padding: 4px;
  margin-bottom: 18px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: border 0.2s ease-in-out;
  -o-transition: border 0.2s ease-in-out;
  transition: border 0.2s ease-in-out;
}
.thumbnail > img,
.thumbnail a > img {
  margin-left: auto;
  margin-right: auto;
}
a.thumbnail:hover,
a.thumbnail:focus,
a.thumbnail.active {
  border-color: #337ab7;
}
.thumbnail .caption {
  padding: 9px;
  color: #000;
}
.alert {
  padding: 15px;
  margin-bottom: 18px;
  border: 1px solid transparent;
  border-radius: 2px;
}
.alert h4 {
  margin-top: 0;
  color: inherit;
}
.alert .alert-link {
  font-weight: bold;
}
.alert > p,
.alert > ul {
  margin-bottom: 0;
}
.alert > p + p {
  margin-top: 5px;
}
.alert-dismissable,
.alert-dismissible {
  padding-right: 35px;
}
.alert-dismissable .close,
.alert-dismissible .close {
  position: relative;
  top: -2px;
  right: -21px;
  color: inherit;
}
.alert-success {
  background-color: #dff0d8;
  border-color: #d6e9c6;
  color: #3c763d;
}
.alert-success hr {
  border-top-color: #c9e2b3;
}
.alert-success .alert-link {
  color: #2b542c;
}
.alert-info {
  background-color: #d9edf7;
  border-color: #bce8f1;
  color: #31708f;
}
.alert-info hr {
  border-top-color: #a6e1ec;
}
.alert-info .alert-link {
  color: #245269;
}
.alert-warning {
  background-color: #fcf8e3;
  border-color: #faebcc;
  color: #8a6d3b;
}
.alert-warning hr {
  border-top-color: #f7e1b5;
}
.alert-warning .alert-link {
  color: #66512c;
}
.alert-danger {
  background-color: #f2dede;
  border-color: #ebccd1;
  color: #a94442;
}
.alert-danger hr {
  border-top-color: #e4b9c0;
}
.alert-danger .alert-link {
  color: #843534;
}
@-webkit-keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
@keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
.progress {
  overflow: hidden;
  height: 18px;
  margin-bottom: 18px;
  background-color: #f5f5f5;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
  box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
}
.progress-bar {
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 18px;
  color: #fff;
  text-align: center;
  background-color: #337ab7;
  -webkit-box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  -webkit-transition: width 0.6s ease;
  -o-transition: width 0.6s ease;
  transition: width 0.6s ease;
}
.progress-striped .progress-bar,
.progress-bar-striped {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-size: 40px 40px;
}
.progress.active .progress-bar,
.progress-bar.active {
  -webkit-animation: progress-bar-stripes 2s linear infinite;
  -o-animation: progress-bar-stripes 2s linear infinite;
  animation: progress-bar-stripes 2s linear infinite;
}
.progress-bar-success {
  background-color: #5cb85c;
}
.progress-striped .progress-bar-success {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-info {
  background-color: #5bc0de;
}
.progress-striped .progress-bar-info {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-warning {
  background-color: #f0ad4e;
}
.progress-striped .progress-bar-warning {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-danger {
  background-color: #d9534f;
}
.progress-striped .progress-bar-danger {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.media {
  margin-top: 15px;
}
.media:first-child {
  margin-top: 0;
}
.media,
.media-body {
  zoom: 1;
  overflow: hidden;
}
.media-body {
  width: 10000px;
}
.media-object {
  display: block;
}
.media-object.img-thumbnail {
  max-width: none;
}
.media-right,
.media > .pull-right {
  padding-left: 10px;
}
.media-left,
.media > .pull-left {
  padding-right: 10px;
}
.media-left,
.media-right,
.media-body {
  display: table-cell;
  vertical-align: top;
}
.media-middle {
  vertical-align: middle;
}
.media-bottom {
  vertical-align: bottom;
}
.media-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.media-list {
  padding-left: 0;
  list-style: none;
}
.list-group {
  margin-bottom: 20px;
  padding-left: 0;
}
.list-group-item {
  position: relative;
  display: block;
  padding: 10px 15px;
  margin-bottom: -1px;
  background-color: #fff;
  border: 1px solid #ddd;
}
.list-group-item:first-child {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
}
.list-group-item:last-child {
  margin-bottom: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
a.list-group-item,
button.list-group-item {
  color: #555;
}
a.list-group-item .list-group-item-heading,
button.list-group-item .list-group-item-heading {
  color: #333;
}
a.list-group-item:hover,
button.list-group-item:hover,
a.list-group-item:focus,
button.list-group-item:focus {
  text-decoration: none;
  color: #555;
  background-color: #f5f5f5;
}
button.list-group-item {
  width: 100%;
  text-align: left;
}
.list-group-item.disabled,
.list-group-item.disabled:hover,
.list-group-item.disabled:focus {
  background-color: #eeeeee;
  color: #777777;
  cursor: not-allowed;
}
.list-group-item.disabled .list-group-item-heading,
.list-group-item.disabled:hover .list-group-item-heading,
.list-group-item.disabled:focus .list-group-item-heading {
  color: inherit;
}
.list-group-item.disabled .list-group-item-text,
.list-group-item.disabled:hover .list-group-item-text,
.list-group-item.disabled:focus .list-group-item-text {
  color: #777777;
}
.list-group-item.active,
.list-group-item.active:hover,
.list-group-item.active:focus {
  z-index: 2;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.list-group-item.active .list-group-item-heading,
.list-group-item.active:hover .list-group-item-heading,
.list-group-item.active:focus .list-group-item-heading,
.list-group-item.active .list-group-item-heading > small,
.list-group-item.active:hover .list-group-item-heading > small,
.list-group-item.active:focus .list-group-item-heading > small,
.list-group-item.active .list-group-item-heading > .small,
.list-group-item.active:hover .list-group-item-heading > .small,
.list-group-item.active:focus .list-group-item-heading > .small {
  color: inherit;
}
.list-group-item.active .list-group-item-text,
.list-group-item.active:hover .list-group-item-text,
.list-group-item.active:focus .list-group-item-text {
  color: #c7ddef;
}
.list-group-item-success {
  color: #3c763d;
  background-color: #dff0d8;
}
a.list-group-item-success,
button.list-group-item-success {
  color: #3c763d;
}
a.list-group-item-success .list-group-item-heading,
button.list-group-item-success .list-group-item-heading {
  color: inherit;
}
a.list-group-item-success:hover,
button.list-group-item-success:hover,
a.list-group-item-success:focus,
button.list-group-item-success:focus {
  color: #3c763d;
  background-color: #d0e9c6;
}
a.list-group-item-success.active,
button.list-group-item-success.active,
a.list-group-item-success.active:hover,
button.list-group-item-success.active:hover,
a.list-group-item-success.active:focus,
button.list-group-item-success.active:focus {
  color: #fff;
  background-color: #3c763d;
  border-color: #3c763d;
}
.list-group-item-info {
  color: #31708f;
  background-color: #d9edf7;
}
a.list-group-item-info,
button.list-group-item-info {
  color: #31708f;
}
a.list-group-item-info .list-group-item-heading,
button.list-group-item-info .list-group-item-heading {
  color: inherit;
}
a.list-group-item-info:hover,
button.list-group-item-info:hover,
a.list-group-item-info:focus,
button.list-group-item-info:focus {
  color: #31708f;
  background-color: #c4e3f3;
}
a.list-group-item-info.active,
button.list-group-item-info.active,
a.list-group-item-info.active:hover,
button.list-group-item-info.active:hover,
a.list-group-item-info.active:focus,
button.list-group-item-info.active:focus {
  color: #fff;
  background-color: #31708f;
  border-color: #31708f;
}
.list-group-item-warning {
  color: #8a6d3b;
  background-color: #fcf8e3;
}
a.list-group-item-warning,
button.list-group-item-warning {
  color: #8a6d3b;
}
a.list-group-item-warning .list-group-item-heading,
button.list-group-item-warning .list-group-item-heading {
  color: inherit;
}
a.list-group-item-warning:hover,
button.list-group-item-warning:hover,
a.list-group-item-warning:focus,
button.list-group-item-warning:focus {
  color: #8a6d3b;
  background-color: #faf2cc;
}
a.list-group-item-warning.active,
button.list-group-item-warning.active,
a.list-group-item-warning.active:hover,
button.list-group-item-warning.active:hover,
a.list-group-item-warning.active:focus,
button.list-group-item-warning.active:focus {
  color: #fff;
  background-color: #8a6d3b;
  border-color: #8a6d3b;
}
.list-group-item-danger {
  color: #a94442;
  background-color: #f2dede;
}
a.list-group-item-danger,
button.list-group-item-danger {
  color: #a94442;
}
a.list-group-item-danger .list-group-item-heading,
button.list-group-item-danger .list-group-item-heading {
  color: inherit;
}
a.list-group-item-danger:hover,
button.list-group-item-danger:hover,
a.list-group-item-danger:focus,
button.list-group-item-danger:focus {
  color: #a94442;
  background-color: #ebcccc;
}
a.list-group-item-danger.active,
button.list-group-item-danger.active,
a.list-group-item-danger.active:hover,
button.list-group-item-danger.active:hover,
a.list-group-item-danger.active:focus,
button.list-group-item-danger.active:focus {
  color: #fff;
  background-color: #a94442;
  border-color: #a94442;
}
.list-group-item-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.list-group-item-text {
  margin-bottom: 0;
  line-height: 1.3;
}
.panel {
  margin-bottom: 18px;
  background-color: #fff;
  border: 1px solid transparent;
  border-radius: 2px;
  -webkit-box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
}
.panel-body {
  padding: 15px;
}
.panel-heading {
  padding: 10px 15px;
  border-bottom: 1px solid transparent;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel-heading > .dropdown .dropdown-toggle {
  color: inherit;
}
.panel-title {
  margin-top: 0;
  margin-bottom: 0;
  font-size: 15px;
  color: inherit;
}
.panel-title > a,
.panel-title > small,
.panel-title > .small,
.panel-title > small > a,
.panel-title > .small > a {
  color: inherit;
}
.panel-footer {
  padding: 10px 15px;
  background-color: #f5f5f5;
  border-top: 1px solid #ddd;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .list-group,
.panel > .panel-collapse > .list-group {
  margin-bottom: 0;
}
.panel > .list-group .list-group-item,
.panel > .panel-collapse > .list-group .list-group-item {
  border-width: 1px 0;
  border-radius: 0;
}
.panel > .list-group:first-child .list-group-item:first-child,
.panel > .panel-collapse > .list-group:first-child .list-group-item:first-child {
  border-top: 0;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .list-group:last-child .list-group-item:last-child,
.panel > .panel-collapse > .list-group:last-child .list-group-item:last-child {
  border-bottom: 0;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .panel-heading + .panel-collapse > .list-group .list-group-item:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.panel-heading + .list-group .list-group-item:first-child {
  border-top-width: 0;
}
.list-group + .panel-footer {
  border-top-width: 0;
}
.panel > .table,
.panel > .table-responsive > .table,
.panel > .panel-collapse > .table {
  margin-bottom: 0;
}
.panel > .table caption,
.panel > .table-responsive > .table caption,
.panel > .panel-collapse > .table caption {
  padding-left: 15px;
  padding-right: 15px;
}
.panel > .table:first-child,
.panel > .table-responsive:first-child > .table:first-child {
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child {
  border-top-left-radius: 1px;
  border-top-right-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:first-child {
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:last-child {
  border-top-right-radius: 1px;
}
.panel > .table:last-child,
.panel > .table-responsive:last-child > .table:last-child {
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child {
  border-bottom-left-radius: 1px;
  border-bottom-right-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:first-child {
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:last-child {
  border-bottom-right-radius: 1px;
}
.panel > .panel-body + .table,
.panel > .panel-body + .table-responsive,
.panel > .table + .panel-body,
.panel > .table-responsive + .panel-body {
  border-top: 1px solid #ddd;
}
.panel > .table > tbody:first-child > tr:first-child th,
.panel > .table > tbody:first-child > tr:first-child td {
  border-top: 0;
}
.panel > .table-bordered,
.panel > .table-responsive > .table-bordered {
  border: 0;
}
.panel > .table-bordered > thead > tr > th:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:first-child,
.panel > .table-bordered > tbody > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:first-child,
.panel > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-bordered > thead > tr > td:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:first-child,
.panel > .table-bordered > tbody > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:first-child,
.panel > .table-bordered > tfoot > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:first-child {
  border-left: 0;
}
.panel > .table-bordered > thead > tr > th:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:last-child,
.panel > .table-bordered > tbody > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:last-child,
.panel > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-bordered > thead > tr > td:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:last-child,
.panel > .table-bordered > tbody > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:last-child,
.panel > .table-bordered > tfoot > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:last-child {
  border-right: 0;
}
.panel > .table-bordered > thead > tr:first-child > td,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > td,
.panel > .table-bordered > tbody > tr:first-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > td,
.panel > .table-bordered > thead > tr:first-child > th,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > th,
.panel > .table-bordered > tbody > tr:first-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > th {
  border-bottom: 0;
}
.panel > .table-bordered > tbody > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > td,
.panel > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-bordered > tbody > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > th,
.panel > .table-bordered > tfoot > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > th {
  border-bottom: 0;
}
.panel > .table-responsive {
  border: 0;
  margin-bottom: 0;
}
.panel-group {
  margin-bottom: 18px;
}
.panel-group .panel {
  margin-bottom: 0;
  border-radius: 2px;
}
.panel-group .panel + .panel {
  margin-top: 5px;
}
.panel-group .panel-heading {
  border-bottom: 0;
}
.panel-group .panel-heading + .panel-collapse > .panel-body,
.panel-group .panel-heading + .panel-collapse > .list-group {
  border-top: 1px solid #ddd;
}
.panel-group .panel-footer {
  border-top: 0;
}
.panel-group .panel-footer + .panel-collapse .panel-body {
  border-bottom: 1px solid #ddd;
}
.panel-default {
  border-color: #ddd;
}
.panel-default > .panel-heading {
  color: #333333;
  background-color: #f5f5f5;
  border-color: #ddd;
}
.panel-default > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ddd;
}
.panel-default > .panel-heading .badge {
  color: #f5f5f5;
  background-color: #333333;
}
.panel-default > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ddd;
}
.panel-primary {
  border-color: #337ab7;
}
.panel-primary > .panel-heading {
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.panel-primary > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #337ab7;
}
.panel-primary > .panel-heading .badge {
  color: #337ab7;
  background-color: #fff;
}
.panel-primary > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #337ab7;
}
.panel-success {
  border-color: #d6e9c6;
}
.panel-success > .panel-heading {
  color: #3c763d;
  background-color: #dff0d8;
  border-color: #d6e9c6;
}
.panel-success > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #d6e9c6;
}
.panel-success > .panel-heading .badge {
  color: #dff0d8;
  background-color: #3c763d;
}
.panel-success > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #d6e9c6;
}
.panel-info {
  border-color: #bce8f1;
}
.panel-info > .panel-heading {
  color: #31708f;
  background-color: #d9edf7;
  border-color: #bce8f1;
}
.panel-info > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #bce8f1;
}
.panel-info > .panel-heading .badge {
  color: #d9edf7;
  background-color: #31708f;
}
.panel-info > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #bce8f1;
}
.panel-warning {
  border-color: #faebcc;
}
.panel-warning > .panel-heading {
  color: #8a6d3b;
  background-color: #fcf8e3;
  border-color: #faebcc;
}
.panel-warning > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #faebcc;
}
.panel-warning > .panel-heading .badge {
  color: #fcf8e3;
  background-color: #8a6d3b;
}
.panel-warning > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #faebcc;
}
.panel-danger {
  border-color: #ebccd1;
}
.panel-danger > .panel-heading {
  color: #a94442;
  background-color: #f2dede;
  border-color: #ebccd1;
}
.panel-danger > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ebccd1;
}
.panel-danger > .panel-heading .badge {
  color: #f2dede;
  background-color: #a94442;
}
.panel-danger > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ebccd1;
}
.embed-responsive {
  position: relative;
  display: block;
  height: 0;
  padding: 0;
  overflow: hidden;
}
.embed-responsive .embed-responsive-item,
.embed-responsive iframe,
.embed-responsive embed,
.embed-responsive object,
.embed-responsive video {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  height: 100%;
  width: 100%;
  border: 0;
}
.embed-responsive-16by9 {
  padding-bottom: 56.25%;
}
.embed-responsive-4by3 {
  padding-bottom: 75%;
}
.well {
  min-height: 20px;
  padding: 19px;
  margin-bottom: 20px;
  background-color: #f5f5f5;
  border: 1px solid #e3e3e3;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
}
.well blockquote {
  border-color: #ddd;
  border-color: rgba(0, 0, 0, 0.15);
}
.well-lg {
  padding: 24px;
  border-radius: 3px;
}
.well-sm {
  padding: 9px;
  border-radius: 1px;
}
.close {
  float: right;
  font-size: 19.5px;
  font-weight: bold;
  line-height: 1;
  color: #000;
  text-shadow: 0 1px 0 #fff;
  opacity: 0.2;
  filter: alpha(opacity=20);
}
.close:hover,
.close:focus {
  color: #000;
  text-decoration: none;
  cursor: pointer;
  opacity: 0.5;
  filter: alpha(opacity=50);
}
button.close {
  padding: 0;
  cursor: pointer;
  background: transparent;
  border: 0;
  -webkit-appearance: none;
}
.modal-open {
  overflow: hidden;
}
.modal {
  display: none;
  overflow: hidden;
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1050;
  -webkit-overflow-scrolling: touch;
  outline: 0;
}
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, -25%);
  -ms-transform: translate(0, -25%);
  -o-transform: translate(0, -25%);
  transform: translate(0, -25%);
  -webkit-transition: -webkit-transform 0.3s ease-out;
  -moz-transition: -moz-transform 0.3s ease-out;
  -o-transition: -o-transform 0.3s ease-out;
  transition: transform 0.3s ease-out;
}
.modal.in .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
.modal-open .modal {
  overflow-x: hidden;
  overflow-y: auto;
}
.modal-dialog {
  position: relative;
  width: auto;
  margin: 10px;
}
.modal-content {
  position: relative;
  background-color: #fff;
  border: 1px solid #999;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  background-clip: padding-box;
  outline: 0;
}
.modal-backdrop {
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1040;
  background-color: #000;
}
.modal-backdrop.fade {
  opacity: 0;
  filter: alpha(opacity=0);
}
.modal-backdrop.in {
  opacity: 0.5;
  filter: alpha(opacity=50);
}
.modal-header {
  padding: 15px;
  border-bottom: 1px solid #e5e5e5;
}
.modal-header .close {
  margin-top: -2px;
}
.modal-title {
  margin: 0;
  line-height: 1.42857143;
}
.modal-body {
  position: relative;
  padding: 15px;
}
.modal-footer {
  padding: 15px;
  text-align: right;
  border-top: 1px solid #e5e5e5;
}
.modal-footer .btn + .btn {
  margin-left: 5px;
  margin-bottom: 0;
}
.modal-footer .btn-group .btn + .btn {
  margin-left: -1px;
}
.modal-footer .btn-block + .btn-block {
  margin-left: 0;
}
.modal-scrollbar-measure {
  position: absolute;
  top: -9999px;
  width: 50px;
  height: 50px;
  overflow: scroll;
}
@media (min-width: 768px) {
  .modal-dialog {
    width: 600px;
    margin: 30px auto;
  }
  .modal-content {
    -webkit-box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
    box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
  }
  .modal-sm {
    width: 300px;
  }
}
@media (min-width: 992px) {
  .modal-lg {
    width: 900px;
  }
}
.tooltip {
  position: absolute;
  z-index: 1070;
  display: block;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 12px;
  opacity: 0;
  filter: alpha(opacity=0);
}
.tooltip.in {
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.tooltip.top {
  margin-top: -3px;
  padding: 5px 0;
}
.tooltip.right {
  margin-left: 3px;
  padding: 0 5px;
}
.tooltip.bottom {
  margin-top: 3px;
  padding: 5px 0;
}
.tooltip.left {
  margin-left: -3px;
  padding: 0 5px;
}
.tooltip-inner {
  max-width: 200px;
  padding: 3px 8px;
  color: #fff;
  text-align: center;
  background-color: #000;
  border-radius: 2px;
}
.tooltip-arrow {
  position: absolute;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.tooltip.top .tooltip-arrow {
  bottom: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-left .tooltip-arrow {
  bottom: 0;
  right: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-right .tooltip-arrow {
  bottom: 0;
  left: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.right .tooltip-arrow {
  top: 50%;
  left: 0;
  margin-top: -5px;
  border-width: 5px 5px 5px 0;
  border-right-color: #000;
}
.tooltip.left .tooltip-arrow {
  top: 50%;
  right: 0;
  margin-top: -5px;
  border-width: 5px 0 5px 5px;
  border-left-color: #000;
}
.tooltip.bottom .tooltip-arrow {
  top: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-left .tooltip-arrow {
  top: 0;
  right: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-right .tooltip-arrow {
  top: 0;
  left: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.popover {
  position: absolute;
  top: 0;
  left: 0;
  z-index: 1060;
  display: none;
  max-width: 276px;
  padding: 1px;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 13px;
  background-color: #fff;
  background-clip: padding-box;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
  box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
}
.popover.top {
  margin-top: -10px;
}
.popover.right {
  margin-left: 10px;
}
.popover.bottom {
  margin-top: 10px;
}
.popover.left {
  margin-left: -10px;
}
.popover-title {
  margin: 0;
  padding: 8px 14px;
  font-size: 13px;
  background-color: #f7f7f7;
  border-bottom: 1px solid #ebebeb;
  border-radius: 2px 2px 0 0;
}
.popover-content {
  padding: 9px 14px;
}
.popover > .arrow,
.popover > .arrow:after {
  position: absolute;
  display: block;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.popover > .arrow {
  border-width: 11px;
}
.popover > .arrow:after {
  border-width: 10px;
  content: "";
}
.popover.top > .arrow {
  left: 50%;
  margin-left: -11px;
  border-bottom-width: 0;
  border-top-color: #999999;
  border-top-color: rgba(0, 0, 0, 0.25);
  bottom: -11px;
}
.popover.top > .arrow:after {
  content: " ";
  bottom: 1px;
  margin-left: -10px;
  border-bottom-width: 0;
  border-top-color: #fff;
}
.popover.right > .arrow {
  top: 50%;
  left: -11px;
  margin-top: -11px;
  border-left-width: 0;
  border-right-color: #999999;
  border-right-color: rgba(0, 0, 0, 0.25);
}
.popover.right > .arrow:after {
  content: " ";
  left: 1px;
  bottom: -10px;
  border-left-width: 0;
  border-right-color: #fff;
}
.popover.bottom > .arrow {
  left: 50%;
  margin-left: -11px;
  border-top-width: 0;
  border-bottom-color: #999999;
  border-bottom-color: rgba(0, 0, 0, 0.25);
  top: -11px;
}
.popover.bottom > .arrow:after {
  content: " ";
  top: 1px;
  margin-left: -10px;
  border-top-width: 0;
  border-bottom-color: #fff;
}
.popover.left > .arrow {
  top: 50%;
  right: -11px;
  margin-top: -11px;
  border-right-width: 0;
  border-left-color: #999999;
  border-left-color: rgba(0, 0, 0, 0.25);
}
.popover.left > .arrow:after {
  content: " ";
  right: 1px;
  border-right-width: 0;
  border-left-color: #fff;
  bottom: -10px;
}
.carousel {
  position: relative;
}
.carousel-inner {
  position: relative;
  overflow: hidden;
  width: 100%;
}
.carousel-inner > .item {
  display: none;
  position: relative;
  -webkit-transition: 0.6s ease-in-out left;
  -o-transition: 0.6s ease-in-out left;
  transition: 0.6s ease-in-out left;
}
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  line-height: 1;
}
@media all and (transform-3d), (-webkit-transform-3d) {
  .carousel-inner > .item {
    -webkit-transition: -webkit-transform 0.6s ease-in-out;
    -moz-transition: -moz-transform 0.6s ease-in-out;
    -o-transition: -o-transform 0.6s ease-in-out;
    transition: transform 0.6s ease-in-out;
    -webkit-backface-visibility: hidden;
    -moz-backface-visibility: hidden;
    backface-visibility: hidden;
    -webkit-perspective: 1000px;
    -moz-perspective: 1000px;
    perspective: 1000px;
  }
  .carousel-inner > .item.next,
  .carousel-inner > .item.active.right {
    -webkit-transform: translate3d(100%, 0, 0);
    transform: translate3d(100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.prev,
  .carousel-inner > .item.active.left {
    -webkit-transform: translate3d(-100%, 0, 0);
    transform: translate3d(-100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.next.left,
  .carousel-inner > .item.prev.right,
  .carousel-inner > .item.active {
    -webkit-transform: translate3d(0, 0, 0);
    transform: translate3d(0, 0, 0);
    left: 0;
  }
}
.carousel-inner > .active,
.carousel-inner > .next,
.carousel-inner > .prev {
  display: block;
}
.carousel-inner > .active {
  left: 0;
}
.carousel-inner > .next,
.carousel-inner > .prev {
  position: absolute;
  top: 0;
  width: 100%;
}
.carousel-inner > .next {
  left: 100%;
}
.carousel-inner > .prev {
  left: -100%;
}
.carousel-inner > .next.left,
.carousel-inner > .prev.right {
  left: 0;
}
.carousel-inner > .active.left {
  left: -100%;
}
.carousel-inner > .active.right {
  left: 100%;
}
.carousel-control {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  width: 15%;
  opacity: 0.5;
  filter: alpha(opacity=50);
  font-size: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
  background-color: rgba(0, 0, 0, 0);
}
.carousel-control.left {
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1);
}
.carousel-control.right {
  left: auto;
  right: 0;
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1);
}
.carousel-control:hover,
.carousel-control:focus {
  outline: 0;
  color: #fff;
  text-decoration: none;
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.carousel-control .icon-prev,
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-left,
.carousel-control .glyphicon-chevron-right {
  position: absolute;
  top: 50%;
  margin-top: -10px;
  z-index: 5;
  display: inline-block;
}
.carousel-control .icon-prev,
.carousel-control .glyphicon-chevron-left {
  left: 50%;
  margin-left: -10px;
}
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-right {
  right: 50%;
  margin-right: -10px;
}
.carousel-control .icon-prev,
.carousel-control .icon-next {
  width: 20px;
  height: 20px;
  line-height: 1;
  font-family: serif;
}
.carousel-control .icon-prev:before {
  content: '\2039';
}
.carousel-control .icon-next:before {
  content: '\203a';
}
.carousel-indicators {
  position: absolute;
  bottom: 10px;
  left: 50%;
  z-index: 15;
  width: 60%;
  margin-left: -30%;
  padding-left: 0;
  list-style: none;
  text-align: center;
}
.carousel-indicators li {
  display: inline-block;
  width: 10px;
  height: 10px;
  margin: 1px;
  text-indent: -999px;
  border: 1px solid #fff;
  border-radius: 10px;
  cursor: pointer;
  background-color: #000 \9;
  background-color: rgba(0, 0, 0, 0);
}
.carousel-indicators .active {
  margin: 0;
  width: 12px;
  height: 12px;
  background-color: #fff;
}
.carousel-caption {
  position: absolute;
  left: 15%;
  right: 15%;
  bottom: 20px;
  z-index: 10;
  padding-top: 20px;
  padding-bottom: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
}
.carousel-caption .btn {
  text-shadow: none;
}
@media screen and (min-width: 768px) {
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-prev,
  .carousel-control .icon-next {
    width: 30px;
    height: 30px;
    margin-top: -10px;
    font-size: 30px;
  }
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .icon-prev {
    margin-left: -10px;
  }
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-next {
    margin-right: -10px;
  }
  .carousel-caption {
    left: 20%;
    right: 20%;
    padding-bottom: 30px;
  }
  .carousel-indicators {
    bottom: 20px;
  }
}
.clearfix:before,
.clearfix:after,
.dl-horizontal dd:before,
.dl-horizontal dd:after,
.container:before,
.container:after,
.container-fluid:before,
.container-fluid:after,
.row:before,
.row:after,
.form-horizontal .form-group:before,
.form-horizontal .form-group:after,
.btn-toolbar:before,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:before,
.btn-group-vertical > .btn-group:after,
.nav:before,
.nav:after,
.navbar:before,
.navbar:after,
.navbar-header:before,
.navbar-header:after,
.navbar-collapse:before,
.navbar-collapse:after,
.pager:before,
.pager:after,
.panel-body:before,
.panel-body:after,
.modal-header:before,
.modal-header:after,
.modal-footer:before,
.modal-footer:after,
.item_buttons:before,
.item_buttons:after {
  content: " ";
  display: table;
}
.clearfix:after,
.dl-horizontal dd:after,
.container:after,
.container-fluid:after,
.row:after,
.form-horizontal .form-group:after,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:after,
.nav:after,
.navbar:after,
.navbar-header:after,
.navbar-collapse:after,
.pager:after,
.panel-body:after,
.modal-header:after,
.modal-footer:after,
.item_buttons:after {
  clear: both;
}
.center-block {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.pull-right {
  float: right !important;
}
.pull-left {
  float: left !important;
}
.hide {
  display: none !important;
}
.show {
  display: block !important;
}
.invisible {
  visibility: hidden;
}
.text-hide {
  font: 0/0 a;
  color: transparent;
  text-shadow: none;
  background-color: transparent;
  border: 0;
}
.hidden {
  display: none !important;
}
.affix {
  position: fixed;
}
@-ms-viewport {
  width: device-width;
}
.visible-xs,
.visible-sm,
.visible-md,
.visible-lg {
  display: none !important;
}
.visible-xs-block,
.visible-xs-inline,
.visible-xs-inline-block,
.visible-sm-block,
.visible-sm-inline,
.visible-sm-inline-block,
.visible-md-block,
.visible-md-inline,
.visible-md-inline-block,
.visible-lg-block,
.visible-lg-inline,
.visible-lg-inline-block {
  display: none !important;
}
@media (max-width: 767px) {
  .visible-xs {
    display: block !important;
  }
  table.visible-xs {
    display: table !important;
  }
  tr.visible-xs {
    display: table-row !important;
  }
  th.visible-xs,
  td.visible-xs {
    display: table-cell !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-block {
    display: block !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline {
    display: inline !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm {
    display: block !important;
  }
  table.visible-sm {
    display: table !important;
  }
  tr.visible-sm {
    display: table-row !important;
  }
  th.visible-sm,
  td.visible-sm {
    display: table-cell !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-block {
    display: block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline {
    display: inline !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md {
    display: block !important;
  }
  table.visible-md {
    display: table !important;
  }
  tr.visible-md {
    display: table-row !important;
  }
  th.visible-md,
  td.visible-md {
    display: table-cell !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-block {
    display: block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline {
    display: inline !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg {
    display: block !important;
  }
  table.visible-lg {
    display: table !important;
  }
  tr.visible-lg {
    display: table-row !important;
  }
  th.visible-lg,
  td.visible-lg {
    display: table-cell !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-block {
    display: block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline {
    display: inline !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline-block {
    display: inline-block !important;
  }
}
@media (max-width: 767px) {
  .hidden-xs {
    display: none !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .hidden-sm {
    display: none !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .hidden-md {
    display: none !important;
  }
}
@media (min-width: 1200px) {
  .hidden-lg {
    display: none !important;
  }
}
.visible-print {
  display: none !important;
}
@media print {
  .visible-print {
    display: block !important;
  }
  table.visible-print {
    display: table !important;
  }
  tr.visible-print {
    display: table-row !important;
  }
  th.visible-print,
  td.visible-print {
    display: table-cell !important;
  }
}
.visible-print-block {
  display: none !important;
}
@media print {
  .visible-print-block {
    display: block !important;
  }
}
.visible-print-inline {
  display: none !important;
}
@media print {
  .visible-print-inline {
    display: inline !important;
  }
}
.visible-print-inline-block {
  display: none !important;
}
@media print {
  .visible-print-inline-block {
    display: inline-block !important;
  }
}
@media print {
  .hidden-print {
    display: none !important;
  }
}
/*!
*
* Font Awesome
*
*/
/*!
 *  Font Awesome 4.2.0 by @davegandy - http://fontawesome.io - @fontawesome
 *  License - http://fontawesome.io/license (Font: SIL OFL 1.1, CSS: MIT License)
 */
/* FONT PATH
 * -------------------------- */
@font-face {
  font-family: 'FontAwesome';
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?v=4.2.0');
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?#iefix&v=4.2.0') format('embedded-opentype'), url('../components/font-awesome/fonts/fontawesome-webfont.woff?v=4.2.0') format('woff'), url('../components/font-awesome/fonts/fontawesome-webfont.ttf?v=4.2.0') format('truetype'), url('../components/font-awesome/fonts/fontawesome-webfont.svg?v=4.2.0#fontawesomeregular') format('svg');
  font-weight: normal;
  font-style: normal;
}
.fa {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
/* makes the font 33% larger relative to the icon container */
.fa-lg {
  font-size: 1.33333333em;
  line-height: 0.75em;
  vertical-align: -15%;
}
.fa-2x {
  font-size: 2em;
}
.fa-3x {
  font-size: 3em;
}
.fa-4x {
  font-size: 4em;
}
.fa-5x {
  font-size: 5em;
}
.fa-fw {
  width: 1.28571429em;
  text-align: center;
}
.fa-ul {
  padding-left: 0;
  margin-left: 2.14285714em;
  list-style-type: none;
}
.fa-ul > li {
  position: relative;
}
.fa-li {
  position: absolute;
  left: -2.14285714em;
  width: 2.14285714em;
  top: 0.14285714em;
  text-align: center;
}
.fa-li.fa-lg {
  left: -1.85714286em;
}
.fa-border {
  padding: .2em .25em .15em;
  border: solid 0.08em #eee;
  border-radius: .1em;
}
.pull-right {
  float: right;
}
.pull-left {
  float: left;
}
.fa.pull-left {
  margin-right: .3em;
}
.fa.pull-right {
  margin-left: .3em;
}
.fa-spin {
  -webkit-animation: fa-spin 2s infinite linear;
  animation: fa-spin 2s infinite linear;
}
@-webkit-keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
@keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
.fa-rotate-90 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=1);
  -webkit-transform: rotate(90deg);
  -ms-transform: rotate(90deg);
  transform: rotate(90deg);
}
.fa-rotate-180 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2);
  -webkit-transform: rotate(180deg);
  -ms-transform: rotate(180deg);
  transform: rotate(180deg);
}
.fa-rotate-270 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=3);
  -webkit-transform: rotate(270deg);
  -ms-transform: rotate(270deg);
  transform: rotate(270deg);
}
.fa-flip-horizontal {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=0, mirror=1);
  -webkit-transform: scale(-1, 1);
  -ms-transform: scale(-1, 1);
  transform: scale(-1, 1);
}
.fa-flip-vertical {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2, mirror=1);
  -webkit-transform: scale(1, -1);
  -ms-transform: scale(1, -1);
  transform: scale(1, -1);
}
:root .fa-rotate-90,
:root .fa-rotate-180,
:root .fa-rotate-270,
:root .fa-flip-horizontal,
:root .fa-flip-vertical {
  filter: none;
}
.fa-stack {
  position: relative;
  display: inline-block;
  width: 2em;
  height: 2em;
  line-height: 2em;
  vertical-align: middle;
}
.fa-stack-1x,
.fa-stack-2x {
  position: absolute;
  left: 0;
  width: 100%;
  text-align: center;
}
.fa-stack-1x {
  line-height: inherit;
}
.fa-stack-2x {
  font-size: 2em;
}
.fa-inverse {
  color: #fff;
}
/* Font Awesome uses the Unicode Private Use Area (PUA) to ensure screen
   readers do not read off random characters that represent icons */
.fa-glass:before {
  content: "\f000";
}
.fa-music:before {
  content: "\f001";
}
.fa-search:before {
  content: "\f002";
}
.fa-envelope-o:before {
  content: "\f003";
}
.fa-heart:before {
  content: "\f004";
}
.fa-star:before {
  content: "\f005";
}
.fa-star-o:before {
  content: "\f006";
}
.fa-user:before {
  content: "\f007";
}
.fa-film:before {
  content: "\f008";
}
.fa-th-large:before {
  content: "\f009";
}
.fa-th:before {
  content: "\f00a";
}
.fa-th-list:before {
  content: "\f00b";
}
.fa-check:before {
  content: "\f00c";
}
.fa-remove:before,
.fa-close:before,
.fa-times:before {
  content: "\f00d";
}
.fa-search-plus:before {
  content: "\f00e";
}
.fa-search-minus:before {
  content: "\f010";
}
.fa-power-off:before {
  content: "\f011";
}
.fa-signal:before {
  content: "\f012";
}
.fa-gear:before,
.fa-cog:before {
  content: "\f013";
}
.fa-trash-o:before {
  content: "\f014";
}
.fa-home:before {
  content: "\f015";
}
.fa-file-o:before {
  content: "\f016";
}
.fa-clock-o:before {
  content: "\f017";
}
.fa-road:before {
  content: "\f018";
}
.fa-download:before {
  content: "\f019";
}
.fa-arrow-circle-o-down:before {
  content: "\f01a";
}
.fa-arrow-circle-o-up:before {
  content: "\f01b";
}
.fa-inbox:before {
  content: "\f01c";
}
.fa-play-circle-o:before {
  content: "\f01d";
}
.fa-rotate-right:before,
.fa-repeat:before {
  content: "\f01e";
}
.fa-refresh:before {
  content: "\f021";
}
.fa-list-alt:before {
  content: "\f022";
}
.fa-lock:before {
  content: "\f023";
}
.fa-flag:before {
  content: "\f024";
}
.fa-headphones:before {
  content: "\f025";
}
.fa-volume-off:before {
  content: "\f026";
}
.fa-volume-down:before {
  content: "\f027";
}
.fa-volume-up:before {
  content: "\f028";
}
.fa-qrcode:before {
  content: "\f029";
}
.fa-barcode:before {
  content: "\f02a";
}
.fa-tag:before {
  content: "\f02b";
}
.fa-tags:before {
  content: "\f02c";
}
.fa-book:before {
  content: "\f02d";
}
.fa-bookmark:before {
  content: "\f02e";
}
.fa-print:before {
  content: "\f02f";
}
.fa-camera:before {
  content: "\f030";
}
.fa-font:before {
  content: "\f031";
}
.fa-bold:before {
  content: "\f032";
}
.fa-italic:before {
  content: "\f033";
}
.fa-text-height:before {
  content: "\f034";
}
.fa-text-width:before {
  content: "\f035";
}
.fa-align-left:before {
  content: "\f036";
}
.fa-align-center:before {
  content: "\f037";
}
.fa-align-right:before {
  content: "\f038";
}
.fa-align-justify:before {
  content: "\f039";
}
.fa-list:before {
  content: "\f03a";
}
.fa-dedent:before,
.fa-outdent:before {
  content: "\f03b";
}
.fa-indent:before {
  content: "\f03c";
}
.fa-video-camera:before {
  content: "\f03d";
}
.fa-photo:before,
.fa-image:before,
.fa-picture-o:before {
  content: "\f03e";
}
.fa-pencil:before {
  content: "\f040";
}
.fa-map-marker:before {
  content: "\f041";
}
.fa-adjust:before {
  content: "\f042";
}
.fa-tint:before {
  content: "\f043";
}
.fa-edit:before,
.fa-pencil-square-o:before {
  content: "\f044";
}
.fa-share-square-o:before {
  content: "\f045";
}
.fa-check-square-o:before {
  content: "\f046";
}
.fa-arrows:before {
  content: "\f047";
}
.fa-step-backward:before {
  content: "\f048";
}
.fa-fast-backward:before {
  content: "\f049";
}
.fa-backward:before {
  content: "\f04a";
}
.fa-play:before {
  content: "\f04b";
}
.fa-pause:before {
  content: "\f04c";
}
.fa-stop:before {
  content: "\f04d";
}
.fa-forward:before {
  content: "\f04e";
}
.fa-fast-forward:before {
  content: "\f050";
}
.fa-step-forward:before {
  content: "\f051";
}
.fa-eject:before {
  content: "\f052";
}
.fa-chevron-left:before {
  content: "\f053";
}
.fa-chevron-right:before {
  content: "\f054";
}
.fa-plus-circle:before {
  content: "\f055";
}
.fa-minus-circle:before {
  content: "\f056";
}
.fa-times-circle:before {
  content: "\f057";
}
.fa-check-circle:before {
  content: "\f058";
}
.fa-question-circle:before {
  content: "\f059";
}
.fa-info-circle:before {
  content: "\f05a";
}
.fa-crosshairs:before {
  content: "\f05b";
}
.fa-times-circle-o:before {
  content: "\f05c";
}
.fa-check-circle-o:before {
  content: "\f05d";
}
.fa-ban:before {
  content: "\f05e";
}
.fa-arrow-left:before {
  content: "\f060";
}
.fa-arrow-right:before {
  content: "\f061";
}
.fa-arrow-up:before {
  content: "\f062";
}
.fa-arrow-down:before {
  content: "\f063";
}
.fa-mail-forward:before,
.fa-share:before {
  content: "\f064";
}
.fa-expand:before {
  content: "\f065";
}
.fa-compress:before {
  content: "\f066";
}
.fa-plus:before {
  content: "\f067";
}
.fa-minus:before {
  content: "\f068";
}
.fa-asterisk:before {
  content: "\f069";
}
.fa-exclamation-circle:before {
  content: "\f06a";
}
.fa-gift:before {
  content: "\f06b";
}
.fa-leaf:before {
  content: "\f06c";
}
.fa-fire:before {
  content: "\f06d";
}
.fa-eye:before {
  content: "\f06e";
}
.fa-eye-slash:before {
  content: "\f070";
}
.fa-warning:before,
.fa-exclamation-triangle:before {
  content: "\f071";
}
.fa-plane:before {
  content: "\f072";
}
.fa-calendar:before {
  content: "\f073";
}
.fa-random:before {
  content: "\f074";
}
.fa-comment:before {
  content: "\f075";
}
.fa-magnet:before {
  content: "\f076";
}
.fa-chevron-up:before {
  content: "\f077";
}
.fa-chevron-down:before {
  content: "\f078";
}
.fa-retweet:before {
  content: "\f079";
}
.fa-shopping-cart:before {
  content: "\f07a";
}
.fa-folder:before {
  content: "\f07b";
}
.fa-folder-open:before {
  content: "\f07c";
}
.fa-arrows-v:before {
  content: "\f07d";
}
.fa-arrows-h:before {
  content: "\f07e";
}
.fa-bar-chart-o:before,
.fa-bar-chart:before {
  content: "\f080";
}
.fa-twitter-square:before {
  content: "\f081";
}
.fa-facebook-square:before {
  content: "\f082";
}
.fa-camera-retro:before {
  content: "\f083";
}
.fa-key:before {
  content: "\f084";
}
.fa-gears:before,
.fa-cogs:before {
  content: "\f085";
}
.fa-comments:before {
  content: "\f086";
}
.fa-thumbs-o-up:before {
  content: "\f087";
}
.fa-thumbs-o-down:before {
  content: "\f088";
}
.fa-star-half:before {
  content: "\f089";
}
.fa-heart-o:before {
  content: "\f08a";
}
.fa-sign-out:before {
  content: "\f08b";
}
.fa-linkedin-square:before {
  content: "\f08c";
}
.fa-thumb-tack:before {
  content: "\f08d";
}
.fa-external-link:before {
  content: "\f08e";
}
.fa-sign-in:before {
  content: "\f090";
}
.fa-trophy:before {
  content: "\f091";
}
.fa-github-square:before {
  content: "\f092";
}
.fa-upload:before {
  content: "\f093";
}
.fa-lemon-o:before {
  content: "\f094";
}
.fa-phone:before {
  content: "\f095";
}
.fa-square-o:before {
  content: "\f096";
}
.fa-bookmark-o:before {
  content: "\f097";
}
.fa-phone-square:before {
  content: "\f098";
}
.fa-twitter:before {
  content: "\f099";
}
.fa-facebook:before {
  content: "\f09a";
}
.fa-github:before {
  content: "\f09b";
}
.fa-unlock:before {
  content: "\f09c";
}
.fa-credit-card:before {
  content: "\f09d";
}
.fa-rss:before {
  content: "\f09e";
}
.fa-hdd-o:before {
  content: "\f0a0";
}
.fa-bullhorn:before {
  content: "\f0a1";
}
.fa-bell:before {
  content: "\f0f3";
}
.fa-certificate:before {
  content: "\f0a3";
}
.fa-hand-o-right:before {
  content: "\f0a4";
}
.fa-hand-o-left:before {
  content: "\f0a5";
}
.fa-hand-o-up:before {
  content: "\f0a6";
}
.fa-hand-o-down:before {
  content: "\f0a7";
}
.fa-arrow-circle-left:before {
  content: "\f0a8";
}
.fa-arrow-circle-right:before {
  content: "\f0a9";
}
.fa-arrow-circle-up:before {
  content: "\f0aa";
}
.fa-arrow-circle-down:before {
  content: "\f0ab";
}
.fa-globe:before {
  content: "\f0ac";
}
.fa-wrench:before {
  content: "\f0ad";
}
.fa-tasks:before {
  content: "\f0ae";
}
.fa-filter:before {
  content: "\f0b0";
}
.fa-briefcase:before {
  content: "\f0b1";
}
.fa-arrows-alt:before {
  content: "\f0b2";
}
.fa-group:before,
.fa-users:before {
  content: "\f0c0";
}
.fa-chain:before,
.fa-link:before {
  content: "\f0c1";
}
.fa-cloud:before {
  content: "\f0c2";
}
.fa-flask:before {
  content: "\f0c3";
}
.fa-cut:before,
.fa-scissors:before {
  content: "\f0c4";
}
.fa-copy:before,
.fa-files-o:before {
  content: "\f0c5";
}
.fa-paperclip:before {
  content: "\f0c6";
}
.fa-save:before,
.fa-floppy-o:before {
  content: "\f0c7";
}
.fa-square:before {
  content: "\f0c8";
}
.fa-navicon:before,
.fa-reorder:before,
.fa-bars:before {
  content: "\f0c9";
}
.fa-list-ul:before {
  content: "\f0ca";
}
.fa-list-ol:before {
  content: "\f0cb";
}
.fa-strikethrough:before {
  content: "\f0cc";
}
.fa-underline:before {
  content: "\f0cd";
}
.fa-table:before {
  content: "\f0ce";
}
.fa-magic:before {
  content: "\f0d0";
}
.fa-truck:before {
  content: "\f0d1";
}
.fa-pinterest:before {
  content: "\f0d2";
}
.fa-pinterest-square:before {
  content: "\f0d3";
}
.fa-google-plus-square:before {
  content: "\f0d4";
}
.fa-google-plus:before {
  content: "\f0d5";
}
.fa-money:before {
  content: "\f0d6";
}
.fa-caret-down:before {
  content: "\f0d7";
}
.fa-caret-up:before {
  content: "\f0d8";
}
.fa-caret-left:before {
  content: "\f0d9";
}
.fa-caret-right:before {
  content: "\f0da";
}
.fa-columns:before {
  content: "\f0db";
}
.fa-unsorted:before,
.fa-sort:before {
  content: "\f0dc";
}
.fa-sort-down:before,
.fa-sort-desc:before {
  content: "\f0dd";
}
.fa-sort-up:before,
.fa-sort-asc:before {
  content: "\f0de";
}
.fa-envelope:before {
  content: "\f0e0";
}
.fa-linkedin:before {
  content: "\f0e1";
}
.fa-rotate-left:before,
.fa-undo:before {
  content: "\f0e2";
}
.fa-legal:before,
.fa-gavel:before {
  content: "\f0e3";
}
.fa-dashboard:before,
.fa-tachometer:before {
  content: "\f0e4";
}
.fa-comment-o:before {
  content: "\f0e5";
}
.fa-comments-o:before {
  content: "\f0e6";
}
.fa-flash:before,
.fa-bolt:before {
  content: "\f0e7";
}
.fa-sitemap:before {
  content: "\f0e8";
}
.fa-umbrella:before {
  content: "\f0e9";
}
.fa-paste:before,
.fa-clipboard:before {
  content: "\f0ea";
}
.fa-lightbulb-o:before {
  content: "\f0eb";
}
.fa-exchange:before {
  content: "\f0ec";
}
.fa-cloud-download:before {
  content: "\f0ed";
}
.fa-cloud-upload:before {
  content: "\f0ee";
}
.fa-user-md:before {
  content: "\f0f0";
}
.fa-stethoscope:before {
  content: "\f0f1";
}
.fa-suitcase:before {
  content: "\f0f2";
}
.fa-bell-o:before {
  content: "\f0a2";
}
.fa-coffee:before {
  content: "\f0f4";
}
.fa-cutlery:before {
  content: "\f0f5";
}
.fa-file-text-o:before {
  content: "\f0f6";
}
.fa-building-o:before {
  content: "\f0f7";
}
.fa-hospital-o:before {
  content: "\f0f8";
}
.fa-ambulance:before {
  content: "\f0f9";
}
.fa-medkit:before {
  content: "\f0fa";
}
.fa-fighter-jet:before {
  content: "\f0fb";
}
.fa-beer:before {
  content: "\f0fc";
}
.fa-h-square:before {
  content: "\f0fd";
}
.fa-plus-square:before {
  content: "\f0fe";
}
.fa-angle-double-left:before {
  content: "\f100";
}
.fa-angle-double-right:before {
  content: "\f101";
}
.fa-angle-double-up:before {
  content: "\f102";
}
.fa-angle-double-down:before {
  content: "\f103";
}
.fa-angle-left:before {
  content: "\f104";
}
.fa-angle-right:before {
  content: "\f105";
}
.fa-angle-up:before {
  content: "\f106";
}
.fa-angle-down:before {
  content: "\f107";
}
.fa-desktop:before {
  content: "\f108";
}
.fa-laptop:before {
  content: "\f109";
}
.fa-tablet:before {
  content: "\f10a";
}
.fa-mobile-phone:before,
.fa-mobile:before {
  content: "\f10b";
}
.fa-circle-o:before {
  content: "\f10c";
}
.fa-quote-left:before {
  content: "\f10d";
}
.fa-quote-right:before {
  content: "\f10e";
}
.fa-spinner:before {
  content: "\f110";
}
.fa-circle:before {
  content: "\f111";
}
.fa-mail-reply:before,
.fa-reply:before {
  content: "\f112";
}
.fa-github-alt:before {
  content: "\f113";
}
.fa-folder-o:before {
  content: "\f114";
}
.fa-folder-open-o:before {
  content: "\f115";
}
.fa-smile-o:before {
  content: "\f118";
}
.fa-frown-o:before {
  content: "\f119";
}
.fa-meh-o:before {
  content: "\f11a";
}
.fa-gamepad:before {
  content: "\f11b";
}
.fa-keyboard-o:before {
  content: "\f11c";
}
.fa-flag-o:before {
  content: "\f11d";
}
.fa-flag-checkered:before {
  content: "\f11e";
}
.fa-terminal:before {
  content: "\f120";
}
.fa-code:before {
  content: "\f121";
}
.fa-mail-reply-all:before,
.fa-reply-all:before {
  content: "\f122";
}
.fa-star-half-empty:before,
.fa-star-half-full:before,
.fa-star-half-o:before {
  content: "\f123";
}
.fa-location-arrow:before {
  content: "\f124";
}
.fa-crop:before {
  content: "\f125";
}
.fa-code-fork:before {
  content: "\f126";
}
.fa-unlink:before,
.fa-chain-broken:before {
  content: "\f127";
}
.fa-question:before {
  content: "\f128";
}
.fa-info:before {
  content: "\f129";
}
.fa-exclamation:before {
  content: "\f12a";
}
.fa-superscript:before {
  content: "\f12b";
}
.fa-subscript:before {
  content: "\f12c";
}
.fa-eraser:before {
  content: "\f12d";
}
.fa-puzzle-piece:before {
  content: "\f12e";
}
.fa-microphone:before {
  content: "\f130";
}
.fa-microphone-slash:before {
  content: "\f131";
}
.fa-shield:before {
  content: "\f132";
}
.fa-calendar-o:before {
  content: "\f133";
}
.fa-fire-extinguisher:before {
  content: "\f134";
}
.fa-rocket:before {
  content: "\f135";
}
.fa-maxcdn:before {
  content: "\f136";
}
.fa-chevron-circle-left:before {
  content: "\f137";
}
.fa-chevron-circle-right:before {
  content: "\f138";
}
.fa-chevron-circle-up:before {
  content: "\f139";
}
.fa-chevron-circle-down:before {
  content: "\f13a";
}
.fa-html5:before {
  content: "\f13b";
}
.fa-css3:before {
  content: "\f13c";
}
.fa-anchor:before {
  content: "\f13d";
}
.fa-unlock-alt:before {
  content: "\f13e";
}
.fa-bullseye:before {
  content: "\f140";
}
.fa-ellipsis-h:before {
  content: "\f141";
}
.fa-ellipsis-v:before {
  content: "\f142";
}
.fa-rss-square:before {
  content: "\f143";
}
.fa-play-circle:before {
  content: "\f144";
}
.fa-ticket:before {
  content: "\f145";
}
.fa-minus-square:before {
  content: "\f146";
}
.fa-minus-square-o:before {
  content: "\f147";
}
.fa-level-up:before {
  content: "\f148";
}
.fa-level-down:before {
  content: "\f149";
}
.fa-check-square:before {
  content: "\f14a";
}
.fa-pencil-square:before {
  content: "\f14b";
}
.fa-external-link-square:before {
  content: "\f14c";
}
.fa-share-square:before {
  content: "\f14d";
}
.fa-compass:before {
  content: "\f14e";
}
.fa-toggle-down:before,
.fa-caret-square-o-down:before {
  content: "\f150";
}
.fa-toggle-up:before,
.fa-caret-square-o-up:before {
  content: "\f151";
}
.fa-toggle-right:before,
.fa-caret-square-o-right:before {
  content: "\f152";
}
.fa-euro:before,
.fa-eur:before {
  content: "\f153";
}
.fa-gbp:before {
  content: "\f154";
}
.fa-dollar:before,
.fa-usd:before {
  content: "\f155";
}
.fa-rupee:before,
.fa-inr:before {
  content: "\f156";
}
.fa-cny:before,
.fa-rmb:before,
.fa-yen:before,
.fa-jpy:before {
  content: "\f157";
}
.fa-ruble:before,
.fa-rouble:before,
.fa-rub:before {
  content: "\f158";
}
.fa-won:before,
.fa-krw:before {
  content: "\f159";
}
.fa-bitcoin:before,
.fa-btc:before {
  content: "\f15a";
}
.fa-file:before {
  content: "\f15b";
}
.fa-file-text:before {
  content: "\f15c";
}
.fa-sort-alpha-asc:before {
  content: "\f15d";
}
.fa-sort-alpha-desc:before {
  content: "\f15e";
}
.fa-sort-amount-asc:before {
  content: "\f160";
}
.fa-sort-amount-desc:before {
  content: "\f161";
}
.fa-sort-numeric-asc:before {
  content: "\f162";
}
.fa-sort-numeric-desc:before {
  content: "\f163";
}
.fa-thumbs-up:before {
  content: "\f164";
}
.fa-thumbs-down:before {
  content: "\f165";
}
.fa-youtube-square:before {
  content: "\f166";
}
.fa-youtube:before {
  content: "\f167";
}
.fa-xing:before {
  content: "\f168";
}
.fa-xing-square:before {
  content: "\f169";
}
.fa-youtube-play:before {
  content: "\f16a";
}
.fa-dropbox:before {
  content: "\f16b";
}
.fa-stack-overflow:before {
  content: "\f16c";
}
.fa-instagram:before {
  content: "\f16d";
}
.fa-flickr:before {
  content: "\f16e";
}
.fa-adn:before {
  content: "\f170";
}
.fa-bitbucket:before {
  content: "\f171";
}
.fa-bitbucket-square:before {
  content: "\f172";
}
.fa-tumblr:before {
  content: "\f173";
}
.fa-tumblr-square:before {
  content: "\f174";
}
.fa-long-arrow-down:before {
  content: "\f175";
}
.fa-long-arrow-up:before {
  content: "\f176";
}
.fa-long-arrow-left:before {
  content: "\f177";
}
.fa-long-arrow-right:before {
  content: "\f178";
}
.fa-apple:before {
  content: "\f179";
}
.fa-windows:before {
  content: "\f17a";
}
.fa-android:before {
  content: "\f17b";
}
.fa-linux:before {
  content: "\f17c";
}
.fa-dribbble:before {
  content: "\f17d";
}
.fa-skype:before {
  content: "\f17e";
}
.fa-foursquare:before {
  content: "\f180";
}
.fa-trello:before {
  content: "\f181";
}
.fa-female:before {
  content: "\f182";
}
.fa-male:before {
  content: "\f183";
}
.fa-gittip:before {
  content: "\f184";
}
.fa-sun-o:before {
  content: "\f185";
}
.fa-moon-o:before {
  content: "\f186";
}
.fa-archive:before {
  content: "\f187";
}
.fa-bug:before {
  content: "\f188";
}
.fa-vk:before {
  content: "\f189";
}
.fa-weibo:before {
  content: "\f18a";
}
.fa-renren:before {
  content: "\f18b";
}
.fa-pagelines:before {
  content: "\f18c";
}
.fa-stack-exchange:before {
  content: "\f18d";
}
.fa-arrow-circle-o-right:before {
  content: "\f18e";
}
.fa-arrow-circle-o-left:before {
  content: "\f190";
}
.fa-toggle-left:before,
.fa-caret-square-o-left:before {
  content: "\f191";
}
.fa-dot-circle-o:before {
  content: "\f192";
}
.fa-wheelchair:before {
  content: "\f193";
}
.fa-vimeo-square:before {
  content: "\f194";
}
.fa-turkish-lira:before,
.fa-try:before {
  content: "\f195";
}
.fa-plus-square-o:before {
  content: "\f196";
}
.fa-space-shuttle:before {
  content: "\f197";
}
.fa-slack:before {
  content: "\f198";
}
.fa-envelope-square:before {
  content: "\f199";
}
.fa-wordpress:before {
  content: "\f19a";
}
.fa-openid:before {
  content: "\f19b";
}
.fa-institution:before,
.fa-bank:before,
.fa-university:before {
  content: "\f19c";
}
.fa-mortar-board:before,
.fa-graduation-cap:before {
  content: "\f19d";
}
.fa-yahoo:before {
  content: "\f19e";
}
.fa-google:before {
  content: "\f1a0";
}
.fa-reddit:before {
  content: "\f1a1";
}
.fa-reddit-square:before {
  content: "\f1a2";
}
.fa-stumbleupon-circle:before {
  content: "\f1a3";
}
.fa-stumbleupon:before {
  content: "\f1a4";
}
.fa-delicious:before {
  content: "\f1a5";
}
.fa-digg:before {
  content: "\f1a6";
}
.fa-pied-piper:before {
  content: "\f1a7";
}
.fa-pied-piper-alt:before {
  content: "\f1a8";
}
.fa-drupal:before {
  content: "\f1a9";
}
.fa-joomla:before {
  content: "\f1aa";
}
.fa-language:before {
  content: "\f1ab";
}
.fa-fax:before {
  content: "\f1ac";
}
.fa-building:before {
  content: "\f1ad";
}
.fa-child:before {
  content: "\f1ae";
}
.fa-paw:before {
  content: "\f1b0";
}
.fa-spoon:before {
  content: "\f1b1";
}
.fa-cube:before {
  content: "\f1b2";
}
.fa-cubes:before {
  content: "\f1b3";
}
.fa-behance:before {
  content: "\f1b4";
}
.fa-behance-square:before {
  content: "\f1b5";
}
.fa-steam:before {
  content: "\f1b6";
}
.fa-steam-square:before {
  content: "\f1b7";
}
.fa-recycle:before {
  content: "\f1b8";
}
.fa-automobile:before,
.fa-car:before {
  content: "\f1b9";
}
.fa-cab:before,
.fa-taxi:before {
  content: "\f1ba";
}
.fa-tree:before {
  content: "\f1bb";
}
.fa-spotify:before {
  content: "\f1bc";
}
.fa-deviantart:before {
  content: "\f1bd";
}
.fa-soundcloud:before {
  content: "\f1be";
}
.fa-database:before {
  content: "\f1c0";
}
.fa-file-pdf-o:before {
  content: "\f1c1";
}
.fa-file-word-o:before {
  content: "\f1c2";
}
.fa-file-excel-o:before {
  content: "\f1c3";
}
.fa-file-powerpoint-o:before {
  content: "\f1c4";
}
.fa-file-photo-o:before,
.fa-file-picture-o:before,
.fa-file-image-o:before {
  content: "\f1c5";
}
.fa-file-zip-o:before,
.fa-file-archive-o:before {
  content: "\f1c6";
}
.fa-file-sound-o:before,
.fa-file-audio-o:before {
  content: "\f1c7";
}
.fa-file-movie-o:before,
.fa-file-video-o:before {
  content: "\f1c8";
}
.fa-file-code-o:before {
  content: "\f1c9";
}
.fa-vine:before {
  content: "\f1ca";
}
.fa-codepen:before {
  content: "\f1cb";
}
.fa-jsfiddle:before {
  content: "\f1cc";
}
.fa-life-bouy:before,
.fa-life-buoy:before,
.fa-life-saver:before,
.fa-support:before,
.fa-life-ring:before {
  content: "\f1cd";
}
.fa-circle-o-notch:before {
  content: "\f1ce";
}
.fa-ra:before,
.fa-rebel:before {
  content: "\f1d0";
}
.fa-ge:before,
.fa-empire:before {
  content: "\f1d1";
}
.fa-git-square:before {
  content: "\f1d2";
}
.fa-git:before {
  content: "\f1d3";
}
.fa-hacker-news:before {
  content: "\f1d4";
}
.fa-tencent-weibo:before {
  content: "\f1d5";
}
.fa-qq:before {
  content: "\f1d6";
}
.fa-wechat:before,
.fa-weixin:before {
  content: "\f1d7";
}
.fa-send:before,
.fa-paper-plane:before {
  content: "\f1d8";
}
.fa-send-o:before,
.fa-paper-plane-o:before {
  content: "\f1d9";
}
.fa-history:before {
  content: "\f1da";
}
.fa-circle-thin:before {
  content: "\f1db";
}
.fa-header:before {
  content: "\f1dc";
}
.fa-paragraph:before {
  content: "\f1dd";
}
.fa-sliders:before {
  content: "\f1de";
}
.fa-share-alt:before {
  content: "\f1e0";
}
.fa-share-alt-square:before {
  content: "\f1e1";
}
.fa-bomb:before {
  content: "\f1e2";
}
.fa-soccer-ball-o:before,
.fa-futbol-o:before {
  content: "\f1e3";
}
.fa-tty:before {
  content: "\f1e4";
}
.fa-binoculars:before {
  content: "\f1e5";
}
.fa-plug:before {
  content: "\f1e6";
}
.fa-slideshare:before {
  content: "\f1e7";
}
.fa-twitch:before {
  content: "\f1e8";
}
.fa-yelp:before {
  content: "\f1e9";
}
.fa-newspaper-o:before {
  content: "\f1ea";
}
.fa-wifi:before {
  content: "\f1eb";
}
.fa-calculator:before {
  content: "\f1ec";
}
.fa-paypal:before {
  content: "\f1ed";
}
.fa-google-wallet:before {
  content: "\f1ee";
}
.fa-cc-visa:before {
  content: "\f1f0";
}
.fa-cc-mastercard:before {
  content: "\f1f1";
}
.fa-cc-discover:before {
  content: "\f1f2";
}
.fa-cc-amex:before {
  content: "\f1f3";
}
.fa-cc-paypal:before {
  content: "\f1f4";
}
.fa-cc-stripe:before {
  content: "\f1f5";
}
.fa-bell-slash:before {
  content: "\f1f6";
}
.fa-bell-slash-o:before {
  content: "\f1f7";
}
.fa-trash:before {
  content: "\f1f8";
}
.fa-copyright:before {
  content: "\f1f9";
}
.fa-at:before {
  content: "\f1fa";
}
.fa-eyedropper:before {
  content: "\f1fb";
}
.fa-paint-brush:before {
  content: "\f1fc";
}
.fa-birthday-cake:before {
  content: "\f1fd";
}
.fa-area-chart:before {
  content: "\f1fe";
}
.fa-pie-chart:before {
  content: "\f200";
}
.fa-line-chart:before {
  content: "\f201";
}
.fa-lastfm:before {
  content: "\f202";
}
.fa-lastfm-square:before {
  content: "\f203";
}
.fa-toggle-off:before {
  content: "\f204";
}
.fa-toggle-on:before {
  content: "\f205";
}
.fa-bicycle:before {
  content: "\f206";
}
.fa-bus:before {
  content: "\f207";
}
.fa-ioxhost:before {
  content: "\f208";
}
.fa-angellist:before {
  content: "\f209";
}
.fa-cc:before {
  content: "\f20a";
}
.fa-shekel:before,
.fa-sheqel:before,
.fa-ils:before {
  content: "\f20b";
}
.fa-meanpath:before {
  content: "\f20c";
}
/*!
*
* IPython base
*
*/
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
code {
  color: #000;
}
pre {
  font-size: inherit;
  line-height: inherit;
}
label {
  font-weight: normal;
}
/* Make the page background atleast 100% the height of the view port */
/* Make the page itself atleast 70% the height of the view port */
.border-box-sizing {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.corner-all {
  border-radius: 2px;
}
.no-padding {
  padding: 0px;
}
/* Flexible box model classes */
/* Taken from Alex Russell http://infrequently.org/2009/08/css-3-progress/ */
/* This file is a compatability layer.  It allows the usage of flexible box 
model layouts accross multiple browsers, including older browsers.  The newest,
universal implementation of the flexible box model is used when available (see
`Modern browsers` comments below).  Browsers that are known to implement this 
new spec completely include:

    Firefox 28.0+
    Chrome 29.0+
    Internet Explorer 11+ 
    Opera 17.0+

Browsers not listed, including Safari, are supported via the styling under the
`Old browsers` comments below.
*/
.hbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
.hbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.vbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
.vbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.hbox.reverse,
.vbox.reverse,
.reverse {
  /* Old browsers */
  -webkit-box-direction: reverse;
  -moz-box-direction: reverse;
  box-direction: reverse;
  /* Modern browsers */
  flex-direction: row-reverse;
}
.hbox.box-flex0,
.vbox.box-flex0,
.box-flex0 {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
  width: auto;
}
.hbox.box-flex1,
.vbox.box-flex1,
.box-flex1 {
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex,
.vbox.box-flex,
.box-flex {
  /* Old browsers */
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex2,
.vbox.box-flex2,
.box-flex2 {
  /* Old browsers */
  -webkit-box-flex: 2;
  -moz-box-flex: 2;
  box-flex: 2;
  /* Modern browsers */
  flex: 2;
}
.box-group1 {
  /*  Deprecated */
  -webkit-box-flex-group: 1;
  -moz-box-flex-group: 1;
  box-flex-group: 1;
}
.box-group2 {
  /* Deprecated */
  -webkit-box-flex-group: 2;
  -moz-box-flex-group: 2;
  box-flex-group: 2;
}
.hbox.start,
.vbox.start,
.start {
  /* Old browsers */
  -webkit-box-pack: start;
  -moz-box-pack: start;
  box-pack: start;
  /* Modern browsers */
  justify-content: flex-start;
}
.hbox.end,
.vbox.end,
.end {
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
}
.hbox.center,
.vbox.center,
.center {
  /* Old browsers */
  -webkit-box-pack: center;
  -moz-box-pack: center;
  box-pack: center;
  /* Modern browsers */
  justify-content: center;
}
.hbox.baseline,
.vbox.baseline,
.baseline {
  /* Old browsers */
  -webkit-box-pack: baseline;
  -moz-box-pack: baseline;
  box-pack: baseline;
  /* Modern browsers */
  justify-content: baseline;
}
.hbox.stretch,
.vbox.stretch,
.stretch {
  /* Old browsers */
  -webkit-box-pack: stretch;
  -moz-box-pack: stretch;
  box-pack: stretch;
  /* Modern browsers */
  justify-content: stretch;
}
.hbox.align-start,
.vbox.align-start,
.align-start {
  /* Old browsers */
  -webkit-box-align: start;
  -moz-box-align: start;
  box-align: start;
  /* Modern browsers */
  align-items: flex-start;
}
.hbox.align-end,
.vbox.align-end,
.align-end {
  /* Old browsers */
  -webkit-box-align: end;
  -moz-box-align: end;
  box-align: end;
  /* Modern browsers */
  align-items: flex-end;
}
.hbox.align-center,
.vbox.align-center,
.align-center {
  /* Old browsers */
  -webkit-box-align: center;
  -moz-box-align: center;
  box-align: center;
  /* Modern browsers */
  align-items: center;
}
.hbox.align-baseline,
.vbox.align-baseline,
.align-baseline {
  /* Old browsers */
  -webkit-box-align: baseline;
  -moz-box-align: baseline;
  box-align: baseline;
  /* Modern browsers */
  align-items: baseline;
}
.hbox.align-stretch,
.vbox.align-stretch,
.align-stretch {
  /* Old browsers */
  -webkit-box-align: stretch;
  -moz-box-align: stretch;
  box-align: stretch;
  /* Modern browsers */
  align-items: stretch;
}
div.error {
  margin: 2em;
  text-align: center;
}
div.error > h1 {
  font-size: 500%;
  line-height: normal;
}
div.error > p {
  font-size: 200%;
  line-height: normal;
}
div.traceback-wrapper {
  text-align: left;
  max-width: 800px;
  margin: auto;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
body {
  background-color: #fff;
  /* This makes sure that the body covers the entire window and needs to
       be in a different element than the display: box in wrapper below */
  position: absolute;
  left: 0px;
  right: 0px;
  top: 0px;
  bottom: 0px;
  overflow: visible;
}
body > #header {
  /* Initially hidden to prevent FLOUC */
  display: none;
  background-color: #fff;
  /* Display over codemirror */
  position: relative;
  z-index: 100;
}
body > #header #header-container {
  padding-bottom: 5px;
  padding-top: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
body > #header .header-bar {
  width: 100%;
  height: 1px;
  background: #e7e7e7;
  margin-bottom: -1px;
}
@media print {
  body > #header {
    display: none !important;
  }
}
#header-spacer {
  width: 100%;
  visibility: hidden;
}
@media print {
  #header-spacer {
    display: none;
  }
}
#ipython_notebook {
  padding-left: 0px;
  padding-top: 1px;
  padding-bottom: 1px;
}
@media (max-width: 991px) {
  #ipython_notebook {
    margin-left: 10px;
  }
}
[dir="rtl"] #ipython_notebook {
  float: right !important;
}
#noscript {
  width: auto;
  padding-top: 16px;
  padding-bottom: 16px;
  text-align: center;
  font-size: 22px;
  color: red;
  font-weight: bold;
}
#ipython_notebook img {
  height: 28px;
}
#site {
  width: 100%;
  display: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  overflow: auto;
}
@media print {
  #site {
    height: auto !important;
  }
}
/* Smaller buttons */
.ui-button .ui-button-text {
  padding: 0.2em 0.8em;
  font-size: 77%;
}
input.ui-button {
  padding: 0.3em 0.9em;
}
span#login_widget {
  float: right;
}
span#login_widget > .button,
#logout {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button:focus,
#logout:focus,
span#login_widget > .button.focus,
#logout.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
span#login_widget > .button:hover,
#logout:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active:hover,
#logout:active:hover,
span#login_widget > .button.active:hover,
#logout.active:hover,
.open > .dropdown-togglespan#login_widget > .button:hover,
.open > .dropdown-toggle#logout:hover,
span#login_widget > .button:active:focus,
#logout:active:focus,
span#login_widget > .button.active:focus,
#logout.active:focus,
.open > .dropdown-togglespan#login_widget > .button:focus,
.open > .dropdown-toggle#logout:focus,
span#login_widget > .button:active.focus,
#logout:active.focus,
span#login_widget > .button.active.focus,
#logout.active.focus,
.open > .dropdown-togglespan#login_widget > .button.focus,
.open > .dropdown-toggle#logout.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  background-image: none;
}
span#login_widget > .button.disabled:hover,
#logout.disabled:hover,
span#login_widget > .button[disabled]:hover,
#logout[disabled]:hover,
fieldset[disabled] span#login_widget > .button:hover,
fieldset[disabled] #logout:hover,
span#login_widget > .button.disabled:focus,
#logout.disabled:focus,
span#login_widget > .button[disabled]:focus,
#logout[disabled]:focus,
fieldset[disabled] span#login_widget > .button:focus,
fieldset[disabled] #logout:focus,
span#login_widget > .button.disabled.focus,
#logout.disabled.focus,
span#login_widget > .button[disabled].focus,
#logout[disabled].focus,
fieldset[disabled] span#login_widget > .button.focus,
fieldset[disabled] #logout.focus {
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button .badge,
#logout .badge {
  color: #fff;
  background-color: #333;
}
.nav-header {
  text-transform: none;
}
#header > span {
  margin-top: 10px;
}
.modal_stretch .modal-dialog {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  min-height: 80vh;
}
.modal_stretch .modal-dialog .modal-body {
  max-height: calc(100vh - 200px);
  overflow: auto;
  flex: 1;
}
@media (min-width: 768px) {
  .modal .modal-dialog {
    width: 700px;
  }
}
@media (min-width: 768px) {
  select.form-control {
    margin-left: 12px;
    margin-right: 12px;
  }
}
/*!
*
* IPython auth
*
*/
.center-nav {
  display: inline-block;
  margin-bottom: -4px;
}
/*!
*
* IPython tree view
*
*/
/* We need an invisible input field on top of the sentense*/
/* "Drag file onto the list ..." */
.alternate_upload {
  background-color: none;
  display: inline;
}
.alternate_upload.form {
  padding: 0;
  margin: 0;
}
.alternate_upload input.fileinput {
  text-align: center;
  vertical-align: middle;
  display: inline;
  opacity: 0;
  z-index: 2;
  width: 12ex;
  margin-right: -12ex;
}
.alternate_upload .btn-upload {
  height: 22px;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
[dir="rtl"] #tabs li {
  float: right;
}
ul#tabs {
  margin-bottom: 4px;
}
[dir="rtl"] ul#tabs {
  margin-right: 0px;
}
ul#tabs a {
  padding-top: 6px;
  padding-bottom: 4px;
}
ul.breadcrumb a:focus,
ul.breadcrumb a:hover {
  text-decoration: none;
}
ul.breadcrumb i.icon-home {
  font-size: 16px;
  margin-right: 4px;
}
ul.breadcrumb span {
  color: #5e5e5e;
}
.list_toolbar {
  padding: 4px 0 4px 0;
  vertical-align: middle;
}
.list_toolbar .tree-buttons {
  padding-top: 1px;
}
[dir="rtl"] .list_toolbar .tree-buttons {
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-right {
  padding-top: 1px;
  float: left !important;
}
[dir="rtl"] .list_toolbar .pull-left {
  float: right !important;
}
.dynamic-buttons {
  padding-top: 3px;
  display: inline-block;
}
.list_toolbar [class*="span"] {
  min-height: 24px;
}
.list_header {
  font-weight: bold;
  background-color: #EEE;
}
.list_placeholder {
  font-weight: bold;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
}
.list_container {
  margin-top: 4px;
  margin-bottom: 20px;
  border: 1px solid #ddd;
  border-radius: 2px;
}
.list_container > div {
  border-bottom: 1px solid #ddd;
}
.list_container > div:hover .list-item {
  background-color: red;
}
.list_container > div:last-child {
  border: none;
}
.list_item:hover .list_item {
  background-color: #ddd;
}
.list_item a {
  text-decoration: none;
}
.list_item:hover {
  background-color: #fafafa;
}
.list_header > div,
.list_item > div {
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
.list_header > div input,
.list_item > div input {
  margin-right: 7px;
  margin-left: 14px;
  vertical-align: baseline;
  line-height: 22px;
  position: relative;
  top: -1px;
}
.list_header > div .item_link,
.list_item > div .item_link {
  margin-left: -1px;
  vertical-align: baseline;
  line-height: 22px;
}
.new-file input[type=checkbox] {
  visibility: hidden;
}
.item_name {
  line-height: 22px;
  height: 24px;
}
.item_icon {
  font-size: 14px;
  color: #5e5e5e;
  margin-right: 7px;
  margin-left: 7px;
  line-height: 22px;
  vertical-align: baseline;
}
.item_buttons {
  line-height: 1em;
  margin-left: -5px;
}
.item_buttons .btn,
.item_buttons .btn-group,
.item_buttons .input-group {
  float: left;
}
.item_buttons > .btn,
.item_buttons > .btn-group,
.item_buttons > .input-group {
  margin-left: 5px;
}
.item_buttons .btn {
  min-width: 13ex;
}
.item_buttons .running-indicator {
  padding-top: 4px;
  color: #5cb85c;
}
.item_buttons .kernel-name {
  padding-top: 4px;
  color: #5bc0de;
  margin-right: 7px;
  float: left;
}
.toolbar_info {
  height: 24px;
  line-height: 24px;
}
.list_item input:not([type=checkbox]) {
  padding-top: 3px;
  padding-bottom: 3px;
  height: 22px;
  line-height: 14px;
  margin: 0px;
}
.highlight_text {
  color: blue;
}
#project_name {
  display: inline-block;
  padding-left: 7px;
  margin-left: -2px;
}
#project_name > .breadcrumb {
  padding: 0px;
  margin-bottom: 0px;
  background-color: transparent;
  font-weight: bold;
}
#tree-selector {
  padding-right: 0px;
}
[dir="rtl"] #tree-selector a {
  float: right;
}
#button-select-all {
  min-width: 50px;
}
#select-all {
  margin-left: 7px;
  margin-right: 2px;
}
.menu_icon {
  margin-right: 2px;
}
.tab-content .row {
  margin-left: 0px;
  margin-right: 0px;
}
.folder_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f114";
}
.folder_icon:before.pull-left {
  margin-right: .3em;
}
.folder_icon:before.pull-right {
  margin-left: .3em;
}
.notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
}
.notebook_icon:before.pull-left {
  margin-right: .3em;
}
.notebook_icon:before.pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
  color: #5cb85c;
}
.running_notebook_icon:before.pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.pull-right {
  margin-left: .3em;
}
.file_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f016";
  position: relative;
  top: -2px;
}
.file_icon:before.pull-left {
  margin-right: .3em;
}
.file_icon:before.pull-right {
  margin-left: .3em;
}
#notebook_toolbar .pull-right {
  padding-top: 0px;
  margin-right: -1px;
}
ul#new-menu {
  left: auto;
  right: 0;
}
[dir="rtl"] #new-menu {
  text-align: right;
}
.kernel-menu-icon {
  padding-right: 12px;
  width: 24px;
  content: "\f096";
}
.kernel-menu-icon:before {
  content: "\f096";
}
.kernel-menu-icon-current:before {
  content: "\f00c";
}
#tab_content {
  padding-top: 20px;
}
#running .panel-group .panel {
  margin-top: 3px;
  margin-bottom: 1em;
}
#running .panel-group .panel .panel-heading {
  background-color: #EEE;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
#running .panel-group .panel .panel-heading a:focus,
#running .panel-group .panel .panel-heading a:hover {
  text-decoration: none;
}
#running .panel-group .panel .panel-body {
  padding: 0px;
}
#running .panel-group .panel .panel-body .list_container {
  margin-top: 0px;
  margin-bottom: 0px;
  border: 0px;
  border-radius: 0px;
}
#running .panel-group .panel .panel-body .list_container .list_item {
  border-bottom: 1px solid #ddd;
}
#running .panel-group .panel .panel-body .list_container .list_item:last-child {
  border-bottom: 0px;
}
[dir="rtl"] #running .col-sm-8 {
  float: right !important;
}
.delete-button {
  display: none;
}
.duplicate-button {
  display: none;
}
.rename-button {
  display: none;
}
.shutdown-button {
  display: none;
}
.dynamic-instructions {
  display: inline-block;
  padding-top: 4px;
}
/*!
*
* IPython text editor webapp
*
*/
.selected-keymap i.fa {
  padding: 0px 5px;
}
.selected-keymap i.fa:before {
  content: "\f00c";
}
#mode-menu {
  overflow: auto;
  max-height: 20em;
}
.edit_app #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.edit_app #menubar .navbar {
  /* Use a negative 1 bottom margin, so the border overlaps the border of the
    header */
  margin-bottom: -1px;
}
.dirty-indicator {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator.pull-left {
  margin-right: .3em;
}
.dirty-indicator.pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-dirty.pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-clean.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f00c";
}
.dirty-indicator-clean:before.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.pull-right {
  margin-left: .3em;
}
#filename {
  font-size: 16pt;
  display: table;
  padding: 0px 5px;
}
#current-mode {
  padding-left: 5px;
  padding-right: 5px;
}
#texteditor-backdrop {
  padding-top: 20px;
  padding-bottom: 20px;
}
@media not print {
  #texteditor-backdrop {
    background-color: #EEE;
  }
}
@media print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container {
    padding: 0px;
    background-color: #fff;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
/*!
*
* IPython notebook
*
*/
/* CSS font colors for translated ANSI colors. */
.ansibold {
  font-weight: bold;
}
/* use dark versions for foreground, to improve visibility */
.ansiblack {
  color: black;
}
.ansired {
  color: darkred;
}
.ansigreen {
  color: darkgreen;
}
.ansiyellow {
  color: #c4a000;
}
.ansiblue {
  color: darkblue;
}
.ansipurple {
  color: darkviolet;
}
.ansicyan {
  color: steelblue;
}
.ansigray {
  color: gray;
}
/* and light for background, for the same reason */
.ansibgblack {
  background-color: black;
}
.ansibgred {
  background-color: red;
}
.ansibggreen {
  background-color: green;
}
.ansibgyellow {
  background-color: yellow;
}
.ansibgblue {
  background-color: blue;
}
.ansibgpurple {
  background-color: magenta;
}
.ansibgcyan {
  background-color: cyan;
}
.ansibggray {
  background-color: gray;
}
div.cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-radius: 2px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  border-width: 1px;
  border-style: solid;
  border-color: transparent;
  width: 100%;
  padding: 5px;
  /* This acts as a spacer between cells, that is outside the border */
  margin: 0px;
  outline: none;
  border-left-width: 1px;
  padding-left: 5px;
  background: linear-gradient(to right, transparent -40px, transparent 1px, transparent 1px, transparent 100%);
}
div.cell.jupyter-soft-selected {
  border-left-color: #90CAF9;
  border-left-color: #E3F2FD;
  border-left-width: 1px;
  padding-left: 5px;
  border-right-color: #E3F2FD;
  border-right-width: 1px;
  background: #E3F2FD;
}
@media print {
  div.cell.jupyter-soft-selected {
    border-color: transparent;
  }
}
div.cell.selected {
  border-color: #ababab;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 5px, transparent 5px, transparent 100%);
}
@media print {
  div.cell.selected {
    border-color: transparent;
  }
}
div.cell.selected.jupyter-soft-selected {
  border-left-width: 0;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 7px, #E3F2FD 7px, #E3F2FD 100%);
}
.edit_mode div.cell.selected {
  border-color: #66BB6A;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #66BB6A -40px, #66BB6A 5px, transparent 5px, transparent 100%);
}
@media print {
  .edit_mode div.cell.selected {
    border-color: transparent;
  }
}
.prompt {
  /* This needs to be wide enough for 3 digit prompt numbers: In[100]: */
  min-width: 14ex;
  /* This padding is tuned to match the padding on the CodeMirror editor. */
  padding: 0.4em;
  margin: 0px;
  font-family: monospace;
  text-align: right;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
  /* Don't highlight prompt number selection */
  -webkit-touch-callout: none;
  -webkit-user-select: none;
  -khtml-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
  /* Use default cursor */
  cursor: default;
}
@media (max-width: 540px) {
  .prompt {
    text-align: left;
  }
}
div.inner_cell {
  min-width: 0;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_area {
  border: 1px solid #cfcfcf;
  border-radius: 2px;
  background: #f7f7f7;
  line-height: 1.21429em;
}
/* This is needed so that empty prompt areas can collapse to zero height when there
   is no content in the output_subarea and the prompt. The main purpose of this is
   to make sure that empty JavaScript output_subareas have no height. */
div.prompt:empty {
  padding-top: 0;
  padding-bottom: 0;
}
div.unrecognized_cell {
  padding: 5px 5px 5px 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.unrecognized_cell .inner_cell {
  border-radius: 2px;
  padding: 5px;
  font-weight: bold;
  color: red;
  border: 1px solid #cfcfcf;
  background: #eaeaea;
}
div.unrecognized_cell .inner_cell a {
  color: inherit;
  text-decoration: none;
}
div.unrecognized_cell .inner_cell a:hover {
  color: inherit;
  text-decoration: none;
}
@media (max-width: 540px) {
  div.unrecognized_cell > div.prompt {
    display: none;
  }
}
div.code_cell {
  /* avoid page breaking on code cells when printing */
}
@media print {
  div.code_cell {
    page-break-inside: avoid;
  }
}
/* any special styling for code cells that are currently running goes here */
div.input {
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.input {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_prompt {
  color: #303F9F;
  border-top: 1px solid transparent;
}
div.input_area > div.highlight {
  margin: 0.4em;
  border: none;
  padding: 0px;
  background-color: transparent;
}
div.input_area > div.highlight > pre {
  margin: 0px;
  border: none;
  padding: 0px;
  background-color: transparent;
}
/* The following gets added to the <head> if it is detected that the user has a
 * monospace font with inconsistent normal/bold/italic height.  See
 * notebookmain.js.  Such fonts will have keywords vertically offset with
 * respect to the rest of the text.  The user should select a better font.
 * See: https://github.com/ipython/ipython/issues/1503
 *
 * .CodeMirror span {
 *      vertical-align: bottom;
 * }
 */
.CodeMirror {
  line-height: 1.21429em;
  /* Changed from 1em to our global default */
  font-size: 14px;
  height: auto;
  /* Changed to auto to autogrow */
  background: none;
  /* Changed from white to allow our bg to show through */
}
.CodeMirror-scroll {
  /*  The CodeMirror docs are a bit fuzzy on if overflow-y should be hidden or visible.*/
  /*  We have found that if it is visible, vertical scrollbars appear with font size changes.*/
  overflow-y: hidden;
  overflow-x: auto;
}
.CodeMirror-lines {
  /* In CM2, this used to be 0.4em, but in CM3 it went to 4px. We need the em value because */
  /* we have set a different line-height and want this to scale with that. */
  padding: 0.4em;
}
.CodeMirror-linenumber {
  padding: 0 8px 0 4px;
}
.CodeMirror-gutters {
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.CodeMirror pre {
  /* In CM3 this went to 4px from 0 in CM2. We need the 0 value because of how we size */
  /* .CodeMirror-lines */
  padding: 0;
  border: 0;
  border-radius: 0;
}
/*

Original style from softwaremaniacs.org (c) Ivan Sagalaev <Maniac@SoftwareManiacs.Org>
Adapted from GitHub theme

*/
.highlight-base {
  color: #000;
}
.highlight-variable {
  color: #000;
}
.highlight-variable-2 {
  color: #1a1a1a;
}
.highlight-variable-3 {
  color: #333333;
}
.highlight-string {
  color: #BA2121;
}
.highlight-comment {
  color: #408080;
  font-style: italic;
}
.highlight-number {
  color: #080;
}
.highlight-atom {
  color: #88F;
}
.highlight-keyword {
  color: #008000;
  font-weight: bold;
}
.highlight-builtin {
  color: #008000;
}
.highlight-error {
  color: #f00;
}
.highlight-operator {
  color: #AA22FF;
  font-weight: bold;
}
.highlight-meta {
  color: #AA22FF;
}
/* previously not defined, copying from default codemirror */
.highlight-def {
  color: #00f;
}
.highlight-string-2 {
  color: #f50;
}
.highlight-qualifier {
  color: #555;
}
.highlight-bracket {
  color: #997;
}
.highlight-tag {
  color: #170;
}
.highlight-attribute {
  color: #00c;
}
.highlight-header {
  color: blue;
}
.highlight-quote {
  color: #090;
}
.highlight-link {
  color: #00c;
}
/* apply the same style to codemirror */
.cm-s-ipython span.cm-keyword {
  color: #008000;
  font-weight: bold;
}
.cm-s-ipython span.cm-atom {
  color: #88F;
}
.cm-s-ipython span.cm-number {
  color: #080;
}
.cm-s-ipython span.cm-def {
  color: #00f;
}
.cm-s-ipython span.cm-variable {
  color: #000;
}
.cm-s-ipython span.cm-operator {
  color: #AA22FF;
  font-weight: bold;
}
.cm-s-ipython span.cm-variable-2 {
  color: #1a1a1a;
}
.cm-s-ipython span.cm-variable-3 {
  color: #333333;
}
.cm-s-ipython span.cm-comment {
  color: #408080;
  font-style: italic;
}
.cm-s-ipython span.cm-string {
  color: #BA2121;
}
.cm-s-ipython span.cm-string-2 {
  color: #f50;
}
.cm-s-ipython span.cm-meta {
  color: #AA22FF;
}
.cm-s-ipython span.cm-qualifier {
  color: #555;
}
.cm-s-ipython span.cm-builtin {
  color: #008000;
}
.cm-s-ipython span.cm-bracket {
  color: #997;
}
.cm-s-ipython span.cm-tag {
  color: #170;
}
.cm-s-ipython span.cm-attribute {
  color: #00c;
}
.cm-s-ipython span.cm-header {
  color: blue;
}
.cm-s-ipython span.cm-quote {
  color: #090;
}
.cm-s-ipython span.cm-link {
  color: #00c;
}
.cm-s-ipython span.cm-error {
  color: #f00;
}
.cm-s-ipython span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}
div.output_wrapper {
  /* this position must be relative to enable descendents to be absolute within it */
  position: relative;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  z-index: 1;
}
/* class for the output area when it should be height-limited */
div.output_scroll {
  /* ideally, this would be max-height, but FF barfs all over that */
  height: 24em;
  /* FF needs this *and the wrapper* to specify full width, or it will shrinkwrap */
  width: 100%;
  overflow: auto;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  display: block;
}
/* output div while it is collapsed */
div.output_collapsed {
  margin: 0px;
  padding: 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
div.out_prompt_overlay {
  height: 100%;
  padding: 0px 0.4em;
  position: absolute;
  border-radius: 2px;
}
div.out_prompt_overlay:hover {
  /* use inner shadow to get border that is computed the same on WebKit/FF */
  -webkit-box-shadow: inset 0 0 1px #000;
  box-shadow: inset 0 0 1px #000;
  background: rgba(240, 240, 240, 0.5);
}
div.output_prompt {
  color: #D84315;
}
/* This class is the outer container of all output sections. */
div.output_area {
  padding: 0px;
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.output_area .MathJax_Display {
  text-align: left !important;
}
div.output_area .rendered_html table {
  margin-left: 0;
  margin-right: 0;
}
div.output_area .rendered_html img {
  margin-left: 0;
  margin-right: 0;
}
div.output_area img,
div.output_area svg {
  max-width: 100%;
  height: auto;
}
div.output_area img.unconfined,
div.output_area svg.unconfined {
  max-width: none;
}
/* This is needed to protect the pre formating from global settings such
   as that of bootstrap */
.output {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.output_area {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
div.output_area pre {
  margin: 0;
  padding: 0;
  border: 0;
  vertical-align: baseline;
  color: black;
  background-color: transparent;
  border-radius: 0;
}
/* This class is for the output subarea inside the output_area and after
   the prompt div. */
div.output_subarea {
  overflow-x: auto;
  padding: 0.4em;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
  max-width: calc(100% - 14ex);
}
div.output_scroll div.output_subarea {
  overflow-x: visible;
}
/* The rest of the output_* classes are for special styling of the different
   output types */
/* all text output has this class: */
div.output_text {
  text-align: left;
  color: #000;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
}
/* stdout/stderr are 'text' as well as 'stream', but execute_result/error are *not* streams */
div.output_stderr {
  background: #fdd;
  /* very light red background for stderr */
}
div.output_latex {
  text-align: left;
}
/* Empty output_javascript divs should have no height */
div.output_javascript:empty {
  padding: 0;
}
.js-error {
  color: darkred;
}
/* raw_input styles */
div.raw_input_container {
  line-height: 1.21429em;
  padding-top: 5px;
}
pre.raw_input_prompt {
  /* nothing needed here. */
}
input.raw_input {
  font-family: monospace;
  font-size: inherit;
  color: inherit;
  width: auto;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
}
input.raw_input:focus {
  box-shadow: none;
}
p.p-space {
  margin-bottom: 10px;
}
div.output_unrecognized {
  padding: 5px;
  font-weight: bold;
  color: red;
}
div.output_unrecognized a {
  color: inherit;
  text-decoration: none;
}
div.output_unrecognized a:hover {
  color: inherit;
  text-decoration: none;
}
.rendered_html {
  color: #000;
  /* any extras will just be numbers: */
}
.rendered_html em {
  font-style: italic;
}
.rendered_html strong {
  font-weight: bold;
}
.rendered_html u {
  text-decoration: underline;
}
.rendered_html :link {
  text-decoration: underline;
}
.rendered_html :visited {
  text-decoration: underline;
}
.rendered_html h1 {
  font-size: 185.7%;
  margin: 1.08em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h2 {
  font-size: 157.1%;
  margin: 1.27em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h3 {
  font-size: 128.6%;
  margin: 1.55em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h4 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h5 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h6 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h1:first-child {
  margin-top: 0.538em;
}
.rendered_html h2:first-child {
  margin-top: 0.636em;
}
.rendered_html h3:first-child {
  margin-top: 0.777em;
}
.rendered_html h4:first-child {
  margin-top: 1em;
}
.rendered_html h5:first-child {
  margin-top: 1em;
}
.rendered_html h6:first-child {
  margin-top: 1em;
}
.rendered_html ul {
  list-style: disc;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ul ul {
  list-style: square;
  margin: 0em 2em;
}
.rendered_html ul ul ul {
  list-style: circle;
  margin: 0em 2em;
}
.rendered_html ol {
  list-style: decimal;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ol ol {
  list-style: upper-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol {
  list-style: lower-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol {
  list-style: lower-roman;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol ol {
  list-style: decimal;
  margin: 0em 2em;
}
.rendered_html * + ul {
  margin-top: 1em;
}
.rendered_html * + ol {
  margin-top: 1em;
}
.rendered_html hr {
  color: black;
  background-color: black;
}
.rendered_html pre {
  margin: 1em 2em;
}
.rendered_html pre,
.rendered_html code {
  border: 0;
  background-color: #fff;
  color: #000;
  font-size: 100%;
  padding: 0px;
}
.rendered_html blockquote {
  margin: 1em 2em;
}
.rendered_html table {
  margin-left: auto;
  margin-right: auto;
  border: 1px solid black;
  border-collapse: collapse;
}
.rendered_html tr,
.rendered_html th,
.rendered_html td {
  border: 1px solid black;
  border-collapse: collapse;
  margin: 1em 2em;
}
.rendered_html td,
.rendered_html th {
  text-align: left;
  vertical-align: middle;
  padding: 4px;
}
.rendered_html th {
  font-weight: bold;
}
.rendered_html * + table {
  margin-top: 1em;
}
.rendered_html p {
  text-align: left;
}
.rendered_html * + p {
  margin-top: 1em;
}
.rendered_html img {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.rendered_html * + img {
  margin-top: 1em;
}
.rendered_html img,
.rendered_html svg {
  max-width: 100%;
  height: auto;
}
.rendered_html img.unconfined,
.rendered_html svg.unconfined {
  max-width: none;
}
div.text_cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.text_cell > div.prompt {
    display: none;
  }
}
div.text_cell_render {
  /*font-family: "Helvetica Neue", Arial, Helvetica, Geneva, sans-serif;*/
  outline: none;
  resize: none;
  width: inherit;
  border-style: none;
  padding: 0.5em 0.5em 0.5em 0.4em;
  color: #000;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
a.anchor-link:link {
  text-decoration: none;
  padding: 0px 20px;
  visibility: hidden;
}
h1:hover .anchor-link,
h2:hover .anchor-link,
h3:hover .anchor-link,
h4:hover .anchor-link,
h5:hover .anchor-link,
h6:hover .anchor-link {
  visibility: visible;
}
.text_cell.rendered .input_area {
  display: none;
}
.text_cell.rendered .rendered_html {
  overflow-x: auto;
  overflow-y: hidden;
}
.text_cell.unrendered .text_cell_render {
  display: none;
}
.cm-header-1,
.cm-header-2,
.cm-header-3,
.cm-header-4,
.cm-header-5,
.cm-header-6 {
  font-weight: bold;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
}
.cm-header-1 {
  font-size: 185.7%;
}
.cm-header-2 {
  font-size: 157.1%;
}
.cm-header-3 {
  font-size: 128.6%;
}
.cm-header-4 {
  font-size: 110%;
}
.cm-header-5 {
  font-size: 100%;
  font-style: italic;
}
.cm-header-6 {
  font-size: 100%;
  font-style: italic;
}
/*!
*
* IPython notebook webapp
*
*/
@media (max-width: 767px) {
  .notebook_app {
    padding-left: 0px;
    padding-right: 0px;
  }
}
#ipython-main-app {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook_panel {
  margin: 0px;
  padding: 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook {
  font-size: 14px;
  line-height: 20px;
  overflow-y: hidden;
  overflow-x: auto;
  width: 100%;
  /* This spaces the page away from the edge of the notebook area */
  padding-top: 20px;
  margin: 0px;
  outline: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  min-height: 100%;
}
@media not print {
  #notebook-container {
    padding: 15px;
    background-color: #fff;
    min-height: 0;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
@media print {
  #notebook-container {
    width: 100%;
  }
}
div.ui-widget-content {
  border: 1px solid #ababab;
  outline: none;
}
pre.dialog {
  background-color: #f7f7f7;
  border: 1px solid #ddd;
  border-radius: 2px;
  padding: 0.4em;
  padding-left: 2em;
}
p.dialog {
  padding: 0.2em;
}
/* Word-wrap output correctly.  This is the CSS3 spelling, though Firefox seems
   to not honor it correctly.  Webkit browsers (Chrome, rekonq, Safari) do.
 */
pre,
code,
kbd,
samp {
  white-space: pre-wrap;
}
#fonttest {
  font-family: monospace;
}
p {
  margin-bottom: 0;
}
.end_space {
  min-height: 100px;
  transition: height .2s ease;
}
.notebook_app > #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
@media not print {
  .notebook_app {
    background-color: #EEE;
  }
}
kbd {
  border-style: solid;
  border-width: 1px;
  box-shadow: none;
  margin: 2px;
  padding-left: 2px;
  padding-right: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
/* CSS for the cell toolbar */
.celltoolbar {
  border: thin solid #CFCFCF;
  border-bottom: none;
  background: #EEE;
  border-radius: 2px 2px 0px 0px;
  width: 100%;
  height: 29px;
  padding-right: 4px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
  display: -webkit-flex;
}
@media print {
  .celltoolbar {
    display: none;
  }
}
.ctb_hideshow {
  display: none;
  vertical-align: bottom;
}
/* ctb_show is added to the ctb_hideshow div to show the cell toolbar.
   Cell toolbars are only shown when the ctb_global_show class is also set.
*/
.ctb_global_show .ctb_show.ctb_hideshow {
  display: block;
}
.ctb_global_show .ctb_show + .input_area,
.ctb_global_show .ctb_show + div.text_cell_input,
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border-top-right-radius: 0px;
  border-top-left-radius: 0px;
}
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border: 1px solid #cfcfcf;
}
.celltoolbar {
  font-size: 87%;
  padding-top: 3px;
}
.celltoolbar select {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  width: inherit;
  font-size: inherit;
  height: 22px;
  padding: 0px;
  display: inline-block;
}
.celltoolbar select:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.celltoolbar select::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.celltoolbar select:-ms-input-placeholder {
  color: #999;
}
.celltoolbar select::-webkit-input-placeholder {
  color: #999;
}
.celltoolbar select::-ms-expand {
  border: 0;
  background-color: transparent;
}
.celltoolbar select[disabled],
.celltoolbar select[readonly],
fieldset[disabled] .celltoolbar select {
  background-color: #eeeeee;
  opacity: 1;
}
.celltoolbar select[disabled],
fieldset[disabled] .celltoolbar select {
  cursor: not-allowed;
}
textarea.celltoolbar select {
  height: auto;
}
select.celltoolbar select {
  height: 30px;
  line-height: 30px;
}
textarea.celltoolbar select,
select[multiple].celltoolbar select {
  height: auto;
}
.celltoolbar label {
  margin-left: 5px;
  margin-right: 5px;
}
.completions {
  position: absolute;
  z-index: 110;
  overflow: hidden;
  border: 1px solid #ababab;
  border-radius: 2px;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  line-height: 1;
}
.completions select {
  background: white;
  outline: none;
  border: none;
  padding: 0px;
  margin: 0px;
  overflow: auto;
  font-family: monospace;
  font-size: 110%;
  color: #000;
  width: auto;
}
.completions select option.context {
  color: #286090;
}
#kernel_logo_widget {
  float: right !important;
  float: right;
}
#kernel_logo_widget .current_kernel_logo {
  display: none;
  margin-top: -1px;
  margin-bottom: -1px;
  width: 32px;
  height: 32px;
}
#menubar {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  margin-top: 1px;
}
#menubar .navbar {
  border-top: 1px;
  border-radius: 0px 0px 2px 2px;
  margin-bottom: 0px;
}
#menubar .navbar-toggle {
  float: left;
  padding-top: 7px;
  padding-bottom: 7px;
  border: none;
}
#menubar .navbar-collapse {
  clear: left;
}
.nav-wrapper {
  border-bottom: 1px solid #e7e7e7;
}
i.menu-icon {
  padding-top: 4px;
}
ul#help_menu li a {
  overflow: hidden;
  padding-right: 2.2em;
}
ul#help_menu li a i {
  margin-right: -1.2em;
}
.dropdown-submenu {
  position: relative;
}
.dropdown-submenu > .dropdown-menu {
  top: 0;
  left: 100%;
  margin-top: -6px;
  margin-left: -1px;
}
.dropdown-submenu:hover > .dropdown-menu {
  display: block;
}
.dropdown-submenu > a:after {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  display: block;
  content: "\f0da";
  float: right;
  color: #333333;
  margin-top: 2px;
  margin-right: -10px;
}
.dropdown-submenu > a:after.pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.pull-right {
  margin-left: .3em;
}
.dropdown-submenu:hover > a:after {
  color: #262626;
}
.dropdown-submenu.pull-left {
  float: none;
}
.dropdown-submenu.pull-left > .dropdown-menu {
  left: -100%;
  margin-left: 10px;
}
#notification_area {
  float: right !important;
  float: right;
  z-index: 10;
}
.indicator_area {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#kernel_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  border-left: 1px solid;
}
#kernel_indicator .kernel_indicator_name {
  padding-left: 5px;
  padding-right: 5px;
}
#modal_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#readonly-indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  margin-top: 2px;
  margin-bottom: 0px;
  margin-left: 0px;
  margin-right: 0px;
  display: none;
}
.modal_indicator:before {
  width: 1.28571429em;
  text-align: center;
}
.edit_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f040";
}
.edit_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: ' ';
}
.command_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f10c";
}
.kernel_idle_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f111";
}
.kernel_busy_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f1e2";
}
.kernel_dead_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f127";
}
.kernel_disconnected_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.pull-right {
  margin-left: .3em;
}
.notification_widget {
  color: #777;
  z-index: 10;
  background: rgba(240, 240, 240, 0.5);
  margin-right: 4px;
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget:focus,
.notification_widget.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.notification_widget:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active:hover,
.notification_widget.active:hover,
.open > .dropdown-toggle.notification_widget:hover,
.notification_widget:active:focus,
.notification_widget.active:focus,
.open > .dropdown-toggle.notification_widget:focus,
.notification_widget:active.focus,
.notification_widget.active.focus,
.open > .dropdown-toggle.notification_widget.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  background-image: none;
}
.notification_widget.disabled:hover,
.notification_widget[disabled]:hover,
fieldset[disabled] .notification_widget:hover,
.notification_widget.disabled:focus,
.notification_widget[disabled]:focus,
fieldset[disabled] .notification_widget:focus,
.notification_widget.disabled.focus,
.notification_widget[disabled].focus,
fieldset[disabled] .notification_widget.focus {
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget .badge {
  color: #fff;
  background-color: #333;
}
.notification_widget.warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning:focus,
.notification_widget.warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.notification_widget.warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active:hover,
.notification_widget.warning.active:hover,
.open > .dropdown-toggle.notification_widget.warning:hover,
.notification_widget.warning:active:focus,
.notification_widget.warning.active:focus,
.open > .dropdown-toggle.notification_widget.warning:focus,
.notification_widget.warning:active.focus,
.notification_widget.warning.active.focus,
.open > .dropdown-toggle.notification_widget.warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  background-image: none;
}
.notification_widget.warning.disabled:hover,
.notification_widget.warning[disabled]:hover,
fieldset[disabled] .notification_widget.warning:hover,
.notification_widget.warning.disabled:focus,
.notification_widget.warning[disabled]:focus,
fieldset[disabled] .notification_widget.warning:focus,
.notification_widget.warning.disabled.focus,
.notification_widget.warning[disabled].focus,
fieldset[disabled] .notification_widget.warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.notification_widget.success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success:focus,
.notification_widget.success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.notification_widget.success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active:hover,
.notification_widget.success.active:hover,
.open > .dropdown-toggle.notification_widget.success:hover,
.notification_widget.success:active:focus,
.notification_widget.success.active:focus,
.open > .dropdown-toggle.notification_widget.success:focus,
.notification_widget.success:active.focus,
.notification_widget.success.active.focus,
.open > .dropdown-toggle.notification_widget.success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  background-image: none;
}
.notification_widget.success.disabled:hover,
.notification_widget.success[disabled]:hover,
fieldset[disabled] .notification_widget.success:hover,
.notification_widget.success.disabled:focus,
.notification_widget.success[disabled]:focus,
fieldset[disabled] .notification_widget.success:focus,
.notification_widget.success.disabled.focus,
.notification_widget.success[disabled].focus,
fieldset[disabled] .notification_widget.success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.notification_widget.info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info:focus,
.notification_widget.info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.notification_widget.info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active:hover,
.notification_widget.info.active:hover,
.open > .dropdown-toggle.notification_widget.info:hover,
.notification_widget.info:active:focus,
.notification_widget.info.active:focus,
.open > .dropdown-toggle.notification_widget.info:focus,
.notification_widget.info:active.focus,
.notification_widget.info.active.focus,
.open > .dropdown-toggle.notification_widget.info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  background-image: none;
}
.notification_widget.info.disabled:hover,
.notification_widget.info[disabled]:hover,
fieldset[disabled] .notification_widget.info:hover,
.notification_widget.info.disabled:focus,
.notification_widget.info[disabled]:focus,
fieldset[disabled] .notification_widget.info:focus,
.notification_widget.info.disabled.focus,
.notification_widget.info[disabled].focus,
fieldset[disabled] .notification_widget.info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.notification_widget.danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger:focus,
.notification_widget.danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.notification_widget.danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active:hover,
.notification_widget.danger.active:hover,
.open > .dropdown-toggle.notification_widget.danger:hover,
.notification_widget.danger:active:focus,
.notification_widget.danger.active:focus,
.open > .dropdown-toggle.notification_widget.danger:focus,
.notification_widget.danger:active.focus,
.notification_widget.danger.active.focus,
.open > .dropdown-toggle.notification_widget.danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  background-image: none;
}
.notification_widget.danger.disabled:hover,
.notification_widget.danger[disabled]:hover,
fieldset[disabled] .notification_widget.danger:hover,
.notification_widget.danger.disabled:focus,
.notification_widget.danger[disabled]:focus,
fieldset[disabled] .notification_widget.danger:focus,
.notification_widget.danger.disabled.focus,
.notification_widget.danger[disabled].focus,
fieldset[disabled] .notification_widget.danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger .badge {
  color: #d9534f;
  background-color: #fff;
}
div#pager {
  background-color: #fff;
  font-size: 14px;
  line-height: 20px;
  overflow: hidden;
  display: none;
  position: fixed;
  bottom: 0px;
  width: 100%;
  max-height: 50%;
  padding-top: 8px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  /* Display over codemirror */
  z-index: 100;
  /* Hack which prevents jquery ui resizable from changing top. */
  top: auto !important;
}
div#pager pre {
  line-height: 1.21429em;
  color: #000;
  background-color: #f7f7f7;
  padding: 0.4em;
}
div#pager #pager-button-area {
  position: absolute;
  top: 8px;
  right: 20px;
}
div#pager #pager-contents {
  position: relative;
  overflow: auto;
  width: 100%;
  height: 100%;
}
div#pager #pager-contents #pager-container {
  position: relative;
  padding: 15px 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
div#pager .ui-resizable-handle {
  top: 0px;
  height: 8px;
  background: #f7f7f7;
  border-top: 1px solid #cfcfcf;
  border-bottom: 1px solid #cfcfcf;
  /* This injects handle bars (a short, wide = symbol) for 
        the resize handle. */
}
div#pager .ui-resizable-handle::after {
  content: '';
  top: 2px;
  left: 50%;
  height: 3px;
  width: 30px;
  margin-left: -15px;
  position: absolute;
  border-top: 1px solid #cfcfcf;
}
.quickhelp {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  line-height: 1.8em;
}
.shortcut_key {
  display: inline-block;
  width: 21ex;
  text-align: right;
  font-family: monospace;
}
.shortcut_descr {
  display: inline-block;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
span.save_widget {
  margin-top: 6px;
}
span.save_widget span.filename {
  height: 1em;
  line-height: 1em;
  padding: 3px;
  margin-left: 16px;
  border: none;
  font-size: 146.5%;
  border-radius: 2px;
}
span.save_widget span.filename:hover {
  background-color: #e6e6e6;
}
span.checkpoint_status,
span.autosave_status {
  font-size: small;
}
@media (max-width: 767px) {
  span.save_widget {
    font-size: small;
  }
  span.checkpoint_status,
  span.autosave_status {
    display: none;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  span.checkpoint_status {
    display: none;
  }
  span.autosave_status {
    font-size: x-small;
  }
}
.toolbar {
  padding: 0px;
  margin-left: -5px;
  margin-top: 2px;
  margin-bottom: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.toolbar select,
.toolbar label {
  width: auto;
  vertical-align: middle;
  margin-right: 2px;
  margin-bottom: 0px;
  display: inline;
  font-size: 92%;
  margin-left: 0.3em;
  margin-right: 0.3em;
  padding: 0px;
  padding-top: 3px;
}
.toolbar .btn {
  padding: 2px 8px;
}
.toolbar .btn-group {
  margin-top: 0px;
  margin-left: 5px;
}
#maintoolbar {
  margin-bottom: -3px;
  margin-top: -8px;
  border: 0px;
  min-height: 27px;
  margin-left: 0px;
  padding-top: 11px;
  padding-bottom: 3px;
}
#maintoolbar .navbar-text {
  float: none;
  vertical-align: middle;
  text-align: right;
  margin-left: 5px;
  margin-right: 0px;
  margin-top: 0px;
}
.select-xs {
  height: 24px;
}
.pulse,
.dropdown-menu > li > a.pulse,
li.pulse > a.dropdown-toggle,
li.pulse.open > a.dropdown-toggle {
  background-color: #F37626;
  color: white;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
/** WARNING IF YOU ARE EDITTING THIS FILE, if this is a .css file, It has a lot
 * of chance of beeing generated from the ../less/[samename].less file, you can
 * try to get back the less file by reverting somme commit in history
 **/
/*
 * We'll try to get something pretty, so we
 * have some strange css to have the scroll bar on
 * the left with fix button on the top right of the tooltip
 */
@-moz-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-webkit-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-moz-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
@-webkit-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
/*properties of tooltip after "expand"*/
.bigtooltip {
  overflow: auto;
  height: 200px;
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
}
/*properties of tooltip before "expand"*/
.smalltooltip {
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
  text-overflow: ellipsis;
  overflow: hidden;
  height: 80px;
}
.tooltipbuttons {
  position: absolute;
  padding-right: 15px;
  top: 0px;
  right: 0px;
}
.tooltiptext {
  /*avoid the button to overlap on some docstring*/
  padding-right: 30px;
}
.ipython_tooltip {
  max-width: 700px;
  /*fade-in animation when inserted*/
  -webkit-animation: fadeOut 400ms;
  -moz-animation: fadeOut 400ms;
  animation: fadeOut 400ms;
  -webkit-animation: fadeIn 400ms;
  -moz-animation: fadeIn 400ms;
  animation: fadeIn 400ms;
  vertical-align: middle;
  background-color: #f7f7f7;
  overflow: visible;
  border: #ababab 1px solid;
  outline: none;
  padding: 3px;
  margin: 0px;
  padding-left: 7px;
  font-family: monospace;
  min-height: 50px;
  -moz-box-shadow: 0px 6px 10px -1px #adadad;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  border-radius: 2px;
  position: absolute;
  z-index: 1000;
}
.ipython_tooltip a {
  float: right;
}
.ipython_tooltip .tooltiptext pre {
  border: 0;
  border-radius: 0;
  font-size: 100%;
  background-color: #f7f7f7;
}
.pretooltiparrow {
  left: 0px;
  margin: 0px;
  top: -16px;
  width: 40px;
  height: 16px;
  overflow: hidden;
  position: absolute;
}
.pretooltiparrow:before {
  background-color: #f7f7f7;
  border: 1px #ababab solid;
  z-index: 11;
  content: "";
  position: absolute;
  left: 15px;
  top: 10px;
  width: 25px;
  height: 25px;
  -webkit-transform: rotate(45deg);
  -moz-transform: rotate(45deg);
  -ms-transform: rotate(45deg);
  -o-transform: rotate(45deg);
}
ul.typeahead-list i {
  margin-left: -10px;
  width: 18px;
}
ul.typeahead-list {
  max-height: 80vh;
  overflow: auto;
}
ul.typeahead-list > li > a {
  /** Firefox bug **/
  /* see https://github.com/jupyter/notebook/issues/559 */
  white-space: normal;
}
.cmd-palette .modal-body {
  padding: 7px;
}
.cmd-palette form {
  background: white;
}
.cmd-palette input {
  outline: none;
}
.no-shortcut {
  display: none;
}
.command-shortcut:before {
  content: "(command)";
  padding-right: 3px;
  color: #777777;
}
.edit-shortcut:before {
  content: "(edit)";
  padding-right: 3px;
  color: #777777;
}
#find-and-replace #replace-preview .match,
#find-and-replace #replace-preview .insert {
  background-color: #BBDEFB;
  border-color: #90CAF9;
  border-style: solid;
  border-width: 1px;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .match {
  background-color: #FFCDD2;
  border-color: #EF9A9A;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .insert {
  background-color: #C8E6C9;
  border-color: #A5D6A7;
  border-radius: 0px;
}
#find-and-replace #replace-preview {
  max-height: 60vh;
  overflow: auto;
}
#find-and-replace #replace-preview pre {
  padding: 5px 10px;
}
.terminal-app {
  background: #EEE;
}
.terminal-app #header {
  background: #fff;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.terminal-app .terminal {
  width: 100%;
  float: left;
  font-family: monospace;
  color: white;
  background: black;
  padding: 0.4em;
  border-radius: 2px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
}
.terminal-app .terminal,
.terminal-app .terminal dummy-screen {
  line-height: 1em;
  font-size: 14px;
}
.terminal-app .terminal .xterm-rows {
  padding: 10px;
}
.terminal-app .terminal-cursor {
  color: black;
  background: white;
}
.terminal-app #terminado-container {
  margin-top: 20px;
}
/*# sourceMappingURL=style.min.css.map */
    </style>
<style type="text/css">
    .highlight .hll { background-color: #ffffcc }
.highlight  { background: #f8f8f8; }
.highlight .c { color: #408080; font-style: italic } /* Comment */
.highlight .err { border: 1px solid #FF0000 } /* Error */
.highlight .k { color: #008000; font-weight: bold } /* Keyword */
.highlight .o { color: #666666 } /* Operator */
.highlight .ch { color: #408080; font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: #408080; font-style: italic } /* Comment.Multiline */
.highlight .cp { color: #BC7A00 } /* Comment.Preproc */
.highlight .cpf { color: #408080; font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: #408080; font-style: italic } /* Comment.Single */
.highlight .cs { color: #408080; font-style: italic } /* Comment.Special */
.highlight .gd { color: #A00000 } /* Generic.Deleted */
.highlight .ge { font-style: italic } /* Generic.Emph */
.highlight .gr { color: #FF0000 } /* Generic.Error */
.highlight .gh { color: #000080; font-weight: bold } /* Generic.Heading */
.highlight .gi { color: #00A000 } /* Generic.Inserted */
.highlight .go { color: #888888 } /* Generic.Output */
.highlight .gp { color: #000080; font-weight: bold } /* Generic.Prompt */
.highlight .gs { font-weight: bold } /* Generic.Strong */
.highlight .gu { color: #800080; font-weight: bold } /* Generic.Subheading */
.highlight .gt { color: #0044DD } /* Generic.Traceback */
.highlight .kc { color: #008000; font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: #008000; font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: #008000; font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: #008000 } /* Keyword.Pseudo */
.highlight .kr { color: #008000; font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: #B00040 } /* Keyword.Type */
.highlight .m { color: #666666 } /* Literal.Number */
.highlight .s { color: #BA2121 } /* Literal.String */
.highlight .na { color: #7D9029 } /* Name.Attribute */
.highlight .nb { color: #008000 } /* Name.Builtin */
.highlight .nc { color: #0000FF; font-weight: bold } /* Name.Class */
.highlight .no { color: #880000 } /* Name.Constant */
.highlight .nd { color: #AA22FF } /* Name.Decorator */
.highlight .ni { color: #999999; font-weight: bold } /* Name.Entity */
.highlight .ne { color: #D2413A; font-weight: bold } /* Name.Exception */
.highlight .nf { color: #0000FF } /* Name.Function */
.highlight .nl { color: #A0A000 } /* Name.Label */
.highlight .nn { color: #0000FF; font-weight: bold } /* Name.Namespace */
.highlight .nt { color: #008000; font-weight: bold } /* Name.Tag */
.highlight .nv { color: #19177C } /* Name.Variable */
.highlight .ow { color: #AA22FF; font-weight: bold } /* Operator.Word */
.highlight .w { color: #bbbbbb } /* Text.Whitespace */
.highlight .mb { color: #666666 } /* Literal.Number.Bin */
.highlight .mf { color: #666666 } /* Literal.Number.Float */
.highlight .mh { color: #666666 } /* Literal.Number.Hex */
.highlight .mi { color: #666666 } /* Literal.Number.Integer */
.highlight .mo { color: #666666 } /* Literal.Number.Oct */
.highlight .sa { color: #BA2121 } /* Literal.String.Affix */
.highlight .sb { color: #BA2121 } /* Literal.String.Backtick */
.highlight .sc { color: #BA2121 } /* Literal.String.Char */
.highlight .dl { color: #BA2121 } /* Literal.String.Delimiter */
.highlight .sd { color: #BA2121; font-style: italic } /* Literal.String.Doc */
.highlight .s2 { color: #BA2121 } /* Literal.String.Double */
.highlight .se { color: #BB6622; font-weight: bold } /* Literal.String.Escape */
.highlight .sh { color: #BA2121 } /* Literal.String.Heredoc */
.highlight .si { color: #BB6688; font-weight: bold } /* Literal.String.Interpol */
.highlight .sx { color: #008000 } /* Literal.String.Other */
.highlight .sr { color: #BB6688 } /* Literal.String.Regex */
.highlight .s1 { color: #BA2121 } /* Literal.String.Single */
.highlight .ss { color: #19177C } /* Literal.String.Symbol */
.highlight .bp { color: #008000 } /* Name.Builtin.Pseudo */
.highlight .fm { color: #0000FF } /* Name.Function.Magic */
.highlight .vc { color: #19177C } /* Name.Variable.Class */
.highlight .vg { color: #19177C } /* Name.Variable.Global */
.highlight .vi { color: #19177C } /* Name.Variable.Instance */
.highlight .vm { color: #19177C } /* Name.Variable.Magic */
.highlight .il { color: #666666 } /* Literal.Number.Integer.Long */
    </style>
<style type="text/css">
    
/* Temporary definitions which will become obsolete with Notebook release 5.0 */
.ansi-black-fg { color: #3E424D; }
.ansi-black-bg { background-color: #3E424D; }
.ansi-black-intense-fg { color: #282C36; }
.ansi-black-intense-bg { background-color: #282C36; }
.ansi-red-fg { color: #E75C58; }
.ansi-red-bg { background-color: #E75C58; }
.ansi-red-intense-fg { color: #B22B31; }
.ansi-red-intense-bg { background-color: #B22B31; }
.ansi-green-fg { color: #00A250; }
.ansi-green-bg { background-color: #00A250; }
.ansi-green-intense-fg { color: #007427; }
.ansi-green-intense-bg { background-color: #007427; }
.ansi-yellow-fg { color: #DDB62B; }
.ansi-yellow-bg { background-color: #DDB62B; }
.ansi-yellow-intense-fg { color: #B27D12; }
.ansi-yellow-intense-bg { background-color: #B27D12; }
.ansi-blue-fg { color: #208FFB; }
.ansi-blue-bg { background-color: #208FFB; }
.ansi-blue-intense-fg { color: #0065CA; }
.ansi-blue-intense-bg { background-color: #0065CA; }
.ansi-magenta-fg { color: #D160C4; }
.ansi-magenta-bg { background-color: #D160C4; }
.ansi-magenta-intense-fg { color: #A03196; }
.ansi-magenta-intense-bg { background-color: #A03196; }
.ansi-cyan-fg { color: #60C6C8; }
.ansi-cyan-bg { background-color: #60C6C8; }
.ansi-cyan-intense-fg { color: #258F8F; }
.ansi-cyan-intense-bg { background-color: #258F8F; }
.ansi-white-fg { color: #C5C1B4; }
.ansi-white-bg { background-color: #C5C1B4; }
.ansi-white-intense-fg { color: #A1A6B2; }
.ansi-white-intense-bg { background-color: #A1A6B2; }

.ansi-bold { font-weight: bold; }

    </style>


<style type="text/css">
/* Overrides of notebook CSS for static HTML export */
body {
  overflow: visible;
  padding: 8px;
}

div#notebook {
  overflow: visible;
  border-top: none;
}@media print {
  div.cell {
    display: block;
    page-break-inside: avoid;
  } 
  div.output_wrapper { 
    display: block;
    page-break-inside: avoid; 
  }
  div.output { 
    display: block;
    page-break-inside: avoid; 
  }
}
</style>

<!-- Custom stylesheet, it must be in the same directory as the html file -->
<link rel="stylesheet" href="custom.css">

<!-- Loading mathjax macro -->
<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.1/MathJax.js?config=TeX-AMS_HTML"></script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    MathJax.Hub.Config({
        tex2jax: {
            inlineMath: [ ['$','$'], ["\\(","\\)"] ],
            displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
            processEscapes: true,
            processEnvironments: true
        },
        // Center justify equations in code and markdown cells. Elsewhere
        // we use CSS to left justify single line equations in code cells.
        displayAlign: 'center',
        "HTML-CSS": {
            styles: {'.MathJax_Display': {"margin": 0}},
            linebreaks: { automatic: true }
        }
    });
    </script>
    <!-- End of mathjax configuration --></head>
<body>
  <div tabindex="-1" id="notebook" class="border-box-sizing">
    <div class="container" id="notebook-container">

<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Magma V2.24-5, JupyterLab 0.32.1</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Let $H_2, H_3$ be the hyperplanes of $Z$ computed in the file 'Computation_of_hyperplanes_2C2_2C3.html'. Here we confirm that there are curves $C_2, C_3\subset Z$ such that $$H_2=2C_2, H_3=2C_3\ \ \ {\rm and}\ \ \ C_1\cap C_2\cap C_3=\emptyset .$$</p>
<p>We load the fake projective plane $Z$ and define $C_1, H_1$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[1]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>K:=Rationals();
load &quot;/home/crito/The_fake_pp_by_Borisov_Keum.txt&quot;;
C:=Scheme(Z,[U0,U2*U3 + U6*U9,U1*U3 + U4*U7,U1*U2 + U5*U8]);
C1:=ReducedSubscheme(C);
H1:=Scheme(Z,U0);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>Loading &#34;/home/crito/The_fake_pp_by_Borisov_Keum.txt&#34;
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We check that $H_1=2C_1$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[2]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>C1 eq Difference(H1,C1);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now, ideally we would just compute the reduced subscheme $R$ of $H_2$, but our computer cannot finish this task.</p>
<p>Our workaround here is to find the system of quadrics through $R$, as follows. We compute a sufficiently big set $v$ of points of $R$ such that every quadric that contains $v$ must also contain $R$. Then we define the subscheme $C_2$ of $H_2$ cut out by these quadrics, and show that $H_2=2C_2$. Recall that $r=\sqrt{-7}$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[3]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>H2:=Scheme(Z,(1-r)*U0+4*(U1+U2+U3));
v:=&amp;join[ReducedSubscheme(Scheme(H2,P9.i)):i in [2..6]];
s:=Sections(LinearSystem(LinearSystem(P9,2),v));
C2:=Scheme(H2,s);
C2 eq Difference(H2,C2);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Analogously we show that $H_3=2C_3$:</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[4]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>X1:=U1+U2+U3;X2:=U4+U5+U6;X3:=U7+U8+U9;
H3:=Scheme(Z,(-r-5)*U0+32*X1+(16*r-48)*X2+(4*r+20)*X3);
v:=&amp;join[ReducedSubscheme(Scheme(H3,P9.i)):i in [2..6]];
s:=Sections(LinearSystem(LinearSystem(P9,2),v));
C3:=Scheme(H3,s);
C3 eq Difference(H3,C3);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>true
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We verify that $C_1\cap C_2\cap C_3=\emptyset$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[5]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-magma"><pre><span></span>Dimension(C1 meet C2 meet C3);
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

<div class="prompt"></div>


<div class="output_subarea output_stream output_stdout output_text">
<pre>-1
</pre>
</div>
</div>

</div>
</div>

</div>
    </div>
  </div>
</body>

 


</html>

